Pentagon Wilson loop with Lagrangian insertion at two loops in ${\mathcal N}=4$ super Yang-Mills theory

We compute the two-loop result for the null pentagonal Wilson loop with a Lagrangian insertion (normalized by the Wilson loop without insertion) in planar, maximally supersymmetric Yang-Mills theory. This finite observable is closely related to the Amplituhedron, and it is reminiscent of finite parts of planar two-loop five-particle scattering amplitudes. We verify that, up to this loop order, the leading singularities are given by the same conformally invariant expressions that appear in all-plus pure Yang-Mills amplitudes. The accompanying weight-four transcendental functions are expressed in terms of the pentagon functions space known from planar two-loop five-particle amplitudes, but interestingly only a subset of the functions appears. Being a function of four dimensionless variables, the observable has interesting asymptotic limits. We verify that our analytic result is consistent with soft and collinear limits, and find an intriguingly simple pattern in the multi-Regge limit. Thanks to the new result we can also conjecturally predict, for general kinematics, the maximal weight piece of the planar three-loop five-particle all-plus amplitude in pure Yang-Mills theory. Motivated by the Amplituhedron geometry, we investigate positivity properties of the integrated answer. Generalizing previous results at four particles, we find numerical evidence that the two-loop five-particle result has uniform sign in a kinematic region suggested by the loop Amplituhedron.

==> anc/1loop_iter_integrals.m <==
r[4]*(Pi^2/6 + W[1, 3] + W[1, 4] - W[1, 11] - W[1, 13] - W[3, 4] + W[3, 13] - 
   W[4, 3] + W[4, 11]) + r[2]*(Pi^2/6 - W[1, 2] + W[1, 11] - W[2, 1] + 
   W[2, 14] + W[4, 1] + W[4, 2] - W[4, 11] - W[4, 14]) + 
 r[0]*((-5*Pi^2)/6 + W[1, 2] - W[1, 3] - W[1, 4] + W[1, 5] + W[2, 1] + 
   W[2, 3] - W[2, 4] - W[2, 5] - W[3, 1] + W[3, 2] + W[3, 4] - W[3, 5] - 
   W[4, 1] - W[4, 2] + W[4, 3] + W[4, 5] + W[5, 1] - W[5, 2] - W[5, 3] + 
   W[5, 4]) + r[5]*(Pi^2/6 + W[2, 4] + W[2, 5] - W[2, 12] - W[2, 14] - 
   W[4, 5] + W[4, 14] - W[5, 4] + W[5, 12]) + 
 r[3]*(Pi^2/6 - W[2, 3] + W[2, 12] - W[3, 2] + W[3, 15] + W[5, 2] + W[5, 3] - 
   W[5, 12] - W[5, 15]) + r[1]*(Pi^2/6 - W[1, 5] + W[1, 13] + W[3, 1] + 
   W[3, 5] - W[3, 13] - W[3, 15] - W[5, 1] + W[5, 15])


==> anc/1loop_multiregge.m <==
-4*L^2 - Pi^2 + 4*L*g[1] - g[1]^2 + 4*L*g[2] - 2*g[1]*g[2] - g[2]^2 - 
 2*L*g[3] + 2*g[1]*g[3] - 2*L*g[4] + 2*g[2]*g[4] - g[3]*g[4]


==> anc/1loop_pent_functions.m <==
((-5*Pi^2)/6 + f[1, 1, 1]*f[1, 1, 2] - f[1, 1, 1]*f[1, 1, 3] + 
   f[1, 1, 2]*f[1, 1, 3] - f[1, 1, 1]*f[1, 1, 4] - f[1, 1, 2]*f[1, 1, 4] + 
   f[1, 1, 3]*f[1, 1, 4] + f[1, 1, 1]*f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 5] - 
   f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 4]*f[1, 1, 5])*r[0] + 
 (Pi^2/6 + f[1, 1, 1]*f[1, 1, 3] - f[1, 1, 3]^2/2 - f[1, 1, 1]*f[1, 1, 5] + 
   f[1, 1, 5]^2/2 + f[2, 1, 1] - f[2, 1, 3])*r[1] + 
 (Pi^2/6 + f[1, 1, 1]^2/2 - f[1, 1, 1]*f[1, 1, 2] + f[1, 1, 2]*f[1, 1, 4] - 
   f[1, 1, 4]^2/2 + f[2, 1, 2] - f[2, 1, 4])*r[2] + 
 (Pi^2/6 + f[1, 1, 2]^2/2 - f[1, 1, 2]*f[1, 1, 3] + f[1, 1, 3]*f[1, 1, 5] - 
   f[1, 1, 5]^2/2 + f[2, 1, 3] - f[2, 1, 5])*r[3] + 
 (Pi^2/6 - f[1, 1, 1]^2/2 + f[1, 1, 3]^2/2 + f[1, 1, 1]*f[1, 1, 4] - 
   f[1, 1, 3]*f[1, 1, 4] - f[2, 1, 1] + f[2, 1, 4])*r[4] + 
 (Pi^2/6 - f[1, 1, 2]^2/2 + f[1, 1, 4]^2/2 + f[1, 1, 2]*f[1, 1, 5] - 
   f[1, 1, 4]*f[1, 1, 5] - f[2, 1, 2] + f[2, 1, 5])*r[5]


==> anc/2loop_iter_integrals.m <==
r[0]*(phi0 + (5*Pi^4)/72 + d[37, 3]*W[26] + d[37, 3]*W[27] + d[37, 3]*W[28] + 
   d[37, 3]*W[29] + d[37, 3]*W[30] + (Pi^2*W[1, 1])/6 - Pi^2*W[1, 2] + 
   (7*Pi^2*W[1, 3])/6 + (7*Pi^2*W[1, 4])/6 - Pi^2*W[1, 5] - 
   (Pi^2*W[1, 6])/3 - (Pi^2*W[1, 16])/6 + (Pi^2*W[1, 18])/6 - 
   (Pi^2*W[1, 20])/6 - Pi^2*W[2, 1] + (Pi^2*W[2, 2])/6 - Pi^2*W[2, 3] + 
   (7*Pi^2*W[2, 4])/6 + (7*Pi^2*W[2, 5])/6 - (Pi^2*W[2, 7])/3 - 
   (Pi^2*W[2, 16])/6 - (Pi^2*W[2, 17])/6 + (Pi^2*W[2, 19])/6 + 
   (7*Pi^2*W[3, 1])/6 - Pi^2*W[3, 2] + (Pi^2*W[3, 3])/6 - Pi^2*W[3, 4] + 
   (7*Pi^2*W[3, 5])/6 - (Pi^2*W[3, 8])/3 - (Pi^2*W[3, 17])/6 - 
   (Pi^2*W[3, 18])/6 + (Pi^2*W[3, 20])/6 + (7*Pi^2*W[4, 1])/6 + 
   (7*Pi^2*W[4, 2])/6 - Pi^2*W[4, 3] + (Pi^2*W[4, 4])/6 - Pi^2*W[4, 5] - 
   (Pi^2*W[4, 9])/3 + (Pi^2*W[4, 16])/6 - (Pi^2*W[4, 18])/6 - 
   (Pi^2*W[4, 19])/6 - Pi^2*W[5, 1] + (7*Pi^2*W[5, 2])/6 + 
   (7*Pi^2*W[5, 3])/6 - Pi^2*W[5, 4] + (Pi^2*W[5, 5])/6 - (Pi^2*W[5, 10])/3 + 
   (Pi^2*W[5, 17])/6 - (Pi^2*W[5, 19])/6 - (Pi^2*W[5, 20])/6 - 
   (Pi^2*W[16, 1])/6 - (Pi^2*W[16, 2])/6 - (Pi^2*W[16, 4])/6 + 
   (Pi^2*W[16, 9])/3 + (Pi^2*W[16, 16])/6 - (Pi^2*W[16, 17])/6 + 
   (Pi^2*W[16, 18])/6 + (Pi^2*W[16, 19])/6 - (Pi^2*W[16, 20])/6 - 
   (Pi^2*W[17, 2])/6 - (Pi^2*W[17, 3])/6 - (Pi^2*W[17, 5])/6 + 
   (Pi^2*W[17, 10])/3 - (Pi^2*W[17, 16])/6 + (Pi^2*W[17, 17])/6 - 
   (Pi^2*W[17, 18])/6 + (Pi^2*W[17, 19])/6 + (Pi^2*W[17, 20])/6 - 
   (Pi^2*W[18, 1])/6 - (Pi^2*W[18, 3])/6 - (Pi^2*W[18, 4])/6 + 
   (Pi^2*W[18, 6])/3 + (Pi^2*W[18, 16])/6 - (Pi^2*W[18, 17])/6 + 
   (Pi^2*W[18, 18])/6 - (Pi^2*W[18, 19])/6 + (Pi^2*W[18, 20])/6 - 
   (Pi^2*W[19, 2])/6 - (Pi^2*W[19, 4])/6 - (Pi^2*W[19, 5])/6 + 
   (Pi^2*W[19, 7])/3 + (Pi^2*W[19, 16])/6 + (Pi^2*W[19, 17])/6 - 
   (Pi^2*W[19, 18])/6 + (Pi^2*W[19, 19])/6 - (Pi^2*W[19, 20])/6 - 
   (Pi^2*W[20, 1])/6 - (Pi^2*W[20, 3])/6 - (Pi^2*W[20, 5])/6 + 
   (Pi^2*W[20, 8])/3 - (Pi^2*W[20, 16])/6 + (Pi^2*W[20, 17])/6 + 
   (Pi^2*W[20, 18])/6 - (Pi^2*W[20, 19])/6 + (Pi^2*W[20, 20])/6 + 
   (Pi^2*W[26, 26])/6 + (Pi^2*W[26, 27])/6 + (Pi^2*W[26, 28])/6 + 
   (Pi^2*W[26, 29])/6 + (Pi^2*W[26, 30])/6 + (Pi^2*W[27, 26])/6 + 
   (Pi^2*W[27, 27])/6 + (Pi^2*W[27, 28])/6 + (Pi^2*W[27, 29])/6 + 
   (Pi^2*W[27, 30])/6 + (Pi^2*W[28, 26])/6 + (Pi^2*W[28, 27])/6 + 
   (Pi^2*W[28, 28])/6 + (Pi^2*W[28, 29])/6 + (Pi^2*W[28, 30])/6 + 
   (Pi^2*W[29, 26])/6 + (Pi^2*W[29, 27])/6 + (Pi^2*W[29, 28])/6 + 
   (Pi^2*W[29, 29])/6 + (Pi^2*W[29, 30])/6 + (Pi^2*W[30, 26])/6 + 
   (Pi^2*W[30, 27])/6 + (Pi^2*W[30, 28])/6 + (Pi^2*W[30, 29])/6 + 
   (Pi^2*W[30, 30])/6 + W[1, 1, 2, 2] - 2*W[1, 1, 2, 3] - 2*W[1, 1, 2, 4] + 
   2*W[1, 1, 2, 5] + W[1, 1, 2, 16] - 2*W[1, 1, 3, 2] + 2*W[1, 1, 3, 3] + 
   2*W[1, 1, 3, 4] - 2*W[1, 1, 3, 5] - 2*W[1, 1, 4, 2] + 2*W[1, 1, 4, 3] + 
   2*W[1, 1, 4, 4] - 2*W[1, 1, 4, 5] + 2*W[1, 1, 5, 2] - 2*W[1, 1, 5, 3] - 
   2*W[1, 1, 5, 4] + W[1, 1, 5, 5] + W[1, 1, 5, 20] + W[1, 1, 11, 2] - 
   W[1, 1, 11, 16] + W[1, 1, 13, 5] - W[1, 1, 13, 20] + W[1, 2, 1, 2] - 
   2*W[1, 2, 1, 3] - 2*W[1, 2, 1, 4] + 2*W[1, 2, 1, 5] + W[1, 2, 1, 16] + 
   W[1, 2, 2, 1] + 2*W[1, 2, 2, 3] - 2*W[1, 2, 2, 4] - 2*W[1, 2, 2, 5] + 
   W[1, 2, 2, 16] - W[1, 2, 3, 1] + W[1, 2, 3, 2] - W[1, 2, 3, 3] + 
   W[1, 2, 3, 5] + W[1, 2, 3, 19] - W[1, 2, 3, 20] - 3*W[1, 2, 4, 1] - 
   3*W[1, 2, 4, 2] + 2*W[1, 2, 4, 3] + W[1, 2, 4, 4] + 2*W[1, 2, 4, 5] + 
   2*W[1, 2, 4, 9] + W[1, 2, 4, 16] - W[1, 2, 4, 17] - W[1, 2, 4, 20] + 
   W[1, 2, 5, 1] - W[1, 2, 5, 2] + W[1, 2, 5, 3] - W[1, 2, 5, 5] - 
   W[1, 2, 5, 17] + W[1, 2, 5, 18] + W[1, 2, 11, 2] - W[1, 2, 11, 3] - 
   W[1, 2, 11, 16] + W[1, 2, 11, 18] - W[1, 2, 12, 3] + W[1, 2, 12, 4] + 
   W[1, 2, 12, 17] - W[1, 2, 12, 19] + W[1, 2, 13, 4] - W[1, 2, 13, 5] - 
   W[1, 2, 13, 18] + W[1, 2, 13, 20] + W[1, 2, 14, 1] - W[1, 2, 14, 5] - 
   W[1, 2, 14, 16] + W[1, 2, 14, 19] + W[1, 2, 16, 1] + W[1, 2, 16, 2] + 
   W[1, 2, 16, 4] - 2*W[1, 2, 16, 9] - W[1, 2, 16, 16] + W[1, 2, 16, 17] - 
   W[1, 2, 16, 18] - W[1, 2, 16, 19] + W[1, 2, 16, 20] - W[1, 2, 30, 26] - 
   W[1, 2, 30, 27] - W[1, 2, 30, 28] - W[1, 2, 30, 29] - W[1, 2, 30, 30] + 
   W[1, 3, 1, 1] - 3*W[1, 3, 1, 2] + 3*W[1, 3, 1, 3] + 3*W[1, 3, 1, 4] - 
   2*W[1, 3, 1, 5] - 2*W[1, 3, 1, 6] - 2*W[1, 3, 1, 8] + W[1, 3, 1, 16] + 
   W[1, 3, 1, 17] - W[1, 3, 1, 18] + W[1, 3, 1, 19] - W[1, 3, 2, 1] + 
   W[1, 3, 2, 2] - W[1, 3, 2, 3] + W[1, 3, 2, 5] + W[1, 3, 2, 19] - 
   W[1, 3, 2, 20] + 2*W[1, 3, 3, 1] - 2*W[1, 3, 3, 2] - W[1, 3, 3, 4] + 
   2*W[1, 3, 3, 5] - W[1, 3, 3, 18] + 2*W[1, 3, 4, 1] + W[1, 3, 4, 2] - 
   W[1, 3, 4, 3] - W[1, 3, 4, 4] + W[1, 3, 4, 5] - 2*W[1, 3, 4, 18] - 
   2*W[1, 3, 5, 1] + W[1, 3, 5, 2] + W[1, 3, 5, 3] + 2*W[1, 3, 5, 4] - 
   3*W[1, 3, 5, 5] + 2*W[1, 3, 5, 8] - W[1, 3, 5, 16] + W[1, 3, 5, 17] - 
   W[1, 3, 5, 19] + W[1, 3, 11, 2] - W[1, 3, 11, 3] - W[1, 3, 11, 16] + 
   W[1, 3, 11, 18] - 2*W[1, 3, 13, 4] + W[1, 3, 13, 5] + 2*W[1, 3, 13, 18] - 
   W[1, 3, 13, 20] - W[1, 3, 15, 1] + W[1, 3, 15, 2] - W[1, 3, 15, 17] + 
   W[1, 3, 15, 20] - W[1, 3, 18, 1] - W[1, 3, 18, 3] - W[1, 3, 18, 4] + 
   2*W[1, 3, 18, 6] + W[1, 3, 18, 16] - W[1, 3, 18, 17] + W[1, 3, 18, 18] - 
   W[1, 3, 18, 19] + W[1, 3, 18, 20] + W[1, 3, 27, 26] + W[1, 3, 27, 27] + 
   W[1, 3, 27, 28] + W[1, 3, 27, 29] + W[1, 3, 27, 30] + W[1, 4, 1, 1] - 
   2*W[1, 4, 1, 2] + 3*W[1, 4, 1, 3] + 3*W[1, 4, 1, 4] - 3*W[1, 4, 1, 5] - 
   2*W[1, 4, 1, 6] - 2*W[1, 4, 1, 9] + W[1, 4, 1, 17] - W[1, 4, 1, 18] + 
   W[1, 4, 1, 19] + W[1, 4, 1, 20] - 2*W[1, 4, 2, 1] - 3*W[1, 4, 2, 2] + 
   2*W[1, 4, 2, 3] + W[1, 4, 2, 4] + W[1, 4, 2, 5] + 2*W[1, 4, 2, 9] - 
   W[1, 4, 2, 17] + W[1, 4, 2, 19] - W[1, 4, 2, 20] + 2*W[1, 4, 3, 1] + 
   W[1, 4, 3, 2] - W[1, 4, 3, 3] - W[1, 4, 3, 4] + W[1, 4, 3, 5] - 
   2*W[1, 4, 3, 18] + 2*W[1, 4, 4, 1] + 2*W[1, 4, 4, 2] - W[1, 4, 4, 3] - 
   2*W[1, 4, 4, 5] - W[1, 4, 4, 18] - W[1, 4, 5, 1] + W[1, 4, 5, 2] - 
   W[1, 4, 5, 4] + W[1, 4, 5, 5] - W[1, 4, 5, 16] + W[1, 4, 5, 17] + 
   W[1, 4, 11, 2] - 2*W[1, 4, 11, 3] - W[1, 4, 11, 16] + 2*W[1, 4, 11, 18] - 
   W[1, 4, 13, 4] + W[1, 4, 13, 5] + W[1, 4, 13, 18] - W[1, 4, 13, 20] - 
   W[1, 4, 14, 1] + W[1, 4, 14, 5] + W[1, 4, 14, 16] - W[1, 4, 14, 19] - 
   W[1, 4, 18, 1] - W[1, 4, 18, 3] - W[1, 4, 18, 4] + 2*W[1, 4, 18, 6] + 
   W[1, 4, 18, 16] - W[1, 4, 18, 17] + W[1, 4, 18, 18] - W[1, 4, 18, 19] + 
   W[1, 4, 18, 20] + W[1, 4, 27, 26] + W[1, 4, 27, 27] + W[1, 4, 27, 28] + 
   W[1, 4, 27, 29] + W[1, 4, 27, 30] + 2*W[1, 5, 1, 2] - 2*W[1, 5, 1, 3] - 
   2*W[1, 5, 1, 4] + W[1, 5, 1, 5] + W[1, 5, 1, 20] + W[1, 5, 2, 1] - 
   W[1, 5, 2, 2] + W[1, 5, 2, 4] - W[1, 5, 2, 5] + W[1, 5, 2, 18] - 
   W[1, 5, 2, 19] - 3*W[1, 5, 3, 1] + 2*W[1, 5, 3, 2] + W[1, 5, 3, 3] + 
   2*W[1, 5, 3, 4] - 3*W[1, 5, 3, 5] + 2*W[1, 5, 3, 8] - W[1, 5, 3, 16] - 
   W[1, 5, 3, 19] + W[1, 5, 3, 20] - W[1, 5, 4, 1] + W[1, 5, 4, 2] - 
   W[1, 5, 4, 4] + W[1, 5, 4, 5] - W[1, 5, 4, 16] + W[1, 5, 4, 17] + 
   W[1, 5, 5, 1] - 2*W[1, 5, 5, 2] - 2*W[1, 5, 5, 3] + 2*W[1, 5, 5, 4] + 
   W[1, 5, 5, 20] - W[1, 5, 11, 2] + W[1, 5, 11, 3] + W[1, 5, 11, 16] - 
   W[1, 5, 11, 18] + W[1, 5, 12, 3] - W[1, 5, 12, 4] - W[1, 5, 12, 17] + 
   W[1, 5, 12, 19] - W[1, 5, 13, 4] + W[1, 5, 13, 5] + W[1, 5, 13, 18] - 
   W[1, 5, 13, 20] + W[1, 5, 15, 1] - W[1, 5, 15, 2] + W[1, 5, 15, 17] - 
   W[1, 5, 15, 20] + W[1, 5, 20, 1] + W[1, 5, 20, 3] + W[1, 5, 20, 5] - 
   2*W[1, 5, 20, 8] + W[1, 5, 20, 16] - W[1, 5, 20, 17] - W[1, 5, 20, 18] + 
   W[1, 5, 20, 19] - W[1, 5, 20, 20] - W[1, 5, 29, 26] - W[1, 5, 29, 27] - 
   W[1, 5, 29, 28] - W[1, 5, 29, 29] - W[1, 5, 29, 30] - W[1, 11, 1, 1] + 
   W[1, 11, 1, 2] - W[1, 11, 1, 3] - W[1, 11, 1, 4] + W[1, 11, 1, 5] + 
   2*W[1, 11, 1, 6] + 2*W[1, 11, 1, 9] - W[1, 11, 1, 16] - W[1, 11, 1, 17] + 
   W[1, 11, 1, 18] - W[1, 11, 1, 19] - W[1, 11, 1, 20] + W[1, 11, 2, 1] + 
   2*W[1, 11, 2, 2] - W[1, 11, 2, 3] + W[1, 11, 2, 4] - 2*W[1, 11, 2, 9] - 
   2*W[1, 11, 2, 16] + W[1, 11, 2, 17] - W[1, 11, 2, 19] + W[1, 11, 2, 20] - 
   W[1, 11, 3, 1] + W[1, 11, 3, 2] - 2*W[1, 11, 3, 3] - W[1, 11, 3, 4] + 
   2*W[1, 11, 3, 6] - W[1, 11, 3, 17] + 2*W[1, 11, 3, 18] - W[1, 11, 3, 19] + 
   W[1, 11, 3, 20] + W[1, 11, 4, 1] + W[1, 11, 4, 2] - W[1, 11, 4, 3] + 
   W[1, 11, 4, 4] - W[1, 11, 4, 5] - 2*W[1, 11, 4, 6] - 2*W[1, 11, 4, 9] - 
   W[1, 11, 4, 16] + W[1, 11, 4, 17] + W[1, 11, 4, 18] + W[1, 11, 4, 19] + 
   W[1, 11, 4, 20] - W[1, 11, 5, 2] + W[1, 11, 5, 3] + W[1, 11, 5, 16] - 
   W[1, 11, 5, 18] - 3*W[1, 11, 11, 2] + 3*W[1, 11, 11, 3] + 
   3*W[1, 11, 11, 16] - 3*W[1, 11, 11, 18] - W[1, 11, 16, 1] - 
   W[1, 11, 16, 2] - W[1, 11, 16, 4] + 2*W[1, 11, 16, 9] + W[1, 11, 16, 16] - 
   W[1, 11, 16, 17] + W[1, 11, 16, 18] + W[1, 11, 16, 19] - 
   W[1, 11, 16, 20] + W[1, 11, 18, 1] + W[1, 11, 18, 3] + W[1, 11, 18, 4] - 
   2*W[1, 11, 18, 6] - W[1, 11, 18, 16] + W[1, 11, 18, 17] - 
   W[1, 11, 18, 18] + W[1, 11, 18, 19] - W[1, 11, 18, 20] - 
   W[1, 11, 27, 26] - W[1, 11, 27, 27] - W[1, 11, 27, 28] - 
   W[1, 11, 27, 29] - W[1, 11, 27, 30] + W[1, 11, 30, 26] + 
   W[1, 11, 30, 27] + W[1, 11, 30, 28] + W[1, 11, 30, 29] + 
   W[1, 11, 30, 30] - W[1, 13, 1, 1] + W[1, 13, 1, 2] - W[1, 13, 1, 3] - 
   W[1, 13, 1, 4] + W[1, 13, 1, 5] + 2*W[1, 13, 1, 6] + 2*W[1, 13, 1, 8] - 
   W[1, 13, 1, 16] - W[1, 13, 1, 17] + W[1, 13, 1, 18] - W[1, 13, 1, 19] - 
   W[1, 13, 1, 20] + W[1, 13, 2, 4] - W[1, 13, 2, 5] - W[1, 13, 2, 18] + 
   W[1, 13, 2, 20] + W[1, 13, 3, 1] - W[1, 13, 3, 2] + W[1, 13, 3, 3] - 
   W[1, 13, 3, 4] + W[1, 13, 3, 5] - 2*W[1, 13, 3, 6] - 2*W[1, 13, 3, 8] + 
   W[1, 13, 3, 16] + W[1, 13, 3, 17] + W[1, 13, 3, 18] + W[1, 13, 3, 19] - 
   W[1, 13, 3, 20] - W[1, 13, 4, 1] - W[1, 13, 4, 3] - 2*W[1, 13, 4, 4] + 
   W[1, 13, 4, 5] + 2*W[1, 13, 4, 6] + W[1, 13, 4, 16] - W[1, 13, 4, 17] + 
   2*W[1, 13, 4, 18] - W[1, 13, 4, 19] + W[1, 13, 5, 1] + W[1, 13, 5, 3] - 
   W[1, 13, 5, 4] + 2*W[1, 13, 5, 5] - 2*W[1, 13, 5, 8] + W[1, 13, 5, 16] - 
   W[1, 13, 5, 17] + W[1, 13, 5, 19] - 2*W[1, 13, 5, 20] + 
   3*W[1, 13, 13, 4] - 3*W[1, 13, 13, 5] - 3*W[1, 13, 13, 18] + 
   3*W[1, 13, 13, 20] + W[1, 13, 18, 1] + W[1, 13, 18, 3] + W[1, 13, 18, 4] - 
   2*W[1, 13, 18, 6] - W[1, 13, 18, 16] + W[1, 13, 18, 17] - 
   W[1, 13, 18, 18] + W[1, 13, 18, 19] - W[1, 13, 18, 20] - W[1, 13, 20, 1] - 
   W[1, 13, 20, 3] - W[1, 13, 20, 5] + 2*W[1, 13, 20, 8] - W[1, 13, 20, 16] + 
   W[1, 13, 20, 17] + W[1, 13, 20, 18] - W[1, 13, 20, 19] + 
   W[1, 13, 20, 20] - W[1, 13, 27, 26] - W[1, 13, 27, 27] - 
   W[1, 13, 27, 28] - W[1, 13, 27, 29] - W[1, 13, 27, 30] + 
   W[1, 13, 29, 26] + W[1, 13, 29, 27] + W[1, 13, 29, 28] + 
   W[1, 13, 29, 29] + W[1, 13, 29, 30] + W[2, 1, 1, 2] - 2*W[2, 1, 1, 3] - 
   2*W[2, 1, 1, 4] + 2*W[2, 1, 1, 5] + W[2, 1, 1, 16] + W[2, 1, 2, 1] + 
   2*W[2, 1, 2, 3] - 2*W[2, 1, 2, 4] - 2*W[2, 1, 2, 5] + W[2, 1, 2, 16] - 
   W[2, 1, 3, 1] + W[2, 1, 3, 2] - W[2, 1, 3, 3] + W[2, 1, 3, 5] + 
   W[2, 1, 3, 19] - W[2, 1, 3, 20] - 3*W[2, 1, 4, 1] - 3*W[2, 1, 4, 2] + 
   2*W[2, 1, 4, 3] + W[2, 1, 4, 4] + 2*W[2, 1, 4, 5] + 2*W[2, 1, 4, 9] + 
   W[2, 1, 4, 16] - W[2, 1, 4, 17] - W[2, 1, 4, 20] + W[2, 1, 5, 1] - 
   W[2, 1, 5, 2] + W[2, 1, 5, 3] - W[2, 1, 5, 5] - W[2, 1, 5, 17] + 
   W[2, 1, 5, 18] + W[2, 1, 11, 2] - W[2, 1, 11, 3] - W[2, 1, 11, 16] + 
   W[2, 1, 11, 18] - W[2, 1, 12, 3] + W[2, 1, 12, 4] + W[2, 1, 12, 17] - 
   W[2, 1, 12, 19] + W[2, 1, 13, 4] - W[2, 1, 13, 5] - W[2, 1, 13, 18] + 
   W[2, 1, 13, 20] + W[2, 1, 14, 1] - W[2, 1, 14, 5] - W[2, 1, 14, 16] + 
   W[2, 1, 14, 19] + W[2, 1, 16, 1] + W[2, 1, 16, 2] + W[2, 1, 16, 4] - 
   2*W[2, 1, 16, 9] - W[2, 1, 16, 16] + W[2, 1, 16, 17] - W[2, 1, 16, 18] - 
   W[2, 1, 16, 19] + W[2, 1, 16, 20] - W[2, 1, 30, 26] - W[2, 1, 30, 27] - 
   W[2, 1, 30, 28] - W[2, 1, 30, 29] - W[2, 1, 30, 30] + W[2, 2, 1, 1] + 
   2*W[2, 2, 1, 3] - 2*W[2, 2, 1, 4] - 2*W[2, 2, 1, 5] + W[2, 2, 1, 16] + 
   2*W[2, 2, 3, 1] + W[2, 2, 3, 3] - 2*W[2, 2, 3, 4] - 2*W[2, 2, 3, 5] + 
   W[2, 2, 3, 17] - 2*W[2, 2, 4, 1] - 2*W[2, 2, 4, 3] + 2*W[2, 2, 4, 4] + 
   2*W[2, 2, 4, 5] - 2*W[2, 2, 5, 1] - 2*W[2, 2, 5, 3] + 2*W[2, 2, 5, 4] + 
   2*W[2, 2, 5, 5] + W[2, 2, 12, 3] - W[2, 2, 12, 17] + W[2, 2, 14, 1] - 
   W[2, 2, 14, 16] - W[2, 3, 1, 1] + W[2, 3, 1, 2] - W[2, 3, 1, 3] + 
   W[2, 3, 1, 4] - W[2, 3, 1, 18] + W[2, 3, 1, 19] + 2*W[2, 3, 2, 1] + 
   W[2, 3, 2, 3] - 2*W[2, 3, 2, 4] - 2*W[2, 3, 2, 5] + W[2, 3, 2, 17] - 
   2*W[2, 3, 3, 1] + W[2, 3, 3, 2] + 2*W[2, 3, 3, 4] - 2*W[2, 3, 3, 5] + 
   W[2, 3, 3, 17] + W[2, 3, 4, 1] - W[2, 3, 4, 2] + W[2, 3, 4, 3] - 
   W[2, 3, 4, 4] - W[2, 3, 4, 16] + W[2, 3, 4, 20] + 2*W[2, 3, 5, 1] - 
   3*W[2, 3, 5, 2] - 3*W[2, 3, 5, 3] + 2*W[2, 3, 5, 4] + W[2, 3, 5, 5] + 
   2*W[2, 3, 5, 10] - W[2, 3, 5, 16] + W[2, 3, 5, 17] - W[2, 3, 5, 18] + 
   W[2, 3, 12, 3] - W[2, 3, 12, 4] - W[2, 3, 12, 17] + W[2, 3, 12, 19] - 
   W[2, 3, 13, 4] + W[2, 3, 13, 5] + W[2, 3, 13, 18] - W[2, 3, 13, 20] - 
   W[2, 3, 14, 1] + W[2, 3, 14, 5] + W[2, 3, 14, 16] - W[2, 3, 14, 19] - 
   W[2, 3, 15, 1] + W[2, 3, 15, 2] - W[2, 3, 15, 17] + W[2, 3, 15, 20] + 
   W[2, 3, 17, 2] + W[2, 3, 17, 3] + W[2, 3, 17, 5] - 2*W[2, 3, 17, 10] + 
   W[2, 3, 17, 16] - W[2, 3, 17, 17] + W[2, 3, 17, 18] - W[2, 3, 17, 19] - 
   W[2, 3, 17, 20] - W[2, 3, 26, 26] - W[2, 3, 26, 27] - W[2, 3, 26, 28] - 
   W[2, 3, 26, 29] - W[2, 3, 26, 30] - 3*W[2, 4, 1, 1] - 2*W[2, 4, 1, 2] + 
   W[2, 4, 1, 3] + W[2, 4, 1, 4] + 2*W[2, 4, 1, 5] + 2*W[2, 4, 1, 9] - 
   W[2, 4, 1, 17] + W[2, 4, 1, 18] - W[2, 4, 1, 20] - 2*W[2, 4, 2, 1] + 
   W[2, 4, 2, 2] - 3*W[2, 4, 2, 3] + 3*W[2, 4, 2, 4] + 3*W[2, 4, 2, 5] - 
   2*W[2, 4, 2, 7] - 2*W[2, 4, 2, 9] + W[2, 4, 2, 17] + W[2, 4, 2, 18] - 
   W[2, 4, 2, 19] + W[2, 4, 2, 20] + W[2, 4, 3, 1] - W[2, 4, 3, 2] + 
   W[2, 4, 3, 3] - W[2, 4, 3, 4] - W[2, 4, 3, 16] + W[2, 4, 3, 20] + 
   2*W[2, 4, 4, 1] + 2*W[2, 4, 4, 2] - 2*W[2, 4, 4, 3] - W[2, 4, 4, 5] - 
   W[2, 4, 4, 19] + W[2, 4, 5, 1] + 2*W[2, 4, 5, 2] + W[2, 4, 5, 3] - 
   W[2, 4, 5, 4] - W[2, 4, 5, 5] - 2*W[2, 4, 5, 19] - W[2, 4, 11, 2] + 
   W[2, 4, 11, 3] + W[2, 4, 11, 16] - W[2, 4, 11, 18] + W[2, 4, 12, 3] - 
   W[2, 4, 12, 4] - W[2, 4, 12, 17] + W[2, 4, 12, 19] + W[2, 4, 14, 1] - 
   2*W[2, 4, 14, 5] - W[2, 4, 14, 16] + 2*W[2, 4, 14, 19] - W[2, 4, 19, 2] - 
   W[2, 4, 19, 4] - W[2, 4, 19, 5] + 2*W[2, 4, 19, 7] + W[2, 4, 19, 16] + 
   W[2, 4, 19, 17] - W[2, 4, 19, 18] + W[2, 4, 19, 19] - W[2, 4, 19, 20] + 
   W[2, 4, 28, 26] + W[2, 4, 28, 27] + W[2, 4, 28, 28] + W[2, 4, 28, 29] + 
   W[2, 4, 28, 30] + W[2, 5, 1, 1] - W[2, 5, 1, 2] + W[2, 5, 1, 3] - 
   W[2, 5, 1, 5] - W[2, 5, 1, 17] + W[2, 5, 1, 18] - 3*W[2, 5, 2, 1] + 
   W[2, 5, 2, 2] - 2*W[2, 5, 2, 3] + 3*W[2, 5, 2, 4] + 3*W[2, 5, 2, 5] - 
   2*W[2, 5, 2, 7] - 2*W[2, 5, 2, 10] + W[2, 5, 2, 16] + W[2, 5, 2, 18] - 
   W[2, 5, 2, 19] + W[2, 5, 2, 20] + W[2, 5, 3, 1] - 2*W[2, 5, 3, 2] - 
   3*W[2, 5, 3, 3] + 2*W[2, 5, 3, 4] + W[2, 5, 3, 5] + 2*W[2, 5, 3, 10] - 
   W[2, 5, 3, 16] - W[2, 5, 3, 18] + W[2, 5, 3, 20] + W[2, 5, 4, 1] + 
   2*W[2, 5, 4, 2] + W[2, 5, 4, 3] - W[2, 5, 4, 4] - W[2, 5, 4, 5] - 
   2*W[2, 5, 4, 19] - 2*W[2, 5, 5, 1] + 2*W[2, 5, 5, 2] + 2*W[2, 5, 5, 3] - 
   W[2, 5, 5, 4] - W[2, 5, 5, 19] + W[2, 5, 12, 3] - 2*W[2, 5, 12, 4] - 
   W[2, 5, 12, 17] + 2*W[2, 5, 12, 19] + W[2, 5, 14, 1] - W[2, 5, 14, 5] - 
   W[2, 5, 14, 16] + W[2, 5, 14, 19] + W[2, 5, 15, 1] - W[2, 5, 15, 2] + 
   W[2, 5, 15, 17] - W[2, 5, 15, 20] - W[2, 5, 19, 2] - W[2, 5, 19, 4] - 
   W[2, 5, 19, 5] + 2*W[2, 5, 19, 7] + W[2, 5, 19, 16] + W[2, 5, 19, 17] - 
   W[2, 5, 19, 18] + W[2, 5, 19, 19] - W[2, 5, 19, 20] + W[2, 5, 28, 26] + 
   W[2, 5, 28, 27] + W[2, 5, 28, 28] + W[2, 5, 28, 29] + W[2, 5, 28, 30] - 
   W[2, 12, 1, 3] + W[2, 12, 1, 4] + W[2, 12, 1, 17] - W[2, 12, 1, 19] + 
   W[2, 12, 2, 1] - W[2, 12, 2, 2] + W[2, 12, 2, 3] - W[2, 12, 2, 4] - 
   W[2, 12, 2, 5] + 2*W[2, 12, 2, 7] + 2*W[2, 12, 2, 10] - W[2, 12, 2, 16] - 
   W[2, 12, 2, 17] - W[2, 12, 2, 18] + W[2, 12, 2, 19] - W[2, 12, 2, 20] + 
   W[2, 12, 3, 2] + 2*W[2, 12, 3, 3] - W[2, 12, 3, 4] + W[2, 12, 3, 5] - 
   2*W[2, 12, 3, 10] + W[2, 12, 3, 16] - 2*W[2, 12, 3, 17] + 
   W[2, 12, 3, 18] - W[2, 12, 3, 20] - W[2, 12, 4, 2] + W[2, 12, 4, 3] - 
   2*W[2, 12, 4, 4] - W[2, 12, 4, 5] + 2*W[2, 12, 4, 7] + W[2, 12, 4, 16] - 
   W[2, 12, 4, 18] + 2*W[2, 12, 4, 19] - W[2, 12, 4, 20] - W[2, 12, 5, 1] + 
   W[2, 12, 5, 2] + W[2, 12, 5, 3] - W[2, 12, 5, 4] + W[2, 12, 5, 5] - 
   2*W[2, 12, 5, 7] - 2*W[2, 12, 5, 10] + W[2, 12, 5, 16] - W[2, 12, 5, 17] + 
   W[2, 12, 5, 18] + W[2, 12, 5, 19] + W[2, 12, 5, 20] - 3*W[2, 12, 12, 3] + 
   3*W[2, 12, 12, 4] + 3*W[2, 12, 12, 17] - 3*W[2, 12, 12, 19] - 
   W[2, 12, 17, 2] - W[2, 12, 17, 3] - W[2, 12, 17, 5] + 2*W[2, 12, 17, 10] - 
   W[2, 12, 17, 16] + W[2, 12, 17, 17] - W[2, 12, 17, 18] + 
   W[2, 12, 17, 19] + W[2, 12, 17, 20] + W[2, 12, 19, 2] + W[2, 12, 19, 4] + 
   W[2, 12, 19, 5] - 2*W[2, 12, 19, 7] - W[2, 12, 19, 16] - 
   W[2, 12, 19, 17] + W[2, 12, 19, 18] - W[2, 12, 19, 19] + 
   W[2, 12, 19, 20] + W[2, 12, 26, 26] + W[2, 12, 26, 27] + 
   W[2, 12, 26, 28] + W[2, 12, 26, 29] + W[2, 12, 26, 30] - 
   W[2, 12, 28, 26] - W[2, 12, 28, 27] - W[2, 12, 28, 28] - 
   W[2, 12, 28, 29] - W[2, 12, 28, 30] + 2*W[2, 14, 1, 1] + W[2, 14, 1, 2] + 
   W[2, 14, 1, 4] - W[2, 14, 1, 5] - 2*W[2, 14, 1, 9] - 2*W[2, 14, 1, 16] + 
   W[2, 14, 1, 17] - W[2, 14, 1, 18] + W[2, 14, 1, 20] + W[2, 14, 2, 1] - 
   W[2, 14, 2, 2] + W[2, 14, 2, 3] - W[2, 14, 2, 4] - W[2, 14, 2, 5] + 
   2*W[2, 14, 2, 7] + 2*W[2, 14, 2, 9] - W[2, 14, 2, 16] - W[2, 14, 2, 17] - 
   W[2, 14, 2, 18] + W[2, 14, 2, 19] - W[2, 14, 2, 20] - W[2, 14, 3, 1] + 
   W[2, 14, 3, 5] + W[2, 14, 3, 16] - W[2, 14, 3, 19] + W[2, 14, 4, 1] + 
   W[2, 14, 4, 2] - W[2, 14, 4, 3] + W[2, 14, 4, 4] - W[2, 14, 4, 5] - 
   2*W[2, 14, 4, 7] - 2*W[2, 14, 4, 9] - W[2, 14, 4, 16] + W[2, 14, 4, 17] + 
   W[2, 14, 4, 18] + W[2, 14, 4, 19] + W[2, 14, 4, 20] + W[2, 14, 5, 1] - 
   W[2, 14, 5, 2] - W[2, 14, 5, 4] - 2*W[2, 14, 5, 5] + 2*W[2, 14, 5, 7] + 
   W[2, 14, 5, 17] - W[2, 14, 5, 18] + 2*W[2, 14, 5, 19] - W[2, 14, 5, 20] - 
   3*W[2, 14, 14, 1] + 3*W[2, 14, 14, 5] + 3*W[2, 14, 14, 16] - 
   3*W[2, 14, 14, 19] - W[2, 14, 16, 1] - W[2, 14, 16, 2] - W[2, 14, 16, 4] + 
   2*W[2, 14, 16, 9] + W[2, 14, 16, 16] - W[2, 14, 16, 17] + 
   W[2, 14, 16, 18] + W[2, 14, 16, 19] - W[2, 14, 16, 20] + W[2, 14, 19, 2] + 
   W[2, 14, 19, 4] + W[2, 14, 19, 5] - 2*W[2, 14, 19, 7] - W[2, 14, 19, 16] - 
   W[2, 14, 19, 17] + W[2, 14, 19, 18] - W[2, 14, 19, 19] + 
   W[2, 14, 19, 20] - W[2, 14, 28, 26] - W[2, 14, 28, 27] - 
   W[2, 14, 28, 28] - W[2, 14, 28, 29] - W[2, 14, 28, 30] + 
   W[2, 14, 30, 26] + W[2, 14, 30, 27] + W[2, 14, 30, 28] + 
   W[2, 14, 30, 29] + W[2, 14, 30, 30] - 2*W[3, 1, 1, 2] + 2*W[3, 1, 1, 3] + 
   2*W[3, 1, 1, 4] - W[3, 1, 1, 5] - W[3, 1, 1, 20] - W[3, 1, 2, 1] + 
   W[3, 1, 2, 2] - W[3, 1, 2, 3] + W[3, 1, 2, 4] - W[3, 1, 2, 18] + 
   W[3, 1, 2, 19] + 3*W[3, 1, 3, 1] - 3*W[3, 1, 3, 2] + W[3, 1, 3, 3] - 
   2*W[3, 1, 3, 4] + 3*W[3, 1, 3, 5] - 2*W[3, 1, 3, 6] - 2*W[3, 1, 3, 8] + 
   W[3, 1, 3, 16] + W[3, 1, 3, 17] + W[3, 1, 3, 19] - W[3, 1, 3, 20] + 
   W[3, 1, 4, 1] + W[3, 1, 4, 2] - 2*W[3, 1, 4, 3] - 3*W[3, 1, 4, 4] + 
   2*W[3, 1, 4, 5] + 2*W[3, 1, 4, 6] + W[3, 1, 4, 16] - W[3, 1, 4, 17] - 
   W[3, 1, 4, 19] - W[3, 1, 5, 1] + W[3, 1, 5, 2] + 2*W[3, 1, 5, 3] + 
   W[3, 1, 5, 4] - W[3, 1, 5, 5] - 2*W[3, 1, 5, 20] + W[3, 1, 11, 2] - 
   W[3, 1, 11, 3] - W[3, 1, 11, 16] + W[3, 1, 11, 18] + W[3, 1, 13, 4] - 
   2*W[3, 1, 13, 5] - W[3, 1, 13, 18] + 2*W[3, 1, 13, 20] - W[3, 1, 15, 1] + 
   W[3, 1, 15, 2] - W[3, 1, 15, 17] + W[3, 1, 15, 20] - W[3, 1, 20, 1] - 
   W[3, 1, 20, 3] - W[3, 1, 20, 5] + 2*W[3, 1, 20, 8] - W[3, 1, 20, 16] + 
   W[3, 1, 20, 17] + W[3, 1, 20, 18] - W[3, 1, 20, 19] + W[3, 1, 20, 20] + 
   W[3, 1, 29, 26] + W[3, 1, 29, 27] + W[3, 1, 29, 28] + W[3, 1, 29, 29] + 
   W[3, 1, 29, 30] - W[3, 2, 1, 1] + W[3, 2, 1, 2] - W[3, 2, 1, 3] + 
   W[3, 2, 1, 4] - W[3, 2, 1, 18] + W[3, 2, 1, 19] + 2*W[3, 2, 2, 1] + 
   W[3, 2, 2, 3] - 2*W[3, 2, 2, 4] - 2*W[3, 2, 2, 5] + W[3, 2, 2, 17] - 
   2*W[3, 2, 3, 1] + W[3, 2, 3, 2] + 2*W[3, 2, 3, 4] - 2*W[3, 2, 3, 5] + 
   W[3, 2, 3, 17] + W[3, 2, 4, 1] - W[3, 2, 4, 2] + W[3, 2, 4, 3] - 
   W[3, 2, 4, 4] - W[3, 2, 4, 16] + W[3, 2, 4, 20] + 2*W[3, 2, 5, 1] - 
   3*W[3, 2, 5, 2] - 3*W[3, 2, 5, 3] + 2*W[3, 2, 5, 4] + W[3, 2, 5, 5] + 
   2*W[3, 2, 5, 10] - W[3, 2, 5, 16] + W[3, 2, 5, 17] - W[3, 2, 5, 18] + 
   W[3, 2, 12, 3] - W[3, 2, 12, 4] - W[3, 2, 12, 17] + W[3, 2, 12, 19] - 
   W[3, 2, 13, 4] + W[3, 2, 13, 5] + W[3, 2, 13, 18] - W[3, 2, 13, 20] - 
   W[3, 2, 14, 1] + W[3, 2, 14, 5] + W[3, 2, 14, 16] - W[3, 2, 14, 19] - 
   W[3, 2, 15, 1] + W[3, 2, 15, 2] - W[3, 2, 15, 17] + W[3, 2, 15, 20] + 
   W[3, 2, 17, 2] + W[3, 2, 17, 3] + W[3, 2, 17, 5] - 2*W[3, 2, 17, 10] + 
   W[3, 2, 17, 16] - W[3, 2, 17, 17] + W[3, 2, 17, 18] - W[3, 2, 17, 19] - 
   W[3, 2, 17, 20] - W[3, 2, 26, 26] - W[3, 2, 26, 27] - W[3, 2, 26, 28] - 
   W[3, 2, 26, 29] - W[3, 2, 26, 30] + 2*W[3, 3, 1, 1] - 2*W[3, 3, 1, 2] - 
   2*W[3, 3, 1, 4] + 2*W[3, 3, 1, 5] - 2*W[3, 3, 2, 1] + W[3, 3, 2, 2] + 
   2*W[3, 3, 2, 4] - 2*W[3, 3, 2, 5] + W[3, 3, 2, 17] - 2*W[3, 3, 4, 1] + 
   2*W[3, 3, 4, 2] + W[3, 3, 4, 4] - 2*W[3, 3, 4, 5] + W[3, 3, 4, 18] + 
   2*W[3, 3, 5, 1] - 2*W[3, 3, 5, 2] - 2*W[3, 3, 5, 4] + 2*W[3, 3, 5, 5] + 
   W[3, 3, 13, 4] - W[3, 3, 13, 18] + W[3, 3, 15, 2] - W[3, 3, 15, 17] + 
   W[3, 4, 1, 1] + 2*W[3, 4, 1, 2] - 3*W[3, 4, 1, 3] - 3*W[3, 4, 1, 4] + 
   2*W[3, 4, 1, 5] + 2*W[3, 4, 1, 6] - W[3, 4, 1, 17] + W[3, 4, 1, 18] - 
   W[3, 4, 1, 19] - W[3, 4, 2, 2] + W[3, 4, 2, 3] - W[3, 4, 2, 4] + 
   W[3, 4, 2, 5] - W[3, 4, 2, 19] + W[3, 4, 2, 20] - 2*W[3, 4, 3, 1] + 
   2*W[3, 4, 3, 2] + W[3, 4, 3, 4] - 2*W[3, 4, 3, 5] + W[3, 4, 3, 18] - 
   2*W[3, 4, 4, 1] - 2*W[3, 4, 4, 2] + W[3, 4, 4, 3] + 2*W[3, 4, 4, 5] + 
   W[3, 4, 4, 18] + W[3, 4, 5, 2] - W[3, 4, 5, 3] + W[3, 4, 5, 4] - 
   W[3, 4, 5, 5] + W[3, 4, 5, 16] - W[3, 4, 5, 17] - W[3, 4, 11, 2] + 
   W[3, 4, 11, 3] + W[3, 4, 11, 16] - W[3, 4, 11, 18] + W[3, 4, 13, 4] - 
   W[3, 4, 13, 5] - W[3, 4, 13, 18] + W[3, 4, 13, 20] + W[3, 4, 14, 1] - 
   W[3, 4, 14, 5] - W[3, 4, 14, 16] + W[3, 4, 14, 19] + W[3, 4, 15, 1] - 
   W[3, 4, 15, 2] + W[3, 4, 15, 17] - W[3, 4, 15, 20] + W[3, 4, 18, 1] + 
   W[3, 4, 18, 3] + W[3, 4, 18, 4] - 2*W[3, 4, 18, 6] - W[3, 4, 18, 16] + 
   W[3, 4, 18, 17] - W[3, 4, 18, 18] + W[3, 4, 18, 19] - W[3, 4, 18, 20] - 
   W[3, 4, 27, 26] - W[3, 4, 27, 27] - W[3, 4, 27, 28] - W[3, 4, 27, 29] - 
   W[3, 4, 27, 30] - W[3, 5, 1, 1] + W[3, 5, 1, 2] + 2*W[3, 5, 1, 3] + 
   W[3, 5, 1, 4] - W[3, 5, 1, 5] - 2*W[3, 5, 1, 20] + 2*W[3, 5, 2, 1] - 
   3*W[3, 5, 2, 2] - 2*W[3, 5, 2, 3] + W[3, 5, 2, 4] + W[3, 5, 2, 5] + 
   2*W[3, 5, 2, 10] - W[3, 5, 2, 16] - W[3, 5, 2, 18] + W[3, 5, 2, 19] + 
   3*W[3, 5, 3, 1] - 2*W[3, 5, 3, 2] + W[3, 5, 3, 3] - 3*W[3, 5, 3, 4] + 
   3*W[3, 5, 3, 5] - 2*W[3, 5, 3, 8] - 2*W[3, 5, 3, 10] + W[3, 5, 3, 16] + 
   W[3, 5, 3, 18] + W[3, 5, 3, 19] - W[3, 5, 3, 20] + W[3, 5, 4, 2] - 
   W[3, 5, 4, 3] + W[3, 5, 4, 4] - W[3, 5, 4, 5] + W[3, 5, 4, 16] - 
   W[3, 5, 4, 17] - W[3, 5, 5, 1] + 2*W[3, 5, 5, 2] + 2*W[3, 5, 5, 3] - 
   2*W[3, 5, 5, 4] - W[3, 5, 5, 20] - W[3, 5, 12, 3] + W[3, 5, 12, 4] + 
   W[3, 5, 12, 17] - W[3, 5, 12, 19] + W[3, 5, 13, 4] - W[3, 5, 13, 5] - 
   W[3, 5, 13, 18] + W[3, 5, 13, 20] - 2*W[3, 5, 15, 1] + W[3, 5, 15, 2] - 
   W[3, 5, 15, 17] + 2*W[3, 5, 15, 20] - W[3, 5, 20, 1] - W[3, 5, 20, 3] - 
   W[3, 5, 20, 5] + 2*W[3, 5, 20, 8] - W[3, 5, 20, 16] + W[3, 5, 20, 17] + 
   W[3, 5, 20, 18] - W[3, 5, 20, 19] + W[3, 5, 20, 20] + W[3, 5, 29, 26] + 
   W[3, 5, 29, 27] + W[3, 5, 29, 28] + W[3, 5, 29, 29] + W[3, 5, 29, 30] + 
   W[3, 13, 1, 1] - W[3, 13, 1, 2] + W[3, 13, 1, 3] + W[3, 13, 1, 4] - 
   W[3, 13, 1, 5] - 2*W[3, 13, 1, 6] - 2*W[3, 13, 1, 8] + W[3, 13, 1, 16] + 
   W[3, 13, 1, 17] - W[3, 13, 1, 18] + W[3, 13, 1, 19] + W[3, 13, 1, 20] - 
   W[3, 13, 2, 4] + W[3, 13, 2, 5] + W[3, 13, 2, 18] - W[3, 13, 2, 20] - 
   W[3, 13, 3, 1] + W[3, 13, 3, 2] - W[3, 13, 3, 3] + W[3, 13, 3, 4] - 
   W[3, 13, 3, 5] + 2*W[3, 13, 3, 6] + 2*W[3, 13, 3, 8] - W[3, 13, 3, 16] - 
   W[3, 13, 3, 17] - W[3, 13, 3, 18] - W[3, 13, 3, 19] + W[3, 13, 3, 20] + 
   W[3, 13, 4, 1] + W[3, 13, 4, 3] + 2*W[3, 13, 4, 4] - W[3, 13, 4, 5] - 
   2*W[3, 13, 4, 6] - W[3, 13, 4, 16] + W[3, 13, 4, 17] - 2*W[3, 13, 4, 18] + 
   W[3, 13, 4, 19] - W[3, 13, 5, 1] - W[3, 13, 5, 3] + W[3, 13, 5, 4] - 
   2*W[3, 13, 5, 5] + 2*W[3, 13, 5, 8] - W[3, 13, 5, 16] + W[3, 13, 5, 17] - 
   W[3, 13, 5, 19] + 2*W[3, 13, 5, 20] - 3*W[3, 13, 13, 4] + 
   3*W[3, 13, 13, 5] + 3*W[3, 13, 13, 18] - 3*W[3, 13, 13, 20] - 
   W[3, 13, 18, 1] - W[3, 13, 18, 3] - W[3, 13, 18, 4] + 2*W[3, 13, 18, 6] + 
   W[3, 13, 18, 16] - W[3, 13, 18, 17] + W[3, 13, 18, 18] - 
   W[3, 13, 18, 19] + W[3, 13, 18, 20] + W[3, 13, 20, 1] + W[3, 13, 20, 3] + 
   W[3, 13, 20, 5] - 2*W[3, 13, 20, 8] + W[3, 13, 20, 16] - 
   W[3, 13, 20, 17] - W[3, 13, 20, 18] + W[3, 13, 20, 19] - 
   W[3, 13, 20, 20] + W[3, 13, 27, 26] + W[3, 13, 27, 27] + 
   W[3, 13, 27, 28] + W[3, 13, 27, 29] + W[3, 13, 27, 30] - 
   W[3, 13, 29, 26] - W[3, 13, 29, 27] - W[3, 13, 29, 28] - 
   W[3, 13, 29, 29] - W[3, 13, 29, 30] - 2*W[3, 15, 1, 1] + W[3, 15, 1, 2] - 
   W[3, 15, 1, 3] - W[3, 15, 1, 5] + 2*W[3, 15, 1, 8] - W[3, 15, 1, 16] + 
   W[3, 15, 1, 18] - W[3, 15, 1, 19] + 2*W[3, 15, 1, 20] - W[3, 15, 2, 1] + 
   2*W[3, 15, 2, 2] + W[3, 15, 2, 3] + W[3, 15, 2, 5] - 2*W[3, 15, 2, 10] + 
   W[3, 15, 2, 16] - 2*W[3, 15, 2, 17] + W[3, 15, 2, 18] - W[3, 15, 2, 19] - 
   W[3, 15, 3, 1] + W[3, 15, 3, 2] - W[3, 15, 3, 3] + W[3, 15, 3, 4] - 
   W[3, 15, 3, 5] + 2*W[3, 15, 3, 8] + 2*W[3, 15, 3, 10] - W[3, 15, 3, 16] - 
   W[3, 15, 3, 17] - W[3, 15, 3, 18] - W[3, 15, 3, 19] + W[3, 15, 3, 20] + 
   W[3, 15, 4, 1] - W[3, 15, 4, 2] + W[3, 15, 4, 17] - W[3, 15, 4, 20] - 
   W[3, 15, 5, 1] + W[3, 15, 5, 2] + W[3, 15, 5, 3] - W[3, 15, 5, 4] + 
   W[3, 15, 5, 5] - 2*W[3, 15, 5, 8] - 2*W[3, 15, 5, 10] + W[3, 15, 5, 16] - 
   W[3, 15, 5, 17] + W[3, 15, 5, 18] + W[3, 15, 5, 19] + W[3, 15, 5, 20] + 
   3*W[3, 15, 15, 1] - 3*W[3, 15, 15, 2] + 3*W[3, 15, 15, 17] - 
   3*W[3, 15, 15, 20] - W[3, 15, 17, 2] - W[3, 15, 17, 3] - W[3, 15, 17, 5] + 
   2*W[3, 15, 17, 10] - W[3, 15, 17, 16] + W[3, 15, 17, 17] - 
   W[3, 15, 17, 18] + W[3, 15, 17, 19] + W[3, 15, 17, 20] + W[3, 15, 20, 1] + 
   W[3, 15, 20, 3] + W[3, 15, 20, 5] - 2*W[3, 15, 20, 8] + W[3, 15, 20, 16] - 
   W[3, 15, 20, 17] - W[3, 15, 20, 18] + W[3, 15, 20, 19] - 
   W[3, 15, 20, 20] + W[3, 15, 26, 26] + W[3, 15, 26, 27] + 
   W[3, 15, 26, 28] + W[3, 15, 26, 29] + W[3, 15, 26, 30] - 
   W[3, 15, 29, 26] - W[3, 15, 29, 27] - W[3, 15, 29, 28] - 
   W[3, 15, 29, 29] - W[3, 15, 29, 30] - W[4, 1, 1, 2] + 2*W[4, 1, 1, 3] + 
   2*W[4, 1, 1, 4] - 2*W[4, 1, 1, 5] - W[4, 1, 1, 16] - W[4, 1, 2, 1] - 
   W[4, 1, 2, 2] + W[4, 1, 2, 3] + 2*W[4, 1, 2, 4] + W[4, 1, 2, 5] - 
   2*W[4, 1, 2, 16] + W[4, 1, 3, 1] + 2*W[4, 1, 3, 2] - 3*W[4, 1, 3, 3] - 
   2*W[4, 1, 3, 4] + W[4, 1, 3, 5] + 2*W[4, 1, 3, 6] - W[4, 1, 3, 17] - 
   W[4, 1, 3, 19] + W[4, 1, 3, 20] + 3*W[4, 1, 4, 1] + 3*W[4, 1, 4, 2] - 
   2*W[4, 1, 4, 3] + W[4, 1, 4, 4] - 3*W[4, 1, 4, 5] - 2*W[4, 1, 4, 6] - 
   2*W[4, 1, 4, 9] - W[4, 1, 4, 16] + W[4, 1, 4, 17] + W[4, 1, 4, 19] + 
   W[4, 1, 4, 20] - W[4, 1, 5, 1] + W[4, 1, 5, 3] - W[4, 1, 5, 4] + 
   W[4, 1, 5, 5] + W[4, 1, 5, 17] - W[4, 1, 5, 18] - 2*W[4, 1, 11, 2] + 
   W[4, 1, 11, 3] + 2*W[4, 1, 11, 16] - W[4, 1, 11, 18] - W[4, 1, 13, 4] + 
   W[4, 1, 13, 5] + W[4, 1, 13, 18] - W[4, 1, 13, 20] - W[4, 1, 14, 1] + 
   W[4, 1, 14, 5] + W[4, 1, 14, 16] - W[4, 1, 14, 19] - W[4, 1, 16, 1] - 
   W[4, 1, 16, 2] - W[4, 1, 16, 4] + 2*W[4, 1, 16, 9] + W[4, 1, 16, 16] - 
   W[4, 1, 16, 17] + W[4, 1, 16, 18] + W[4, 1, 16, 19] - W[4, 1, 16, 20] + 
   W[4, 1, 30, 26] + W[4, 1, 30, 27] + W[4, 1, 30, 28] + W[4, 1, 30, 29] + 
   W[4, 1, 30, 30] - W[4, 2, 1, 1] - W[4, 2, 1, 2] + W[4, 2, 1, 3] + 
   2*W[4, 2, 1, 4] + W[4, 2, 1, 5] - 2*W[4, 2, 1, 16] - W[4, 2, 2, 1] - 
   2*W[4, 2, 2, 3] + 2*W[4, 2, 2, 4] + 2*W[4, 2, 2, 5] - W[4, 2, 2, 16] - 
   W[4, 2, 3, 2] + W[4, 2, 3, 3] - W[4, 2, 3, 4] + W[4, 2, 3, 5] - 
   W[4, 2, 3, 19] + W[4, 2, 3, 20] + 3*W[4, 2, 4, 1] + 3*W[4, 2, 4, 2] - 
   3*W[4, 2, 4, 3] + W[4, 2, 4, 4] - 2*W[4, 2, 4, 5] - 2*W[4, 2, 4, 7] - 
   2*W[4, 2, 4, 9] - W[4, 2, 4, 16] + W[4, 2, 4, 17] + W[4, 2, 4, 18] + 
   W[4, 2, 4, 20] + 2*W[4, 2, 5, 1] + W[4, 2, 5, 2] + W[4, 2, 5, 3] - 
   2*W[4, 2, 5, 4] - 3*W[4, 2, 5, 5] + 2*W[4, 2, 5, 7] + W[4, 2, 5, 17] - 
   W[4, 2, 5, 18] - W[4, 2, 5, 20] - W[4, 2, 11, 2] + W[4, 2, 11, 3] + 
   W[4, 2, 11, 16] - W[4, 2, 11, 18] + W[4, 2, 12, 3] - W[4, 2, 12, 4] - 
   W[4, 2, 12, 17] + W[4, 2, 12, 19] - 2*W[4, 2, 14, 1] + W[4, 2, 14, 5] + 
   2*W[4, 2, 14, 16] - W[4, 2, 14, 19] - W[4, 2, 16, 1] - W[4, 2, 16, 2] - 
   W[4, 2, 16, 4] + 2*W[4, 2, 16, 9] + W[4, 2, 16, 16] - W[4, 2, 16, 17] + 
   W[4, 2, 16, 18] + W[4, 2, 16, 19] - W[4, 2, 16, 20] + W[4, 2, 30, 26] + 
   W[4, 2, 30, 27] + W[4, 2, 30, 28] + W[4, 2, 30, 29] + W[4, 2, 30, 30] + 
   W[4, 3, 1, 1] + 2*W[4, 3, 1, 2] - 3*W[4, 3, 1, 3] - 3*W[4, 3, 1, 4] + 
   2*W[4, 3, 1, 5] + 2*W[4, 3, 1, 6] - W[4, 3, 1, 17] + W[4, 3, 1, 18] - 
   W[4, 3, 1, 19] - W[4, 3, 2, 2] + W[4, 3, 2, 3] - W[4, 3, 2, 4] + 
   W[4, 3, 2, 5] - W[4, 3, 2, 19] + W[4, 3, 2, 20] - 2*W[4, 3, 3, 1] + 
   2*W[4, 3, 3, 2] + W[4, 3, 3, 4] - 2*W[4, 3, 3, 5] + W[4, 3, 3, 18] - 
   2*W[4, 3, 4, 1] - 2*W[4, 3, 4, 2] + W[4, 3, 4, 3] + 2*W[4, 3, 4, 5] + 
   W[4, 3, 4, 18] + W[4, 3, 5, 2] - W[4, 3, 5, 3] + W[4, 3, 5, 4] - 
   W[4, 3, 5, 5] + W[4, 3, 5, 16] - W[4, 3, 5, 17] - W[4, 3, 11, 2] + 
   W[4, 3, 11, 3] + W[4, 3, 11, 16] - W[4, 3, 11, 18] + W[4, 3, 13, 4] - 
   W[4, 3, 13, 5] - W[4, 3, 13, 18] + W[4, 3, 13, 20] + W[4, 3, 14, 1] - 
   W[4, 3, 14, 5] - W[4, 3, 14, 16] + W[4, 3, 14, 19] + W[4, 3, 15, 1] - 
   W[4, 3, 15, 2] + W[4, 3, 15, 17] - W[4, 3, 15, 20] + W[4, 3, 18, 1] + 
   W[4, 3, 18, 3] + W[4, 3, 18, 4] - 2*W[4, 3, 18, 6] - W[4, 3, 18, 16] + 
   W[4, 3, 18, 17] - W[4, 3, 18, 18] + W[4, 3, 18, 19] - W[4, 3, 18, 20] - 
   W[4, 3, 27, 26] - W[4, 3, 27, 27] - W[4, 3, 27, 28] - W[4, 3, 27, 29] - 
   W[4, 3, 27, 30] + 2*W[4, 4, 1, 1] + 2*W[4, 4, 1, 2] - 2*W[4, 4, 1, 3] - 
   2*W[4, 4, 1, 5] + 2*W[4, 4, 2, 1] + 2*W[4, 4, 2, 2] - 2*W[4, 4, 2, 3] - 
   2*W[4, 4, 2, 5] - 2*W[4, 4, 3, 1] - 2*W[4, 4, 3, 2] + W[4, 4, 3, 3] + 
   2*W[4, 4, 3, 5] + W[4, 4, 3, 18] - 2*W[4, 4, 5, 1] - 2*W[4, 4, 5, 2] + 
   2*W[4, 4, 5, 3] + W[4, 4, 5, 5] + W[4, 4, 5, 19] + W[4, 4, 11, 3] - 
   W[4, 4, 11, 18] + W[4, 4, 14, 5] - W[4, 4, 14, 19] - W[4, 5, 1, 1] + 
   W[4, 5, 1, 3] - W[4, 5, 1, 4] + W[4, 5, 1, 5] + W[4, 5, 1, 17] - 
   W[4, 5, 1, 18] + 2*W[4, 5, 2, 1] + W[4, 5, 2, 2] + 2*W[4, 5, 2, 3] - 
   3*W[4, 5, 2, 4] - 3*W[4, 5, 2, 5] + 2*W[4, 5, 2, 7] - W[4, 5, 2, 18] + 
   W[4, 5, 2, 19] - W[4, 5, 2, 20] + W[4, 5, 3, 1] - W[4, 5, 3, 3] + 
   W[4, 5, 3, 4] - W[4, 5, 3, 5] + W[4, 5, 3, 16] - W[4, 5, 3, 20] - 
   2*W[4, 5, 4, 1] - 2*W[4, 5, 4, 2] + 2*W[4, 5, 4, 3] + W[4, 5, 4, 5] + 
   W[4, 5, 4, 19] + 2*W[4, 5, 5, 1] - 2*W[4, 5, 5, 2] - 2*W[4, 5, 5, 3] + 
   W[4, 5, 5, 4] + W[4, 5, 5, 19] + W[4, 5, 11, 2] - W[4, 5, 11, 3] - 
   W[4, 5, 11, 16] + W[4, 5, 11, 18] - W[4, 5, 12, 3] + W[4, 5, 12, 4] + 
   W[4, 5, 12, 17] - W[4, 5, 12, 19] - W[4, 5, 14, 1] + W[4, 5, 14, 5] + 
   W[4, 5, 14, 16] - W[4, 5, 14, 19] - W[4, 5, 15, 1] + W[4, 5, 15, 2] - 
   W[4, 5, 15, 17] + W[4, 5, 15, 20] + W[4, 5, 19, 2] + W[4, 5, 19, 4] + 
   W[4, 5, 19, 5] - 2*W[4, 5, 19, 7] - W[4, 5, 19, 16] - W[4, 5, 19, 17] + 
   W[4, 5, 19, 18] - W[4, 5, 19, 19] + W[4, 5, 19, 20] - W[4, 5, 28, 26] - 
   W[4, 5, 28, 27] - W[4, 5, 28, 28] - W[4, 5, 28, 29] - W[4, 5, 28, 30] + 
   W[4, 11, 1, 1] - W[4, 11, 1, 2] + W[4, 11, 1, 3] + W[4, 11, 1, 4] - 
   W[4, 11, 1, 5] - 2*W[4, 11, 1, 6] - 2*W[4, 11, 1, 9] + W[4, 11, 1, 16] + 
   W[4, 11, 1, 17] - W[4, 11, 1, 18] + W[4, 11, 1, 19] + W[4, 11, 1, 20] - 
   W[4, 11, 2, 1] - 2*W[4, 11, 2, 2] + W[4, 11, 2, 3] - W[4, 11, 2, 4] + 
   2*W[4, 11, 2, 9] + 2*W[4, 11, 2, 16] - W[4, 11, 2, 17] + W[4, 11, 2, 19] - 
   W[4, 11, 2, 20] + W[4, 11, 3, 1] - W[4, 11, 3, 2] + 2*W[4, 11, 3, 3] + 
   W[4, 11, 3, 4] - 2*W[4, 11, 3, 6] + W[4, 11, 3, 17] - 2*W[4, 11, 3, 18] + 
   W[4, 11, 3, 19] - W[4, 11, 3, 20] - W[4, 11, 4, 1] - W[4, 11, 4, 2] + 
   W[4, 11, 4, 3] - W[4, 11, 4, 4] + W[4, 11, 4, 5] + 2*W[4, 11, 4, 6] + 
   2*W[4, 11, 4, 9] + W[4, 11, 4, 16] - W[4, 11, 4, 17] - W[4, 11, 4, 18] - 
   W[4, 11, 4, 19] - W[4, 11, 4, 20] + W[4, 11, 5, 2] - W[4, 11, 5, 3] - 
   W[4, 11, 5, 16] + W[4, 11, 5, 18] + 3*W[4, 11, 11, 2] - 
   3*W[4, 11, 11, 3] - 3*W[4, 11, 11, 16] + 3*W[4, 11, 11, 18] + 
   W[4, 11, 16, 1] + W[4, 11, 16, 2] + W[4, 11, 16, 4] - 2*W[4, 11, 16, 9] - 
   W[4, 11, 16, 16] + W[4, 11, 16, 17] - W[4, 11, 16, 18] - 
   W[4, 11, 16, 19] + W[4, 11, 16, 20] - W[4, 11, 18, 1] - W[4, 11, 18, 3] - 
   W[4, 11, 18, 4] + 2*W[4, 11, 18, 6] + W[4, 11, 18, 16] - 
   W[4, 11, 18, 17] + W[4, 11, 18, 18] - W[4, 11, 18, 19] + 
   W[4, 11, 18, 20] + W[4, 11, 27, 26] + W[4, 11, 27, 27] + 
   W[4, 11, 27, 28] + W[4, 11, 27, 29] + W[4, 11, 27, 30] - 
   W[4, 11, 30, 26] - W[4, 11, 30, 27] - W[4, 11, 30, 28] - 
   W[4, 11, 30, 29] - W[4, 11, 30, 30] - 2*W[4, 14, 1, 1] - W[4, 14, 1, 2] - 
   W[4, 14, 1, 4] + W[4, 14, 1, 5] + 2*W[4, 14, 1, 9] + 2*W[4, 14, 1, 16] - 
   W[4, 14, 1, 17] + W[4, 14, 1, 18] - W[4, 14, 1, 20] - W[4, 14, 2, 1] + 
   W[4, 14, 2, 2] - W[4, 14, 2, 3] + W[4, 14, 2, 4] + W[4, 14, 2, 5] - 
   2*W[4, 14, 2, 7] - 2*W[4, 14, 2, 9] + W[4, 14, 2, 16] + W[4, 14, 2, 17] + 
   W[4, 14, 2, 18] - W[4, 14, 2, 19] + W[4, 14, 2, 20] + W[4, 14, 3, 1] - 
   W[4, 14, 3, 5] - W[4, 14, 3, 16] + W[4, 14, 3, 19] - W[4, 14, 4, 1] - 
   W[4, 14, 4, 2] + W[4, 14, 4, 3] - W[4, 14, 4, 4] + W[4, 14, 4, 5] + 
   2*W[4, 14, 4, 7] + 2*W[4, 14, 4, 9] + W[4, 14, 4, 16] - W[4, 14, 4, 17] - 
   W[4, 14, 4, 18] - W[4, 14, 4, 19] - W[4, 14, 4, 20] - W[4, 14, 5, 1] + 
   W[4, 14, 5, 2] + W[4, 14, 5, 4] + 2*W[4, 14, 5, 5] - 2*W[4, 14, 5, 7] - 
   W[4, 14, 5, 17] + W[4, 14, 5, 18] - 2*W[4, 14, 5, 19] + W[4, 14, 5, 20] + 
   3*W[4, 14, 14, 1] - 3*W[4, 14, 14, 5] - 3*W[4, 14, 14, 16] + 
   3*W[4, 14, 14, 19] + W[4, 14, 16, 1] + W[4, 14, 16, 2] + W[4, 14, 16, 4] - 
   2*W[4, 14, 16, 9] - W[4, 14, 16, 16] + W[4, 14, 16, 17] - 
   W[4, 14, 16, 18] - W[4, 14, 16, 19] + W[4, 14, 16, 20] - W[4, 14, 19, 2] - 
   W[4, 14, 19, 4] - W[4, 14, 19, 5] + 2*W[4, 14, 19, 7] + W[4, 14, 19, 16] + 
   W[4, 14, 19, 17] - W[4, 14, 19, 18] + W[4, 14, 19, 19] - 
   W[4, 14, 19, 20] + W[4, 14, 28, 26] + W[4, 14, 28, 27] + 
   W[4, 14, 28, 28] + W[4, 14, 28, 29] + W[4, 14, 28, 30] - 
   W[4, 14, 30, 26] - W[4, 14, 30, 27] - W[4, 14, 30, 28] - 
   W[4, 14, 30, 29] - W[4, 14, 30, 30] + 2*W[5, 1, 1, 2] - 2*W[5, 1, 1, 3] - 
   2*W[5, 1, 1, 4] + W[5, 1, 1, 5] + W[5, 1, 1, 20] + W[5, 1, 2, 1] - 
   W[5, 1, 2, 2] + W[5, 1, 2, 4] - W[5, 1, 2, 5] + W[5, 1, 2, 18] - 
   W[5, 1, 2, 19] - 3*W[5, 1, 3, 1] + 2*W[5, 1, 3, 2] + W[5, 1, 3, 3] + 
   2*W[5, 1, 3, 4] - 3*W[5, 1, 3, 5] + 2*W[5, 1, 3, 8] - W[5, 1, 3, 16] - 
   W[5, 1, 3, 19] + W[5, 1, 3, 20] - W[5, 1, 4, 1] + W[5, 1, 4, 2] - 
   W[5, 1, 4, 4] + W[5, 1, 4, 5] - W[5, 1, 4, 16] + W[5, 1, 4, 17] + 
   W[5, 1, 5, 1] - 2*W[5, 1, 5, 2] - 2*W[5, 1, 5, 3] + 2*W[5, 1, 5, 4] + 
   W[5, 1, 5, 20] - W[5, 1, 11, 2] + W[5, 1, 11, 3] + W[5, 1, 11, 16] - 
   W[5, 1, 11, 18] + W[5, 1, 12, 3] - W[5, 1, 12, 4] - W[5, 1, 12, 17] + 
   W[5, 1, 12, 19] - W[5, 1, 13, 4] + W[5, 1, 13, 5] + W[5, 1, 13, 18] - 
   W[5, 1, 13, 20] + W[5, 1, 15, 1] - W[5, 1, 15, 2] + W[5, 1, 15, 17] - 
   W[5, 1, 15, 20] + W[5, 1, 20, 1] + W[5, 1, 20, 3] + W[5, 1, 20, 5] - 
   2*W[5, 1, 20, 8] + W[5, 1, 20, 16] - W[5, 1, 20, 17] - W[5, 1, 20, 18] + 
   W[5, 1, 20, 19] - W[5, 1, 20, 20] - W[5, 1, 29, 26] - W[5, 1, 29, 27] - 
   W[5, 1, 29, 28] - W[5, 1, 29, 29] - W[5, 1, 29, 30] + W[5, 2, 1, 1] - 
   W[5, 2, 1, 2] + W[5, 2, 1, 4] - W[5, 2, 1, 5] + W[5, 2, 1, 18] - 
   W[5, 2, 1, 19] - 2*W[5, 2, 2, 1] - W[5, 2, 2, 3] + 2*W[5, 2, 2, 4] + 
   2*W[5, 2, 2, 5] - W[5, 2, 2, 17] + W[5, 2, 3, 1] - W[5, 2, 3, 2] - 
   W[5, 2, 3, 3] + W[5, 2, 3, 4] + 2*W[5, 2, 3, 5] - 2*W[5, 2, 3, 17] + 
   W[5, 2, 4, 1] + W[5, 2, 4, 2] + 2*W[5, 2, 4, 3] - 3*W[5, 2, 4, 4] - 
   2*W[5, 2, 4, 5] + 2*W[5, 2, 4, 7] + W[5, 2, 4, 16] - W[5, 2, 4, 18] - 
   W[5, 2, 4, 20] - 3*W[5, 2, 5, 1] + 3*W[5, 2, 5, 2] + 3*W[5, 2, 5, 3] - 
   2*W[5, 2, 5, 4] + W[5, 2, 5, 5] - 2*W[5, 2, 5, 7] - 2*W[5, 2, 5, 10] + 
   W[5, 2, 5, 16] - W[5, 2, 5, 17] + W[5, 2, 5, 18] + W[5, 2, 5, 20] - 
   2*W[5, 2, 12, 3] + W[5, 2, 12, 4] + 2*W[5, 2, 12, 17] - W[5, 2, 12, 19] + 
   W[5, 2, 14, 1] - W[5, 2, 14, 5] - W[5, 2, 14, 16] + W[5, 2, 14, 19] + 
   W[5, 2, 15, 1] - W[5, 2, 15, 2] + W[5, 2, 15, 17] - W[5, 2, 15, 20] - 
   W[5, 2, 17, 2] - W[5, 2, 17, 3] - W[5, 2, 17, 5] + 2*W[5, 2, 17, 10] - 
   W[5, 2, 17, 16] + W[5, 2, 17, 17] - W[5, 2, 17, 18] + W[5, 2, 17, 19] + 
   W[5, 2, 17, 20] + W[5, 2, 26, 26] + W[5, 2, 26, 27] + W[5, 2, 26, 28] + 
   W[5, 2, 26, 29] + W[5, 2, 26, 30] - 3*W[5, 3, 1, 1] + 2*W[5, 3, 1, 2] + 
   W[5, 3, 1, 3] + W[5, 3, 1, 4] - 2*W[5, 3, 1, 5] + 2*W[5, 3, 1, 8] - 
   W[5, 3, 1, 16] + W[5, 3, 1, 18] - W[5, 3, 1, 19] + W[5, 3, 2, 1] - 
   W[5, 3, 2, 2] - W[5, 3, 2, 3] + W[5, 3, 2, 4] + 2*W[5, 3, 2, 5] - 
   2*W[5, 3, 2, 17] + 2*W[5, 3, 3, 1] - W[5, 3, 3, 2] - 2*W[5, 3, 3, 4] + 
   2*W[5, 3, 3, 5] - W[5, 3, 3, 17] + W[5, 3, 4, 1] - W[5, 3, 4, 3] + 
   W[5, 3, 4, 4] - W[5, 3, 4, 5] + W[5, 3, 4, 16] - W[5, 3, 4, 20] - 
   2*W[5, 3, 5, 1] + 3*W[5, 3, 5, 2] + 3*W[5, 3, 5, 3] - 3*W[5, 3, 5, 4] + 
   W[5, 3, 5, 5] - 2*W[5, 3, 5, 8] - 2*W[5, 3, 5, 10] + W[5, 3, 5, 16] - 
   W[5, 3, 5, 17] + W[5, 3, 5, 18] + W[5, 3, 5, 19] - W[5, 3, 12, 3] + 
   W[5, 3, 12, 4] + W[5, 3, 12, 17] - W[5, 3, 12, 19] + W[5, 3, 13, 4] - 
   W[5, 3, 13, 5] - W[5, 3, 13, 18] + W[5, 3, 13, 20] + W[5, 3, 15, 1] - 
   2*W[5, 3, 15, 2] + 2*W[5, 3, 15, 17] - W[5, 3, 15, 20] - W[5, 3, 17, 2] - 
   W[5, 3, 17, 3] - W[5, 3, 17, 5] + 2*W[5, 3, 17, 10] - W[5, 3, 17, 16] + 
   W[5, 3, 17, 17] - W[5, 3, 17, 18] + W[5, 3, 17, 19] + W[5, 3, 17, 20] + 
   W[5, 3, 26, 26] + W[5, 3, 26, 27] + W[5, 3, 26, 28] + W[5, 3, 26, 29] + 
   W[5, 3, 26, 30] - W[5, 4, 1, 1] + W[5, 4, 1, 3] - W[5, 4, 1, 4] + 
   W[5, 4, 1, 5] + W[5, 4, 1, 17] - W[5, 4, 1, 18] + 2*W[5, 4, 2, 1] + 
   W[5, 4, 2, 2] + 2*W[5, 4, 2, 3] - 3*W[5, 4, 2, 4] - 3*W[5, 4, 2, 5] + 
   2*W[5, 4, 2, 7] - W[5, 4, 2, 18] + W[5, 4, 2, 19] - W[5, 4, 2, 20] + 
   W[5, 4, 3, 1] - W[5, 4, 3, 3] + W[5, 4, 3, 4] - W[5, 4, 3, 5] + 
   W[5, 4, 3, 16] - W[5, 4, 3, 20] - 2*W[5, 4, 4, 1] - 2*W[5, 4, 4, 2] + 
   2*W[5, 4, 4, 3] + W[5, 4, 4, 5] + W[5, 4, 4, 19] + 2*W[5, 4, 5, 1] - 
   2*W[5, 4, 5, 2] - 2*W[5, 4, 5, 3] + W[5, 4, 5, 4] + W[5, 4, 5, 19] + 
   W[5, 4, 11, 2] - W[5, 4, 11, 3] - W[5, 4, 11, 16] + W[5, 4, 11, 18] - 
   W[5, 4, 12, 3] + W[5, 4, 12, 4] + W[5, 4, 12, 17] - W[5, 4, 12, 19] - 
   W[5, 4, 14, 1] + W[5, 4, 14, 5] + W[5, 4, 14, 16] - W[5, 4, 14, 19] - 
   W[5, 4, 15, 1] + W[5, 4, 15, 2] - W[5, 4, 15, 17] + W[5, 4, 15, 20] + 
   W[5, 4, 19, 2] + W[5, 4, 19, 4] + W[5, 4, 19, 5] - 2*W[5, 4, 19, 7] - 
   W[5, 4, 19, 16] - W[5, 4, 19, 17] + W[5, 4, 19, 18] - W[5, 4, 19, 19] + 
   W[5, 4, 19, 20] - W[5, 4, 28, 26] - W[5, 4, 28, 27] - W[5, 4, 28, 28] - 
   W[5, 4, 28, 29] - W[5, 4, 28, 30] + W[5, 5, 1, 1] - 2*W[5, 5, 1, 2] - 
   2*W[5, 5, 1, 3] + 2*W[5, 5, 1, 4] + W[5, 5, 1, 20] - 2*W[5, 5, 2, 1] + 
   2*W[5, 5, 2, 2] + 2*W[5, 5, 2, 3] - 2*W[5, 5, 2, 4] - 2*W[5, 5, 3, 1] + 
   2*W[5, 5, 3, 2] + 2*W[5, 5, 3, 3] - 2*W[5, 5, 3, 4] + 2*W[5, 5, 4, 1] - 
   2*W[5, 5, 4, 2] - 2*W[5, 5, 4, 3] + W[5, 5, 4, 4] + W[5, 5, 4, 19] + 
   W[5, 5, 12, 4] - W[5, 5, 12, 19] + W[5, 5, 15, 1] - W[5, 5, 15, 20] + 
   W[5, 12, 1, 3] - W[5, 12, 1, 4] - W[5, 12, 1, 17] + W[5, 12, 1, 19] - 
   W[5, 12, 2, 1] + W[5, 12, 2, 2] - W[5, 12, 2, 3] + W[5, 12, 2, 4] + 
   W[5, 12, 2, 5] - 2*W[5, 12, 2, 7] - 2*W[5, 12, 2, 10] + W[5, 12, 2, 16] + 
   W[5, 12, 2, 17] + W[5, 12, 2, 18] - W[5, 12, 2, 19] + W[5, 12, 2, 20] - 
   W[5, 12, 3, 2] - 2*W[5, 12, 3, 3] + W[5, 12, 3, 4] - W[5, 12, 3, 5] + 
   2*W[5, 12, 3, 10] - W[5, 12, 3, 16] + 2*W[5, 12, 3, 17] - 
   W[5, 12, 3, 18] + W[5, 12, 3, 20] + W[5, 12, 4, 2] - W[5, 12, 4, 3] + 
   2*W[5, 12, 4, 4] + W[5, 12, 4, 5] - 2*W[5, 12, 4, 7] - W[5, 12, 4, 16] + 
   W[5, 12, 4, 18] - 2*W[5, 12, 4, 19] + W[5, 12, 4, 20] + W[5, 12, 5, 1] - 
   W[5, 12, 5, 2] - W[5, 12, 5, 3] + W[5, 12, 5, 4] - W[5, 12, 5, 5] + 
   2*W[5, 12, 5, 7] + 2*W[5, 12, 5, 10] - W[5, 12, 5, 16] + W[5, 12, 5, 17] - 
   W[5, 12, 5, 18] - W[5, 12, 5, 19] - W[5, 12, 5, 20] + 3*W[5, 12, 12, 3] - 
   3*W[5, 12, 12, 4] - 3*W[5, 12, 12, 17] + 3*W[5, 12, 12, 19] + 
   W[5, 12, 17, 2] + W[5, 12, 17, 3] + W[5, 12, 17, 5] - 2*W[5, 12, 17, 10] + 
   W[5, 12, 17, 16] - W[5, 12, 17, 17] + W[5, 12, 17, 18] - 
   W[5, 12, 17, 19] - W[5, 12, 17, 20] - W[5, 12, 19, 2] - W[5, 12, 19, 4] - 
   W[5, 12, 19, 5] + 2*W[5, 12, 19, 7] + W[5, 12, 19, 16] + 
   W[5, 12, 19, 17] - W[5, 12, 19, 18] + W[5, 12, 19, 19] - 
   W[5, 12, 19, 20] - W[5, 12, 26, 26] - W[5, 12, 26, 27] - 
   W[5, 12, 26, 28] - W[5, 12, 26, 29] - W[5, 12, 26, 30] + 
   W[5, 12, 28, 26] + W[5, 12, 28, 27] + W[5, 12, 28, 28] + 
   W[5, 12, 28, 29] + W[5, 12, 28, 30] + 2*W[5, 15, 1, 1] - W[5, 15, 1, 2] + 
   W[5, 15, 1, 3] + W[5, 15, 1, 5] - 2*W[5, 15, 1, 8] + W[5, 15, 1, 16] - 
   W[5, 15, 1, 18] + W[5, 15, 1, 19] - 2*W[5, 15, 1, 20] + W[5, 15, 2, 1] - 
   2*W[5, 15, 2, 2] - W[5, 15, 2, 3] - W[5, 15, 2, 5] + 2*W[5, 15, 2, 10] - 
   W[5, 15, 2, 16] + 2*W[5, 15, 2, 17] - W[5, 15, 2, 18] + W[5, 15, 2, 19] + 
   W[5, 15, 3, 1] - W[5, 15, 3, 2] + W[5, 15, 3, 3] - W[5, 15, 3, 4] + 
   W[5, 15, 3, 5] - 2*W[5, 15, 3, 8] - 2*W[5, 15, 3, 10] + W[5, 15, 3, 16] + 
   W[5, 15, 3, 17] + W[5, 15, 3, 18] + W[5, 15, 3, 19] - W[5, 15, 3, 20] - 
   W[5, 15, 4, 1] + W[5, 15, 4, 2] - W[5, 15, 4, 17] + W[5, 15, 4, 20] + 
   W[5, 15, 5, 1] - W[5, 15, 5, 2] - W[5, 15, 5, 3] + W[5, 15, 5, 4] - 
   W[5, 15, 5, 5] + 2*W[5, 15, 5, 8] + 2*W[5, 15, 5, 10] - W[5, 15, 5, 16] + 
   W[5, 15, 5, 17] - W[5, 15, 5, 18] - W[5, 15, 5, 19] - W[5, 15, 5, 20] - 
   3*W[5, 15, 15, 1] + 3*W[5, 15, 15, 2] - 3*W[5, 15, 15, 17] + 
   3*W[5, 15, 15, 20] + W[5, 15, 17, 2] + W[5, 15, 17, 3] + W[5, 15, 17, 5] - 
   2*W[5, 15, 17, 10] + W[5, 15, 17, 16] - W[5, 15, 17, 17] + 
   W[5, 15, 17, 18] - W[5, 15, 17, 19] - W[5, 15, 17, 20] - W[5, 15, 20, 1] - 
   W[5, 15, 20, 3] - W[5, 15, 20, 5] + 2*W[5, 15, 20, 8] - W[5, 15, 20, 16] + 
   W[5, 15, 20, 17] + W[5, 15, 20, 18] - W[5, 15, 20, 19] + 
   W[5, 15, 20, 20] - W[5, 15, 26, 26] - W[5, 15, 26, 27] - 
   W[5, 15, 26, 28] - W[5, 15, 26, 29] - W[5, 15, 26, 30] + 
   W[5, 15, 29, 26] + W[5, 15, 29, 27] + W[5, 15, 29, 28] + 
   W[5, 15, 29, 29] + W[5, 15, 29, 30] - 11*W[1]*Zeta[3] - 11*W[2]*Zeta[3] - 
   11*W[3]*Zeta[3] - 11*W[4]*Zeta[3] - 11*W[5]*Zeta[3] + 14*W[6]*Zeta[3] + 
   14*W[7]*Zeta[3] + 14*W[8]*Zeta[3] + 14*W[9]*Zeta[3] + 14*W[10]*Zeta[3] - 
   3*W[16]*Zeta[3] - 3*W[17]*Zeta[3] - 3*W[18]*Zeta[3] - 3*W[19]*Zeta[3] - 
   3*W[20]*Zeta[3]) + r[2]*(phi1 - Pi^4/90 + (d[37, 3]*W[1])/4 + 
   (d[37, 3]*W[2])/4 + (d[37, 3]*W[16])/2 - (d[37, 3]*W[17])/4 - 
   (d[37, 3]*W[18])/4 - (d[37, 3]*W[19])/4 - (d[37, 3]*W[20])/4 - 
   (d[37, 3]*W[26])/4 - (3*d[37, 3]*W[27])/4 - (3*d[37, 3]*W[28])/4 - 
   (d[37, 3]*W[29])/4 - (d[37, 3]*W[30])/2 - (5*Pi^2*W[1, 1])/24 + 
   (23*Pi^2*W[1, 2])/24 - (Pi^2*W[1, 3])/3 - (Pi^2*W[1, 4])/4 - 
   (Pi^2*W[1, 5])/12 - (Pi^2*W[1, 11])/3 - (Pi^2*W[1, 17])/24 - 
   (Pi^2*W[1, 18])/24 + (5*Pi^2*W[1, 19])/24 + (Pi^2*W[1, 20])/8 - 
   (Pi^2*W[1, 26])/24 - (Pi^2*W[1, 27])/8 - (Pi^2*W[1, 28])/24 + 
   (Pi^2*W[1, 29])/8 + (23*Pi^2*W[2, 1])/24 - (5*Pi^2*W[2, 2])/24 - 
   (Pi^2*W[2, 3])/12 - (Pi^2*W[2, 4])/4 - (Pi^2*W[2, 5])/3 - 
   (Pi^2*W[2, 14])/3 + (Pi^2*W[2, 17])/8 + (5*Pi^2*W[2, 18])/24 - 
   (Pi^2*W[2, 19])/24 - (Pi^2*W[2, 20])/24 + (Pi^2*W[2, 26])/8 - 
   (Pi^2*W[2, 27])/24 - (Pi^2*W[2, 28])/8 - (Pi^2*W[2, 29])/24 - 
   (11*Pi^2*W[3, 1])/24 + (Pi^2*W[3, 2])/24 + (Pi^2*W[3, 3])/6 + 
   (Pi^2*W[3, 4])/6 + (Pi^2*W[3, 8])/3 + (Pi^2*W[3, 11])/3 + 
   (Pi^2*W[3, 16])/12 - (Pi^2*W[3, 17])/24 - (3*Pi^2*W[3, 18])/8 - 
   (5*Pi^2*W[3, 19])/24 - (Pi^2*W[3, 20])/24 - (Pi^2*W[3, 26])/24 + 
   (5*Pi^2*W[3, 27])/24 + (Pi^2*W[3, 28])/24 - (Pi^2*W[3, 29])/24 - 
   (Pi^2*W[3, 30])/12 - (13*Pi^2*W[4, 1])/24 - (13*Pi^2*W[4, 2])/24 + 
   (Pi^2*W[4, 11])/3 + (Pi^2*W[4, 14])/3 - (Pi^2*W[4, 16])/12 + 
   (Pi^2*W[4, 17])/24 + (5*Pi^2*W[4, 18])/24 + (5*Pi^2*W[4, 19])/24 + 
   (Pi^2*W[4, 20])/24 + (Pi^2*W[4, 26])/24 - (Pi^2*W[4, 27])/24 - 
   (Pi^2*W[4, 28])/24 + (Pi^2*W[4, 29])/24 + (Pi^2*W[4, 30])/12 + 
   (Pi^2*W[5, 1])/24 - (11*Pi^2*W[5, 2])/24 + (Pi^2*W[5, 4])/6 + 
   (Pi^2*W[5, 5])/6 + (Pi^2*W[5, 10])/3 + (Pi^2*W[5, 14])/3 + 
   (Pi^2*W[5, 16])/12 - (Pi^2*W[5, 17])/24 - (5*Pi^2*W[5, 18])/24 - 
   (3*Pi^2*W[5, 19])/8 - (Pi^2*W[5, 20])/24 - (Pi^2*W[5, 26])/24 + 
   (Pi^2*W[5, 27])/24 + (5*Pi^2*W[5, 28])/24 - (Pi^2*W[5, 29])/24 - 
   (Pi^2*W[5, 30])/12 - (Pi^2*W[16, 1])/24 - (Pi^2*W[16, 2])/24 + 
   (Pi^2*W[16, 3])/6 + (Pi^2*W[16, 5])/6 - (Pi^2*W[16, 16])/12 + 
   (Pi^2*W[16, 17])/24 - (Pi^2*W[16, 18])/8 - (Pi^2*W[16, 19])/8 + 
   (Pi^2*W[16, 20])/24 + (Pi^2*W[16, 26])/24 - (Pi^2*W[16, 27])/24 - 
   (Pi^2*W[16, 28])/24 + (Pi^2*W[16, 29])/24 + (Pi^2*W[16, 30])/12 - 
   (Pi^2*W[17, 1])/24 + (Pi^2*W[17, 2])/8 + (Pi^2*W[17, 3])/12 + 
   (Pi^2*W[17, 5])/6 - (Pi^2*W[17, 10])/3 + (Pi^2*W[17, 16])/12 - 
   (Pi^2*W[17, 17])/24 + (Pi^2*W[17, 18])/8 - (Pi^2*W[17, 19])/8 - 
   (Pi^2*W[17, 20])/24 - (Pi^2*W[17, 26])/24 + (Pi^2*W[17, 27])/24 - 
   (Pi^2*W[17, 28])/24 - (Pi^2*W[17, 29])/24 - (Pi^2*W[17, 30])/12 + 
   (Pi^2*W[18, 1])/24 + (Pi^2*W[18, 2])/8 + (Pi^2*W[18, 4])/12 - 
   (Pi^2*W[18, 5])/6 - (Pi^2*W[18, 11])/3 - (Pi^2*W[18, 16])/12 + 
   (Pi^2*W[18, 17])/24 + (5*Pi^2*W[18, 18])/24 + (Pi^2*W[18, 19])/8 - 
   (Pi^2*W[18, 20])/24 + (Pi^2*W[18, 26])/24 - (Pi^2*W[18, 27])/24 + 
   (Pi^2*W[18, 28])/24 - (Pi^2*W[18, 29])/24 + (Pi^2*W[18, 30])/12 + 
   (Pi^2*W[19, 1])/8 + (Pi^2*W[19, 2])/24 - (Pi^2*W[19, 3])/6 + 
   (Pi^2*W[19, 4])/12 - (Pi^2*W[19, 14])/3 - (Pi^2*W[19, 16])/12 - 
   (Pi^2*W[19, 17])/24 + (Pi^2*W[19, 18])/8 + (5*Pi^2*W[19, 19])/24 + 
   (Pi^2*W[19, 20])/24 - (Pi^2*W[19, 26])/24 + (Pi^2*W[19, 27])/24 - 
   (Pi^2*W[19, 28])/24 + (Pi^2*W[19, 29])/24 + (Pi^2*W[19, 30])/12 + 
   (Pi^2*W[20, 1])/8 - (Pi^2*W[20, 2])/24 + (Pi^2*W[20, 3])/6 + 
   (Pi^2*W[20, 5])/12 - (Pi^2*W[20, 8])/3 + (Pi^2*W[20, 16])/12 - 
   (Pi^2*W[20, 17])/24 - (Pi^2*W[20, 18])/8 + (Pi^2*W[20, 19])/8 - 
   (Pi^2*W[20, 20])/24 - (Pi^2*W[20, 26])/24 - (Pi^2*W[20, 27])/24 + 
   (Pi^2*W[20, 28])/24 - (Pi^2*W[20, 29])/24 - (Pi^2*W[20, 30])/12 + 
   (Pi^2*W[26, 1])/24 + (Pi^2*W[26, 2])/24 + (Pi^2*W[26, 16])/12 - 
   (Pi^2*W[26, 17])/24 - (Pi^2*W[26, 18])/24 - (Pi^2*W[26, 19])/24 - 
   (Pi^2*W[26, 20])/24 - (Pi^2*W[26, 26])/24 - (Pi^2*W[26, 27])/8 - 
   (Pi^2*W[26, 28])/8 - (Pi^2*W[26, 29])/24 - (Pi^2*W[26, 30])/12 + 
   (Pi^2*W[27, 1])/24 + (Pi^2*W[27, 2])/24 + (Pi^2*W[27, 16])/12 - 
   (Pi^2*W[27, 17])/24 - (Pi^2*W[27, 18])/24 - (Pi^2*W[27, 19])/24 - 
   (Pi^2*W[27, 20])/24 - (Pi^2*W[27, 26])/24 - (Pi^2*W[27, 27])/8 - 
   (Pi^2*W[27, 28])/8 - (Pi^2*W[27, 29])/24 - (Pi^2*W[27, 30])/12 + 
   (Pi^2*W[28, 1])/24 + (Pi^2*W[28, 2])/24 + (Pi^2*W[28, 16])/12 - 
   (Pi^2*W[28, 17])/24 - (Pi^2*W[28, 18])/24 - (Pi^2*W[28, 19])/24 - 
   (Pi^2*W[28, 20])/24 - (Pi^2*W[28, 26])/24 - (Pi^2*W[28, 27])/8 - 
   (Pi^2*W[28, 28])/8 - (Pi^2*W[28, 29])/24 - (Pi^2*W[28, 30])/12 + 
   (Pi^2*W[29, 1])/24 + (Pi^2*W[29, 2])/24 + (Pi^2*W[29, 16])/12 - 
   (Pi^2*W[29, 17])/24 - (Pi^2*W[29, 18])/24 - (Pi^2*W[29, 19])/24 - 
   (Pi^2*W[29, 20])/24 - (Pi^2*W[29, 26])/24 - (Pi^2*W[29, 27])/8 - 
   (Pi^2*W[29, 28])/8 - (Pi^2*W[29, 29])/24 - (Pi^2*W[29, 30])/12 + 
   (Pi^2*W[30, 1])/24 + (Pi^2*W[30, 2])/24 + (Pi^2*W[30, 16])/12 - 
   (Pi^2*W[30, 17])/24 - (Pi^2*W[30, 18])/24 - (Pi^2*W[30, 19])/24 - 
   (Pi^2*W[30, 20])/24 - (Pi^2*W[30, 26])/24 - (Pi^2*W[30, 27])/8 - 
   (Pi^2*W[30, 28])/8 - (Pi^2*W[30, 29])/24 - (Pi^2*W[30, 30])/12 - 
   W[1, 1, 2, 2] + (3*W[1, 1, 2, 3])/2 + (3*W[1, 1, 2, 4])/2 - 
   (3*W[1, 1, 2, 5])/2 - W[1, 1, 2, 11] + W[1, 1, 2, 16]/2 - 
   W[1, 1, 2, 30]/2 - W[1, 1, 3, 1]/2 + (3*W[1, 1, 3, 2])/2 + 
   W[1, 1, 3, 5]/2 - W[1, 1, 3, 11] - W[1, 1, 3, 18]/2 + W[1, 1, 3, 27]/2 - 
   W[1, 1, 4, 1]/2 + (3*W[1, 1, 4, 2])/2 + W[1, 1, 4, 5]/2 - W[1, 1, 4, 11] - 
   W[1, 1, 4, 18]/2 + W[1, 1, 4, 27]/2 - (3*W[1, 1, 5, 2])/2 + 
   W[1, 1, 5, 3]/2 + W[1, 1, 5, 4]/2 + W[1, 1, 5, 11] - W[1, 1, 5, 20]/2 - 
   W[1, 1, 5, 29]/2 + W[1, 1, 11, 1]/2 - W[1, 1, 11, 2]/2 - 
   (3*W[1, 1, 11, 3])/2 - (3*W[1, 1, 11, 4])/2 + W[1, 1, 11, 5] + 
   2*W[1, 1, 11, 11] - W[1, 1, 11, 16]/2 + W[1, 1, 11, 18]/2 - 
   W[1, 1, 11, 27]/2 + W[1, 1, 11, 30]/2 + W[1, 1, 13, 1]/2 - 
   W[1, 1, 13, 3]/2 - W[1, 1, 13, 4]/2 - W[1, 1, 13, 5]/2 + 
   W[1, 1, 13, 18]/2 + W[1, 1, 13, 20]/2 - W[1, 1, 13, 27]/2 + 
   W[1, 1, 13, 29]/2 - W[1, 2, 1, 2] + (3*W[1, 2, 1, 3])/2 + 
   (3*W[1, 2, 1, 4])/2 - (3*W[1, 2, 1, 5])/2 - W[1, 2, 1, 11] + 
   W[1, 2, 1, 16]/2 - W[1, 2, 1, 30]/2 - W[1, 2, 2, 1] - 
   (3*W[1, 2, 2, 3])/2 + (3*W[1, 2, 2, 4])/2 + (3*W[1, 2, 2, 5])/2 - 
   W[1, 2, 2, 14] + W[1, 2, 2, 16]/2 - W[1, 2, 2, 30]/2 + 
   (7*W[1, 2, 3, 1])/4 - (5*W[1, 2, 3, 2])/4 - W[1, 2, 3, 3] - 
   W[1, 2, 3, 4] + W[1, 2, 3, 5] - W[1, 2, 3, 16]/2 + W[1, 2, 3, 17]/4 + 
   (5*W[1, 2, 3, 18])/4 - (3*W[1, 2, 3, 19])/4 + W[1, 2, 3, 20]/4 + 
   W[1, 2, 3, 26]/4 - W[1, 2, 3, 27]/4 - W[1, 2, 3, 28]/4 + 
   W[1, 2, 3, 29]/4 + W[1, 2, 3, 30]/2 + (7*W[1, 2, 4, 1])/4 + 
   (7*W[1, 2, 4, 2])/4 - 2*W[1, 2, 4, 3] - 2*W[1, 2, 4, 5] - W[1, 2, 4, 11] - 
   W[1, 2, 4, 14] - W[1, 2, 4, 16]/2 + W[1, 2, 4, 17]/4 + 
   (5*W[1, 2, 4, 18])/4 + (5*W[1, 2, 4, 19])/4 + W[1, 2, 4, 20]/4 + 
   W[1, 2, 4, 26]/4 - W[1, 2, 4, 27]/4 - W[1, 2, 4, 28]/4 + 
   W[1, 2, 4, 29]/4 + W[1, 2, 4, 30]/2 - (5*W[1, 2, 5, 1])/4 + 
   (7*W[1, 2, 5, 2])/4 + W[1, 2, 5, 3] - W[1, 2, 5, 4] - W[1, 2, 5, 5] - 
   W[1, 2, 5, 16]/2 + W[1, 2, 5, 17]/4 - (3*W[1, 2, 5, 18])/4 + 
   (5*W[1, 2, 5, 19])/4 + W[1, 2, 5, 20]/4 + W[1, 2, 5, 26]/4 - 
   W[1, 2, 5, 27]/4 - W[1, 2, 5, 28]/4 + W[1, 2, 5, 29]/4 + 
   W[1, 2, 5, 30]/2 - W[1, 2, 11, 1] + 2*W[1, 2, 11, 3] - W[1, 2, 11, 4] + 
   2*W[1, 2, 11, 11] - 2*W[1, 2, 11, 18] - W[1, 2, 12, 2]/2 + 
   W[1, 2, 12, 3]/2 + W[1, 2, 12, 4]/2 + W[1, 2, 12, 5]/2 - 
   W[1, 2, 12, 17]/2 - W[1, 2, 12, 19]/2 - W[1, 2, 12, 26]/2 + 
   W[1, 2, 12, 28]/2 - W[1, 2, 13, 1]/2 + W[1, 2, 13, 3]/2 + 
   W[1, 2, 13, 4]/2 + W[1, 2, 13, 5]/2 - W[1, 2, 13, 18]/2 - 
   W[1, 2, 13, 20]/2 + W[1, 2, 13, 27]/2 - W[1, 2, 13, 29]/2 - 
   W[1, 2, 14, 2] - W[1, 2, 14, 4] + 2*W[1, 2, 14, 5] + 2*W[1, 2, 14, 14] - 
   2*W[1, 2, 14, 19] + W[1, 2, 16, 1]/4 + W[1, 2, 16, 2]/4 - W[1, 2, 16, 3] - 
   W[1, 2, 16, 5] + W[1, 2, 16, 16]/2 - W[1, 2, 16, 17]/4 + 
   (3*W[1, 2, 16, 18])/4 + (3*W[1, 2, 16, 19])/4 - W[1, 2, 16, 20]/4 - 
   W[1, 2, 16, 26]/4 + W[1, 2, 16, 27]/4 + W[1, 2, 16, 28]/4 - 
   W[1, 2, 16, 29]/4 - W[1, 2, 16, 30]/2 - W[1, 2, 30, 1]/4 - 
   W[1, 2, 30, 2]/4 - W[1, 2, 30, 16]/2 + W[1, 2, 30, 17]/4 + 
   W[1, 2, 30, 18]/4 + W[1, 2, 30, 19]/4 + W[1, 2, 30, 20]/4 + 
   W[1, 2, 30, 26]/4 + (3*W[1, 2, 30, 27])/4 + (3*W[1, 2, 30, 28])/4 + 
   W[1, 2, 30, 29]/4 + W[1, 2, 30, 30]/2 - (3*W[1, 3, 1, 1])/4 + 
   (9*W[1, 3, 1, 2])/4 - W[1, 3, 1, 3]/2 + W[1, 3, 1, 4] - W[1, 3, 1, 5]/2 + 
   2*W[1, 3, 1, 8] - 3*W[1, 3, 1, 11] - W[1, 3, 1, 16]/2 - W[1, 3, 1, 17]/4 + 
   (5*W[1, 3, 1, 18])/4 - (3*W[1, 3, 1, 19])/4 - W[1, 3, 1, 20]/4 - 
   W[1, 3, 1, 26]/4 - W[1, 3, 1, 27]/4 - W[1, 3, 1, 28]/4 - 
   W[1, 3, 1, 29]/4 + W[1, 3, 1, 30]/2 + (7*W[1, 3, 2, 1])/4 - 
   (5*W[1, 3, 2, 2])/4 - W[1, 3, 2, 3] - W[1, 3, 2, 4] + W[1, 3, 2, 5] - 
   W[1, 3, 2, 16]/2 + W[1, 3, 2, 17]/4 + (5*W[1, 3, 2, 18])/4 - 
   (3*W[1, 3, 2, 19])/4 + W[1, 3, 2, 20]/4 + W[1, 3, 2, 26]/4 - 
   W[1, 3, 2, 27]/4 - W[1, 3, 2, 28]/4 + W[1, 3, 2, 29]/4 + 
   W[1, 3, 2, 30]/2 - W[1, 3, 4, 2] + W[1, 3, 4, 11] + W[1, 3, 5, 1]/4 + 
   W[1, 3, 5, 2]/4 + W[1, 3, 5, 3] + W[1, 3, 5, 5] - 2*W[1, 3, 5, 8] + 
   W[1, 3, 5, 16]/2 - W[1, 3, 5, 17]/4 - (5*W[1, 3, 5, 18])/4 + 
   (3*W[1, 3, 5, 19])/4 - W[1, 3, 5, 20]/4 - W[1, 3, 5, 26]/4 + 
   W[1, 3, 5, 27]/4 + W[1, 3, 5, 28]/4 - W[1, 3, 5, 29]/4 - 
   W[1, 3, 5, 30]/2 - 2*W[1, 3, 11, 1] - W[1, 3, 11, 2] + W[1, 3, 11, 3] + 
   4*W[1, 3, 11, 11] + W[1, 3, 11, 16] - 3*W[1, 3, 11, 18] + 
   W[1, 3, 11, 27] - W[1, 3, 11, 30] + W[1, 3, 13, 1]/2 - W[1, 3, 13, 3]/2 - 
   W[1, 3, 13, 4]/2 - W[1, 3, 13, 5]/2 + W[1, 3, 13, 18]/2 + 
   W[1, 3, 13, 20]/2 - W[1, 3, 13, 27]/2 + W[1, 3, 13, 29]/2 + 
   W[1, 3, 18, 1]/4 + (3*W[1, 3, 18, 2])/4 + W[1, 3, 18, 4]/2 - 
   W[1, 3, 18, 5] - 2*W[1, 3, 18, 11] - W[1, 3, 18, 16]/2 + 
   W[1, 3, 18, 17]/4 + (5*W[1, 3, 18, 18])/4 + (3*W[1, 3, 18, 19])/4 - 
   W[1, 3, 18, 20]/4 + W[1, 3, 18, 26]/4 - W[1, 3, 18, 27]/4 + 
   W[1, 3, 18, 28]/4 - W[1, 3, 18, 29]/4 + W[1, 3, 18, 30]/2 + 
   W[1, 3, 27, 1]/4 + W[1, 3, 27, 2]/4 + W[1, 3, 27, 16]/2 - 
   W[1, 3, 27, 17]/4 - W[1, 3, 27, 18]/4 - W[1, 3, 27, 19]/4 - 
   W[1, 3, 27, 20]/4 - W[1, 3, 27, 26]/4 - (3*W[1, 3, 27, 27])/4 - 
   (3*W[1, 3, 27, 28])/4 - W[1, 3, 27, 29]/4 - W[1, 3, 27, 30]/2 + 
   (5*W[1, 4, 1, 1])/4 + (9*W[1, 4, 1, 2])/4 - W[1, 4, 1, 3]/2 + 
   (3*W[1, 4, 1, 5])/2 - 4*W[1, 4, 1, 11] - W[1, 4, 1, 16]/2 - 
   W[1, 4, 1, 17]/4 + (5*W[1, 4, 1, 18])/4 - (3*W[1, 4, 1, 19])/4 - 
   W[1, 4, 1, 20]/4 - W[1, 4, 1, 26]/4 - W[1, 4, 1, 27]/4 - 
   W[1, 4, 1, 28]/4 - W[1, 4, 1, 29]/4 + W[1, 4, 1, 30]/2 + 
   (7*W[1, 4, 2, 1])/4 + (3*W[1, 4, 2, 2])/4 - 2*W[1, 4, 2, 3] - 
   W[1, 4, 2, 4] - W[1, 4, 2, 11] + W[1, 4, 2, 14] - W[1, 4, 2, 16]/2 + 
   W[1, 4, 2, 17]/4 + (5*W[1, 4, 2, 18])/4 - (3*W[1, 4, 2, 19])/4 + 
   W[1, 4, 2, 20]/4 + W[1, 4, 2, 26]/4 - W[1, 4, 2, 27]/4 - 
   W[1, 4, 2, 28]/4 + W[1, 4, 2, 29]/4 + W[1, 4, 2, 30]/2 - W[1, 4, 3, 2] + 
   W[1, 4, 3, 11] - W[1, 4, 4, 1] - W[1, 4, 4, 2] + W[1, 4, 4, 11] + 
   W[1, 4, 4, 14] + W[1, 4, 5, 1]/4 - (3*W[1, 4, 5, 2])/4 + W[1, 4, 5, 3] + 
   W[1, 4, 5, 5] + W[1, 4, 5, 11] + W[1, 4, 5, 16]/2 - W[1, 4, 5, 17]/4 - 
   (5*W[1, 4, 5, 18])/4 - (5*W[1, 4, 5, 19])/4 - W[1, 4, 5, 20]/4 - 
   W[1, 4, 5, 26]/4 + W[1, 4, 5, 27]/4 + W[1, 4, 5, 28]/4 - 
   W[1, 4, 5, 29]/4 - W[1, 4, 5, 30]/2 - 3*W[1, 4, 11, 1] - 
   2*W[1, 4, 11, 2] + 2*W[1, 4, 11, 3] + W[1, 4, 11, 5] + 4*W[1, 4, 11, 11] + 
   W[1, 4, 11, 16] - 3*W[1, 4, 11, 18] + W[1, 4, 11, 27] - W[1, 4, 11, 30] + 
   W[1, 4, 13, 1]/2 - W[1, 4, 13, 3]/2 - W[1, 4, 13, 4]/2 - 
   W[1, 4, 13, 5]/2 + W[1, 4, 13, 18]/2 + W[1, 4, 13, 20]/2 - 
   W[1, 4, 13, 27]/2 + W[1, 4, 13, 29]/2 + W[1, 4, 14, 2] + W[1, 4, 14, 4] - 
   2*W[1, 4, 14, 5] - 2*W[1, 4, 14, 14] + 2*W[1, 4, 14, 19] + 
   W[1, 4, 18, 1]/4 + (3*W[1, 4, 18, 2])/4 + W[1, 4, 18, 4]/2 - 
   W[1, 4, 18, 5] - 2*W[1, 4, 18, 11] - W[1, 4, 18, 16]/2 + 
   W[1, 4, 18, 17]/4 + (5*W[1, 4, 18, 18])/4 + (3*W[1, 4, 18, 19])/4 - 
   W[1, 4, 18, 20]/4 + W[1, 4, 18, 26]/4 - W[1, 4, 18, 27]/4 + 
   W[1, 4, 18, 28]/4 - W[1, 4, 18, 29]/4 + W[1, 4, 18, 30]/2 + 
   W[1, 4, 27, 1]/4 + W[1, 4, 27, 2]/4 + W[1, 4, 27, 16]/2 - 
   W[1, 4, 27, 17]/4 - W[1, 4, 27, 18]/4 - W[1, 4, 27, 19]/4 - 
   W[1, 4, 27, 20]/4 - W[1, 4, 27, 26]/4 - (3*W[1, 4, 27, 27])/4 - 
   (3*W[1, 4, 27, 28])/4 - W[1, 4, 27, 29]/4 - W[1, 4, 27, 30]/2 - 
   (3*W[1, 5, 1, 2])/2 + W[1, 5, 1, 3]/2 + W[1, 5, 1, 4]/2 + W[1, 5, 1, 11] - 
   W[1, 5, 1, 20]/2 - W[1, 5, 1, 29]/2 - (5*W[1, 5, 2, 1])/4 + 
   (5*W[1, 5, 2, 2])/4 + (3*W[1, 5, 2, 3])/2 - W[1, 5, 2, 4]/2 - 
   W[1, 5, 2, 5]/2 - W[1, 5, 2, 16]/2 - W[1, 5, 2, 17]/4 - 
   (3*W[1, 5, 2, 18])/4 + (3*W[1, 5, 2, 19])/4 + W[1, 5, 2, 20]/4 - 
   W[1, 5, 2, 26]/4 - W[1, 5, 2, 27]/4 + W[1, 5, 2, 28]/4 + 
   W[1, 5, 2, 29]/4 + W[1, 5, 2, 30]/2 + W[1, 5, 3, 1]/4 + W[1, 5, 3, 2]/4 + 
   W[1, 5, 3, 3] + W[1, 5, 3, 5] - 2*W[1, 5, 3, 8] + W[1, 5, 3, 16]/2 - 
   W[1, 5, 3, 17]/4 - (5*W[1, 5, 3, 18])/4 + (3*W[1, 5, 3, 19])/4 - 
   W[1, 5, 3, 20]/4 - W[1, 5, 3, 26]/4 + W[1, 5, 3, 27]/4 + 
   W[1, 5, 3, 28]/4 - W[1, 5, 3, 29]/4 - W[1, 5, 3, 30]/2 + W[1, 5, 4, 1]/4 - 
   (3*W[1, 5, 4, 2])/4 + W[1, 5, 4, 3] + W[1, 5, 4, 5] + W[1, 5, 4, 11] + 
   W[1, 5, 4, 16]/2 - W[1, 5, 4, 17]/4 - (5*W[1, 5, 4, 18])/4 - 
   (5*W[1, 5, 4, 19])/4 - W[1, 5, 4, 20]/4 - W[1, 5, 4, 26]/4 + 
   W[1, 5, 4, 27]/4 + W[1, 5, 4, 28]/4 - W[1, 5, 4, 29]/4 - 
   W[1, 5, 4, 30]/2 + W[1, 5, 11, 1] - 2*W[1, 5, 11, 3] + W[1, 5, 11, 4] - 
   2*W[1, 5, 11, 11] + 2*W[1, 5, 11, 18] + W[1, 5, 12, 2]/2 - 
   W[1, 5, 12, 3]/2 - W[1, 5, 12, 4]/2 - W[1, 5, 12, 5]/2 + 
   W[1, 5, 12, 17]/2 + W[1, 5, 12, 19]/2 + W[1, 5, 12, 26]/2 - 
   W[1, 5, 12, 28]/2 + W[1, 5, 13, 1]/2 - W[1, 5, 13, 3]/2 - 
   W[1, 5, 13, 4]/2 - W[1, 5, 13, 5]/2 + W[1, 5, 13, 18]/2 + 
   W[1, 5, 13, 20]/2 - W[1, 5, 13, 27]/2 + W[1, 5, 13, 29]/2 - 
   (3*W[1, 5, 20, 1])/4 + W[1, 5, 20, 2]/4 - W[1, 5, 20, 3] - 
   W[1, 5, 20, 5]/2 + 2*W[1, 5, 20, 8] - W[1, 5, 20, 16]/2 + 
   W[1, 5, 20, 17]/4 + (3*W[1, 5, 20, 18])/4 - (3*W[1, 5, 20, 19])/4 + 
   W[1, 5, 20, 20]/4 + W[1, 5, 20, 26]/4 + W[1, 5, 20, 27]/4 - 
   W[1, 5, 20, 28]/4 + W[1, 5, 20, 29]/4 + W[1, 5, 20, 30]/2 - 
   W[1, 5, 29, 1]/4 - W[1, 5, 29, 2]/4 - W[1, 5, 29, 16]/2 + 
   W[1, 5, 29, 17]/4 + W[1, 5, 29, 18]/4 + W[1, 5, 29, 19]/4 + 
   W[1, 5, 29, 20]/4 + W[1, 5, 29, 26]/4 + (3*W[1, 5, 29, 27])/4 + 
   (3*W[1, 5, 29, 28])/4 + W[1, 5, 29, 29]/4 + W[1, 5, 29, 30]/2 - 
   (5*W[1, 11, 1, 1])/4 - (5*W[1, 11, 1, 2])/4 - W[1, 11, 1, 3] - 
   (3*W[1, 11, 1, 4])/2 + 5*W[1, 11, 1, 11] + W[1, 11, 1, 17]/4 - 
   (5*W[1, 11, 1, 18])/4 + (3*W[1, 11, 1, 19])/4 + W[1, 11, 1, 20]/4 + 
   W[1, 11, 1, 26]/4 + W[1, 11, 1, 27]/4 + W[1, 11, 1, 28]/4 + 
   W[1, 11, 1, 29]/4 - (3*W[1, 11, 2, 1])/4 + W[1, 11, 2, 2]/4 + 
   W[1, 11, 2, 3] - W[1, 11, 2, 4] - W[1, 11, 2, 5] + 2*W[1, 11, 2, 11] + 
   W[1, 11, 2, 16]/2 - W[1, 11, 2, 17]/4 - (5*W[1, 11, 2, 18])/4 + 
   (3*W[1, 11, 2, 19])/4 - W[1, 11, 2, 20]/4 - W[1, 11, 2, 26]/4 + 
   W[1, 11, 2, 27]/4 + W[1, 11, 2, 28]/4 - W[1, 11, 2, 29]/4 - 
   W[1, 11, 2, 30]/2 - (7*W[1, 11, 3, 1])/4 - W[1, 11, 3, 2]/4 + 
   W[1, 11, 3, 3] + W[1, 11, 3, 4]/2 - W[1, 11, 3, 5] + 2*W[1, 11, 3, 11] + 
   W[1, 11, 3, 16]/2 + W[1, 11, 3, 17]/4 - (7*W[1, 11, 3, 18])/4 + 
   (3*W[1, 11, 3, 19])/4 - W[1, 11, 3, 20]/4 + W[1, 11, 3, 26]/4 + 
   (3*W[1, 11, 3, 27])/4 + W[1, 11, 3, 28]/4 - W[1, 11, 3, 29]/4 - 
   W[1, 11, 3, 30]/2 - (5*W[1, 11, 4, 1])/4 - (5*W[1, 11, 4, 2])/4 + 
   (3*W[1, 11, 4, 3])/2 + 2*W[1, 11, 4, 5] + W[1, 11, 4, 11] + 
   W[1, 11, 4, 16]/2 - W[1, 11, 4, 17]/4 - (5*W[1, 11, 4, 18])/4 - 
   (3*W[1, 11, 4, 19])/4 - W[1, 11, 4, 20]/4 - W[1, 11, 4, 26]/4 + 
   W[1, 11, 4, 27]/4 - W[1, 11, 4, 28]/4 - W[1, 11, 4, 29]/4 - 
   W[1, 11, 4, 30]/2 + W[1, 11, 5, 1] - 2*W[1, 11, 5, 3] + W[1, 11, 5, 4] - 
   2*W[1, 11, 5, 11] + 2*W[1, 11, 5, 18] + (9*W[1, 11, 11, 1])/2 + 
   (7*W[1, 11, 11, 2])/2 - (3*W[1, 11, 11, 3])/2 + (3*W[1, 11, 11, 4])/2 - 
   2*W[1, 11, 11, 5] - 10*W[1, 11, 11, 11] - (3*W[1, 11, 11, 16])/2 + 
   (11*W[1, 11, 11, 18])/2 - (3*W[1, 11, 11, 27])/2 + 
   (3*W[1, 11, 11, 30])/2 - W[1, 11, 16, 1]/4 - W[1, 11, 16, 2]/4 + 
   W[1, 11, 16, 3] + W[1, 11, 16, 5] - W[1, 11, 16, 16]/2 + 
   W[1, 11, 16, 17]/4 - (3*W[1, 11, 16, 18])/4 - (3*W[1, 11, 16, 19])/4 + 
   W[1, 11, 16, 20]/4 + W[1, 11, 16, 26]/4 - W[1, 11, 16, 27]/4 - 
   W[1, 11, 16, 28]/4 + W[1, 11, 16, 29]/4 + W[1, 11, 16, 30]/2 - 
   W[1, 11, 18, 1]/4 - (3*W[1, 11, 18, 2])/4 - W[1, 11, 18, 4]/2 + 
   W[1, 11, 18, 5] + 2*W[1, 11, 18, 11] + W[1, 11, 18, 16]/2 - 
   W[1, 11, 18, 17]/4 - (5*W[1, 11, 18, 18])/4 - (3*W[1, 11, 18, 19])/4 + 
   W[1, 11, 18, 20]/4 - W[1, 11, 18, 26]/4 + W[1, 11, 18, 27]/4 - 
   W[1, 11, 18, 28]/4 + W[1, 11, 18, 29]/4 - W[1, 11, 18, 30]/2 - 
   W[1, 11, 27, 1]/4 - W[1, 11, 27, 2]/4 - W[1, 11, 27, 16]/2 + 
   W[1, 11, 27, 17]/4 + W[1, 11, 27, 18]/4 + W[1, 11, 27, 19]/4 + 
   W[1, 11, 27, 20]/4 + W[1, 11, 27, 26]/4 + (3*W[1, 11, 27, 27])/4 + 
   (3*W[1, 11, 27, 28])/4 + W[1, 11, 27, 29]/4 + W[1, 11, 27, 30]/2 + 
   W[1, 11, 30, 1]/4 + W[1, 11, 30, 2]/4 + W[1, 11, 30, 16]/2 - 
   W[1, 11, 30, 17]/4 - W[1, 11, 30, 18]/4 - W[1, 11, 30, 19]/4 - 
   W[1, 11, 30, 20]/4 - W[1, 11, 30, 26]/4 - (3*W[1, 11, 30, 27])/4 - 
   (3*W[1, 11, 30, 28])/4 - W[1, 11, 30, 29]/4 - W[1, 11, 30, 30]/2 + 
   (3*W[1, 13, 1, 1])/4 - (3*W[1, 13, 1, 2])/4 - (3*W[1, 13, 1, 4])/2 + 
   W[1, 13, 1, 5]/2 - 2*W[1, 13, 1, 8] + 2*W[1, 13, 1, 11] + 
   W[1, 13, 1, 16]/2 + W[1, 13, 1, 17]/4 - (5*W[1, 13, 1, 18])/4 + 
   (3*W[1, 13, 1, 19])/4 + (3*W[1, 13, 1, 20])/4 + W[1, 13, 1, 26]/4 + 
   W[1, 13, 1, 27]/4 + W[1, 13, 1, 28]/4 + (3*W[1, 13, 1, 29])/4 - 
   W[1, 13, 1, 30]/2 - W[1, 13, 2, 1]/2 + W[1, 13, 2, 3]/2 + 
   W[1, 13, 2, 4]/2 + W[1, 13, 2, 5]/2 - W[1, 13, 2, 18]/2 - 
   W[1, 13, 2, 20]/2 + W[1, 13, 2, 27]/2 - W[1, 13, 2, 29]/2 + 
   W[1, 13, 3, 1]/4 + (3*W[1, 13, 3, 2])/4 - W[1, 13, 3, 3] + 
   W[1, 13, 3, 4]/2 - (3*W[1, 13, 3, 5])/2 + 2*W[1, 13, 3, 8] - 
   2*W[1, 13, 3, 11] - W[1, 13, 3, 16]/2 - W[1, 13, 3, 17]/4 + 
   (9*W[1, 13, 3, 18])/4 - (3*W[1, 13, 3, 19])/4 + W[1, 13, 3, 20]/4 - 
   W[1, 13, 3, 26]/4 - (5*W[1, 13, 3, 27])/4 - W[1, 13, 3, 28]/4 + 
   W[1, 13, 3, 29]/4 + W[1, 13, 3, 30]/2 + (3*W[1, 13, 4, 1])/4 + 
   (3*W[1, 13, 4, 2])/4 - W[1, 13, 4, 3]/2 - (3*W[1, 13, 4, 5])/2 - 
   2*W[1, 13, 4, 11] - W[1, 13, 4, 16]/2 + W[1, 13, 4, 17]/4 + 
   (7*W[1, 13, 4, 18])/4 + (3*W[1, 13, 4, 19])/4 + W[1, 13, 4, 20]/4 + 
   W[1, 13, 4, 26]/4 - (3*W[1, 13, 4, 27])/4 + W[1, 13, 4, 28]/4 + 
   W[1, 13, 4, 29]/4 + W[1, 13, 4, 30]/2 - W[1, 13, 5, 1]/4 + 
   W[1, 13, 5, 2]/4 - (3*W[1, 13, 5, 3])/2 - W[1, 13, 5, 4]/2 - 
   W[1, 13, 5, 5] + 2*W[1, 13, 5, 8] - W[1, 13, 5, 16]/2 + 
   W[1, 13, 5, 17]/4 + (5*W[1, 13, 5, 18])/4 - (3*W[1, 13, 5, 19])/4 + 
   (3*W[1, 13, 5, 20])/4 + W[1, 13, 5, 26]/4 - W[1, 13, 5, 27]/4 - 
   W[1, 13, 5, 28]/4 + (3*W[1, 13, 5, 29])/4 + W[1, 13, 5, 30]/2 - 
   (3*W[1, 13, 13, 1])/2 + (3*W[1, 13, 13, 3])/2 + (3*W[1, 13, 13, 4])/2 + 
   (3*W[1, 13, 13, 5])/2 - (3*W[1, 13, 13, 18])/2 - (3*W[1, 13, 13, 20])/2 + 
   (3*W[1, 13, 13, 27])/2 - (3*W[1, 13, 13, 29])/2 - W[1, 13, 18, 1]/4 - 
   (3*W[1, 13, 18, 2])/4 - W[1, 13, 18, 4]/2 + W[1, 13, 18, 5] + 
   2*W[1, 13, 18, 11] + W[1, 13, 18, 16]/2 - W[1, 13, 18, 17]/4 - 
   (5*W[1, 13, 18, 18])/4 - (3*W[1, 13, 18, 19])/4 + W[1, 13, 18, 20]/4 - 
   W[1, 13, 18, 26]/4 + W[1, 13, 18, 27]/4 - W[1, 13, 18, 28]/4 + 
   W[1, 13, 18, 29]/4 - W[1, 13, 18, 30]/2 + (3*W[1, 13, 20, 1])/4 - 
   W[1, 13, 20, 2]/4 + W[1, 13, 20, 3] + W[1, 13, 20, 5]/2 - 
   2*W[1, 13, 20, 8] + W[1, 13, 20, 16]/2 - W[1, 13, 20, 17]/4 - 
   (3*W[1, 13, 20, 18])/4 + (3*W[1, 13, 20, 19])/4 - W[1, 13, 20, 20]/4 - 
   W[1, 13, 20, 26]/4 - W[1, 13, 20, 27]/4 + W[1, 13, 20, 28]/4 - 
   W[1, 13, 20, 29]/4 - W[1, 13, 20, 30]/2 - W[1, 13, 27, 1]/4 - 
   W[1, 13, 27, 2]/4 - W[1, 13, 27, 16]/2 + W[1, 13, 27, 17]/4 + 
   W[1, 13, 27, 18]/4 + W[1, 13, 27, 19]/4 + W[1, 13, 27, 20]/4 + 
   W[1, 13, 27, 26]/4 + (3*W[1, 13, 27, 27])/4 + (3*W[1, 13, 27, 28])/4 + 
   W[1, 13, 27, 29]/4 + W[1, 13, 27, 30]/2 + W[1, 13, 29, 1]/4 + 
   W[1, 13, 29, 2]/4 + W[1, 13, 29, 16]/2 - W[1, 13, 29, 17]/4 - 
   W[1, 13, 29, 18]/4 - W[1, 13, 29, 19]/4 - W[1, 13, 29, 20]/4 - 
   W[1, 13, 29, 26]/4 - (3*W[1, 13, 29, 27])/4 - (3*W[1, 13, 29, 28])/4 - 
   W[1, 13, 29, 29]/4 - W[1, 13, 29, 30]/2 - W[2, 1, 1, 2] + 
   (3*W[2, 1, 1, 3])/2 + (3*W[2, 1, 1, 4])/2 - (3*W[2, 1, 1, 5])/2 - 
   W[2, 1, 1, 11] + W[2, 1, 1, 16]/2 - W[2, 1, 1, 30]/2 - W[2, 1, 2, 1] - 
   (3*W[2, 1, 2, 3])/2 + (3*W[2, 1, 2, 4])/2 + (3*W[2, 1, 2, 5])/2 - 
   W[2, 1, 2, 14] + W[2, 1, 2, 16]/2 - W[2, 1, 2, 30]/2 + 
   (7*W[2, 1, 3, 1])/4 - (5*W[2, 1, 3, 2])/4 - W[2, 1, 3, 3] - 
   W[2, 1, 3, 4] + W[2, 1, 3, 5] - W[2, 1, 3, 16]/2 + W[2, 1, 3, 17]/4 + 
   (5*W[2, 1, 3, 18])/4 - (3*W[2, 1, 3, 19])/4 + W[2, 1, 3, 20]/4 + 
   W[2, 1, 3, 26]/4 - W[2, 1, 3, 27]/4 - W[2, 1, 3, 28]/4 + 
   W[2, 1, 3, 29]/4 + W[2, 1, 3, 30]/2 + (7*W[2, 1, 4, 1])/4 + 
   (7*W[2, 1, 4, 2])/4 - 2*W[2, 1, 4, 3] - 2*W[2, 1, 4, 5] - W[2, 1, 4, 11] - 
   W[2, 1, 4, 14] - W[2, 1, 4, 16]/2 + W[2, 1, 4, 17]/4 + 
   (5*W[2, 1, 4, 18])/4 + (5*W[2, 1, 4, 19])/4 + W[2, 1, 4, 20]/4 + 
   W[2, 1, 4, 26]/4 - W[2, 1, 4, 27]/4 - W[2, 1, 4, 28]/4 + 
   W[2, 1, 4, 29]/4 + W[2, 1, 4, 30]/2 - (5*W[2, 1, 5, 1])/4 + 
   (7*W[2, 1, 5, 2])/4 + W[2, 1, 5, 3] - W[2, 1, 5, 4] - W[2, 1, 5, 5] - 
   W[2, 1, 5, 16]/2 + W[2, 1, 5, 17]/4 - (3*W[2, 1, 5, 18])/4 + 
   (5*W[2, 1, 5, 19])/4 + W[2, 1, 5, 20]/4 + W[2, 1, 5, 26]/4 - 
   W[2, 1, 5, 27]/4 - W[2, 1, 5, 28]/4 + W[2, 1, 5, 29]/4 + 
   W[2, 1, 5, 30]/2 - W[2, 1, 11, 1] + 2*W[2, 1, 11, 3] - W[2, 1, 11, 4] + 
   2*W[2, 1, 11, 11] - 2*W[2, 1, 11, 18] - W[2, 1, 12, 2]/2 + 
   W[2, 1, 12, 3]/2 + W[2, 1, 12, 4]/2 + W[2, 1, 12, 5]/2 - 
   W[2, 1, 12, 17]/2 - W[2, 1, 12, 19]/2 - W[2, 1, 12, 26]/2 + 
   W[2, 1, 12, 28]/2 - W[2, 1, 13, 1]/2 + W[2, 1, 13, 3]/2 + 
   W[2, 1, 13, 4]/2 + W[2, 1, 13, 5]/2 - W[2, 1, 13, 18]/2 - 
   W[2, 1, 13, 20]/2 + W[2, 1, 13, 27]/2 - W[2, 1, 13, 29]/2 - 
   W[2, 1, 14, 2] - W[2, 1, 14, 4] + 2*W[2, 1, 14, 5] + 2*W[2, 1, 14, 14] - 
   2*W[2, 1, 14, 19] + W[2, 1, 16, 1]/4 + W[2, 1, 16, 2]/4 - W[2, 1, 16, 3] - 
   W[2, 1, 16, 5] + W[2, 1, 16, 16]/2 - W[2, 1, 16, 17]/4 + 
   (3*W[2, 1, 16, 18])/4 + (3*W[2, 1, 16, 19])/4 - W[2, 1, 16, 20]/4 - 
   W[2, 1, 16, 26]/4 + W[2, 1, 16, 27]/4 + W[2, 1, 16, 28]/4 - 
   W[2, 1, 16, 29]/4 - W[2, 1, 16, 30]/2 - W[2, 1, 30, 1]/4 - 
   W[2, 1, 30, 2]/4 - W[2, 1, 30, 16]/2 + W[2, 1, 30, 17]/4 + 
   W[2, 1, 30, 18]/4 + W[2, 1, 30, 19]/4 + W[2, 1, 30, 20]/4 + 
   W[2, 1, 30, 26]/4 + (3*W[2, 1, 30, 27])/4 + (3*W[2, 1, 30, 28])/4 + 
   W[2, 1, 30, 29]/4 + W[2, 1, 30, 30]/2 - W[2, 2, 1, 1] - 
   (3*W[2, 2, 1, 3])/2 + (3*W[2, 2, 1, 4])/2 + (3*W[2, 2, 1, 5])/2 - 
   W[2, 2, 1, 14] + W[2, 2, 1, 16]/2 - W[2, 2, 1, 30]/2 - 
   (3*W[2, 2, 3, 1])/2 + W[2, 2, 3, 4]/2 + W[2, 2, 3, 5]/2 + W[2, 2, 3, 14] - 
   W[2, 2, 3, 17]/2 - W[2, 2, 3, 26]/2 + (3*W[2, 2, 4, 1])/2 - 
   W[2, 2, 4, 2]/2 + W[2, 2, 4, 3]/2 - W[2, 2, 4, 14] - W[2, 2, 4, 19]/2 + 
   W[2, 2, 4, 28]/2 + (3*W[2, 2, 5, 1])/2 - W[2, 2, 5, 2]/2 + 
   W[2, 2, 5, 3]/2 - W[2, 2, 5, 14] - W[2, 2, 5, 19]/2 + W[2, 2, 5, 28]/2 + 
   W[2, 2, 12, 2]/2 - W[2, 2, 12, 3]/2 - W[2, 2, 12, 4]/2 - 
   W[2, 2, 12, 5]/2 + W[2, 2, 12, 17]/2 + W[2, 2, 12, 19]/2 + 
   W[2, 2, 12, 26]/2 - W[2, 2, 12, 28]/2 - W[2, 2, 14, 1]/2 + 
   W[2, 2, 14, 2]/2 + W[2, 2, 14, 3] - (3*W[2, 2, 14, 4])/2 - 
   (3*W[2, 2, 14, 5])/2 + 2*W[2, 2, 14, 14] - W[2, 2, 14, 16]/2 + 
   W[2, 2, 14, 19]/2 - W[2, 2, 14, 28]/2 + W[2, 2, 14, 30]/2 + 
   (5*W[2, 3, 1, 1])/4 - (5*W[2, 3, 1, 2])/4 - W[2, 3, 1, 3]/2 - 
   W[2, 3, 1, 4]/2 + (3*W[2, 3, 1, 5])/2 - W[2, 3, 1, 16]/2 + 
   W[2, 3, 1, 17]/4 + (3*W[2, 3, 1, 18])/4 - (3*W[2, 3, 1, 19])/4 - 
   W[2, 3, 1, 20]/4 + W[2, 3, 1, 26]/4 + W[2, 3, 1, 27]/4 - 
   W[2, 3, 1, 28]/4 - W[2, 3, 1, 29]/4 + W[2, 3, 1, 30]/2 - 
   (3*W[2, 3, 2, 1])/2 + W[2, 3, 2, 4]/2 + W[2, 3, 2, 5]/2 + W[2, 3, 2, 14] - 
   W[2, 3, 2, 17]/2 - W[2, 3, 2, 26]/2 - (3*W[2, 3, 4, 1])/4 + 
   W[2, 3, 4, 2]/4 + W[2, 3, 4, 3] + W[2, 3, 4, 5] + W[2, 3, 4, 14] + 
   W[2, 3, 4, 16]/2 - W[2, 3, 4, 17]/4 - (5*W[2, 3, 4, 18])/4 - 
   (5*W[2, 3, 4, 19])/4 - W[2, 3, 4, 20]/4 - W[2, 3, 4, 26]/4 + 
   W[2, 3, 4, 27]/4 + W[2, 3, 4, 28]/4 - W[2, 3, 4, 29]/4 - 
   W[2, 3, 4, 30]/2 + W[2, 3, 5, 1]/4 + W[2, 3, 5, 2]/4 + W[2, 3, 5, 3] + 
   W[2, 3, 5, 5] - 2*W[2, 3, 5, 10] + W[2, 3, 5, 16]/2 - W[2, 3, 5, 17]/4 + 
   (3*W[2, 3, 5, 18])/4 - (5*W[2, 3, 5, 19])/4 - W[2, 3, 5, 20]/4 - 
   W[2, 3, 5, 26]/4 + W[2, 3, 5, 27]/4 + W[2, 3, 5, 28]/4 - 
   W[2, 3, 5, 29]/4 - W[2, 3, 5, 30]/2 + W[2, 3, 12, 2]/2 - 
   W[2, 3, 12, 3]/2 - W[2, 3, 12, 4]/2 - W[2, 3, 12, 5]/2 + 
   W[2, 3, 12, 17]/2 + W[2, 3, 12, 19]/2 + W[2, 3, 12, 26]/2 - 
   W[2, 3, 12, 28]/2 + W[2, 3, 13, 1]/2 - W[2, 3, 13, 3]/2 - 
   W[2, 3, 13, 4]/2 - W[2, 3, 13, 5]/2 + W[2, 3, 13, 18]/2 + 
   W[2, 3, 13, 20]/2 - W[2, 3, 13, 27]/2 + W[2, 3, 13, 29]/2 + 
   W[2, 3, 14, 2] + W[2, 3, 14, 4] - 2*W[2, 3, 14, 5] - 2*W[2, 3, 14, 14] + 
   2*W[2, 3, 14, 19] + W[2, 3, 17, 1]/4 - (3*W[2, 3, 17, 2])/4 - 
   W[2, 3, 17, 3]/2 - W[2, 3, 17, 5] + 2*W[2, 3, 17, 10] - 
   W[2, 3, 17, 16]/2 + W[2, 3, 17, 17]/4 - (3*W[2, 3, 17, 18])/4 + 
   (3*W[2, 3, 17, 19])/4 + W[2, 3, 17, 20]/4 + W[2, 3, 17, 26]/4 - 
   W[2, 3, 17, 27]/4 + W[2, 3, 17, 28]/4 + W[2, 3, 17, 29]/4 + 
   W[2, 3, 17, 30]/2 - W[2, 3, 26, 1]/4 - W[2, 3, 26, 2]/4 - 
   W[2, 3, 26, 16]/2 + W[2, 3, 26, 17]/4 + W[2, 3, 26, 18]/4 + 
   W[2, 3, 26, 19]/4 + W[2, 3, 26, 20]/4 + W[2, 3, 26, 26]/4 + 
   (3*W[2, 3, 26, 27])/4 + (3*W[2, 3, 26, 28])/4 + W[2, 3, 26, 29]/4 + 
   W[2, 3, 26, 30]/2 + (3*W[2, 4, 1, 1])/4 + (7*W[2, 4, 1, 2])/4 - 
   W[2, 4, 1, 4] - 2*W[2, 4, 1, 5] + W[2, 4, 1, 11] - W[2, 4, 1, 14] - 
   W[2, 4, 1, 16]/2 + W[2, 4, 1, 17]/4 - (3*W[2, 4, 1, 18])/4 + 
   (5*W[2, 4, 1, 19])/4 + W[2, 4, 1, 20]/4 + W[2, 4, 1, 26]/4 - 
   W[2, 4, 1, 27]/4 - W[2, 4, 1, 28]/4 + W[2, 4, 1, 29]/4 + 
   W[2, 4, 1, 30]/2 + (9*W[2, 4, 2, 1])/4 + (5*W[2, 4, 2, 2])/4 + 
   (3*W[2, 4, 2, 3])/2 - W[2, 4, 2, 5]/2 - 4*W[2, 4, 2, 14] - 
   W[2, 4, 2, 16]/2 - W[2, 4, 2, 17]/4 - (3*W[2, 4, 2, 18])/4 + 
   (5*W[2, 4, 2, 19])/4 - W[2, 4, 2, 20]/4 - W[2, 4, 2, 26]/4 - 
   W[2, 4, 2, 27]/4 - W[2, 4, 2, 28]/4 - W[2, 4, 2, 29]/4 + 
   W[2, 4, 2, 30]/2 - (3*W[2, 4, 3, 1])/4 + W[2, 4, 3, 2]/4 + W[2, 4, 3, 3] + 
   W[2, 4, 3, 5] + W[2, 4, 3, 14] + W[2, 4, 3, 16]/2 - W[2, 4, 3, 17]/4 - 
   (5*W[2, 4, 3, 18])/4 - (5*W[2, 4, 3, 19])/4 - W[2, 4, 3, 20]/4 - 
   W[2, 4, 3, 26]/4 + W[2, 4, 3, 27]/4 + W[2, 4, 3, 28]/4 - 
   W[2, 4, 3, 29]/4 - W[2, 4, 3, 30]/2 - W[2, 4, 4, 1] - W[2, 4, 4, 2] + 
   W[2, 4, 4, 11] + W[2, 4, 4, 14] - W[2, 4, 5, 1] + W[2, 4, 5, 14] + 
   W[2, 4, 11, 1] - 2*W[2, 4, 11, 3] + W[2, 4, 11, 4] - 2*W[2, 4, 11, 11] + 
   2*W[2, 4, 11, 18] + W[2, 4, 12, 2]/2 - W[2, 4, 12, 3]/2 - 
   W[2, 4, 12, 4]/2 - W[2, 4, 12, 5]/2 + W[2, 4, 12, 17]/2 + 
   W[2, 4, 12, 19]/2 + W[2, 4, 12, 26]/2 - W[2, 4, 12, 28]/2 - 
   2*W[2, 4, 14, 1] - 3*W[2, 4, 14, 2] + W[2, 4, 14, 3] + 2*W[2, 4, 14, 5] + 
   4*W[2, 4, 14, 14] + W[2, 4, 14, 16] - 3*W[2, 4, 14, 19] + 
   W[2, 4, 14, 28] - W[2, 4, 14, 30] + (3*W[2, 4, 19, 1])/4 + 
   W[2, 4, 19, 2]/4 - W[2, 4, 19, 3] + W[2, 4, 19, 4]/2 - 2*W[2, 4, 19, 14] - 
   W[2, 4, 19, 16]/2 - W[2, 4, 19, 17]/4 + (3*W[2, 4, 19, 18])/4 + 
   (5*W[2, 4, 19, 19])/4 + W[2, 4, 19, 20]/4 - W[2, 4, 19, 26]/4 + 
   W[2, 4, 19, 27]/4 - W[2, 4, 19, 28]/4 + W[2, 4, 19, 29]/4 + 
   W[2, 4, 19, 30]/2 + W[2, 4, 28, 1]/4 + W[2, 4, 28, 2]/4 + 
   W[2, 4, 28, 16]/2 - W[2, 4, 28, 17]/4 - W[2, 4, 28, 18]/4 - 
   W[2, 4, 28, 19]/4 - W[2, 4, 28, 20]/4 - W[2, 4, 28, 26]/4 - 
   (3*W[2, 4, 28, 27])/4 - (3*W[2, 4, 28, 28])/4 - W[2, 4, 28, 29]/4 - 
   W[2, 4, 28, 30]/2 - (5*W[2, 5, 1, 1])/4 + (7*W[2, 5, 1, 2])/4 + 
   W[2, 5, 1, 3] - W[2, 5, 1, 4] - W[2, 5, 1, 5] - W[2, 5, 1, 16]/2 + 
   W[2, 5, 1, 17]/4 - (3*W[2, 5, 1, 18])/4 + (5*W[2, 5, 1, 19])/4 + 
   W[2, 5, 1, 20]/4 + W[2, 5, 1, 26]/4 - W[2, 5, 1, 27]/4 - 
   W[2, 5, 1, 28]/4 + W[2, 5, 1, 29]/4 + W[2, 5, 1, 30]/2 + 
   (9*W[2, 5, 2, 1])/4 - (3*W[2, 5, 2, 2])/4 - W[2, 5, 2, 3]/2 + 
   W[2, 5, 2, 4] - W[2, 5, 2, 5]/2 + 2*W[2, 5, 2, 10] - 3*W[2, 5, 2, 14] - 
   W[2, 5, 2, 16]/2 - W[2, 5, 2, 17]/4 - (3*W[2, 5, 2, 18])/4 + 
   (5*W[2, 5, 2, 19])/4 - W[2, 5, 2, 20]/4 - W[2, 5, 2, 26]/4 - 
   W[2, 5, 2, 27]/4 - W[2, 5, 2, 28]/4 - W[2, 5, 2, 29]/4 + 
   W[2, 5, 2, 30]/2 + W[2, 5, 3, 1]/4 + W[2, 5, 3, 2]/4 + W[2, 5, 3, 3] + 
   W[2, 5, 3, 5] - 2*W[2, 5, 3, 10] + W[2, 5, 3, 16]/2 - W[2, 5, 3, 17]/4 + 
   (3*W[2, 5, 3, 18])/4 - (5*W[2, 5, 3, 19])/4 - W[2, 5, 3, 20]/4 - 
   W[2, 5, 3, 26]/4 + W[2, 5, 3, 27]/4 + W[2, 5, 3, 28]/4 - 
   W[2, 5, 3, 29]/4 - W[2, 5, 3, 30]/2 - W[2, 5, 4, 1] + W[2, 5, 4, 14] + 
   W[2, 5, 12, 2]/2 - W[2, 5, 12, 3]/2 - W[2, 5, 12, 4]/2 - 
   W[2, 5, 12, 5]/2 + W[2, 5, 12, 17]/2 + W[2, 5, 12, 19]/2 + 
   W[2, 5, 12, 26]/2 - W[2, 5, 12, 28]/2 - W[2, 5, 14, 1] - 
   2*W[2, 5, 14, 2] + W[2, 5, 14, 5] + 4*W[2, 5, 14, 14] + W[2, 5, 14, 16] - 
   3*W[2, 5, 14, 19] + W[2, 5, 14, 28] - W[2, 5, 14, 30] + 
   (3*W[2, 5, 19, 1])/4 + W[2, 5, 19, 2]/4 - W[2, 5, 19, 3] + 
   W[2, 5, 19, 4]/2 - 2*W[2, 5, 19, 14] - W[2, 5, 19, 16]/2 - 
   W[2, 5, 19, 17]/4 + (3*W[2, 5, 19, 18])/4 + (5*W[2, 5, 19, 19])/4 + 
   W[2, 5, 19, 20]/4 - W[2, 5, 19, 26]/4 + W[2, 5, 19, 27]/4 - 
   W[2, 5, 19, 28]/4 + W[2, 5, 19, 29]/4 + W[2, 5, 19, 30]/2 + 
   W[2, 5, 28, 1]/4 + W[2, 5, 28, 2]/4 + W[2, 5, 28, 16]/2 - 
   W[2, 5, 28, 17]/4 - W[2, 5, 28, 18]/4 - W[2, 5, 28, 19]/4 - 
   W[2, 5, 28, 20]/4 - W[2, 5, 28, 26]/4 - (3*W[2, 5, 28, 27])/4 - 
   (3*W[2, 5, 28, 28])/4 - W[2, 5, 28, 29]/4 - W[2, 5, 28, 30]/2 - 
   W[2, 12, 1, 2]/2 + W[2, 12, 1, 3]/2 + W[2, 12, 1, 4]/2 + 
   W[2, 12, 1, 5]/2 - W[2, 12, 1, 17]/2 - W[2, 12, 1, 19]/2 - 
   W[2, 12, 1, 26]/2 + W[2, 12, 1, 28]/2 - (3*W[2, 12, 2, 1])/4 + 
   (3*W[2, 12, 2, 2])/4 + W[2, 12, 2, 3]/2 - (3*W[2, 12, 2, 4])/2 - 
   2*W[2, 12, 2, 10] + 2*W[2, 12, 2, 14] + W[2, 12, 2, 16]/2 + 
   (3*W[2, 12, 2, 17])/4 + (3*W[2, 12, 2, 18])/4 - (5*W[2, 12, 2, 19])/4 + 
   W[2, 12, 2, 20]/4 + (3*W[2, 12, 2, 26])/4 + W[2, 12, 2, 27]/4 + 
   W[2, 12, 2, 28]/4 + W[2, 12, 2, 29]/4 - W[2, 12, 2, 30]/2 + 
   W[2, 12, 3, 1]/4 - W[2, 12, 3, 2]/4 - W[2, 12, 3, 3] - W[2, 12, 3, 4]/2 - 
   (3*W[2, 12, 3, 5])/2 + 2*W[2, 12, 3, 10] - W[2, 12, 3, 16]/2 + 
   (3*W[2, 12, 3, 17])/4 - (3*W[2, 12, 3, 18])/4 + (5*W[2, 12, 3, 19])/4 + 
   W[2, 12, 3, 20]/4 + (3*W[2, 12, 3, 26])/4 - W[2, 12, 3, 27]/4 - 
   W[2, 12, 3, 28]/4 + W[2, 12, 3, 29]/4 + W[2, 12, 3, 30]/2 + 
   (3*W[2, 12, 4, 1])/4 + (3*W[2, 12, 4, 2])/4 - (3*W[2, 12, 4, 3])/2 - 
   W[2, 12, 4, 5]/2 - 2*W[2, 12, 4, 14] - W[2, 12, 4, 16]/2 + 
   W[2, 12, 4, 17]/4 + (3*W[2, 12, 4, 18])/4 + (7*W[2, 12, 4, 19])/4 + 
   W[2, 12, 4, 20]/4 + W[2, 12, 4, 26]/4 + W[2, 12, 4, 27]/4 - 
   (3*W[2, 12, 4, 28])/4 + W[2, 12, 4, 29]/4 + W[2, 12, 4, 30]/2 + 
   (3*W[2, 12, 5, 1])/4 + W[2, 12, 5, 2]/4 - (3*W[2, 12, 5, 3])/2 + 
   W[2, 12, 5, 4]/2 - W[2, 12, 5, 5] + 2*W[2, 12, 5, 10] - 
   2*W[2, 12, 5, 14] - W[2, 12, 5, 16]/2 + W[2, 12, 5, 17]/4 - 
   (3*W[2, 12, 5, 18])/4 + (9*W[2, 12, 5, 19])/4 - W[2, 12, 5, 20]/4 + 
   W[2, 12, 5, 26]/4 - W[2, 12, 5, 27]/4 - (5*W[2, 12, 5, 28])/4 - 
   W[2, 12, 5, 29]/4 + W[2, 12, 5, 30]/2 - (3*W[2, 12, 12, 2])/2 + 
   (3*W[2, 12, 12, 3])/2 + (3*W[2, 12, 12, 4])/2 + (3*W[2, 12, 12, 5])/2 - 
   (3*W[2, 12, 12, 17])/2 - (3*W[2, 12, 12, 19])/2 - (3*W[2, 12, 12, 26])/2 + 
   (3*W[2, 12, 12, 28])/2 - W[2, 12, 17, 1]/4 + (3*W[2, 12, 17, 2])/4 + 
   W[2, 12, 17, 3]/2 + W[2, 12, 17, 5] - 2*W[2, 12, 17, 10] + 
   W[2, 12, 17, 16]/2 - W[2, 12, 17, 17]/4 + (3*W[2, 12, 17, 18])/4 - 
   (3*W[2, 12, 17, 19])/4 - W[2, 12, 17, 20]/4 - W[2, 12, 17, 26]/4 + 
   W[2, 12, 17, 27]/4 - W[2, 12, 17, 28]/4 - W[2, 12, 17, 29]/4 - 
   W[2, 12, 17, 30]/2 - (3*W[2, 12, 19, 1])/4 - W[2, 12, 19, 2]/4 + 
   W[2, 12, 19, 3] - W[2, 12, 19, 4]/2 + 2*W[2, 12, 19, 14] + 
   W[2, 12, 19, 16]/2 + W[2, 12, 19, 17]/4 - (3*W[2, 12, 19, 18])/4 - 
   (5*W[2, 12, 19, 19])/4 - W[2, 12, 19, 20]/4 + W[2, 12, 19, 26]/4 - 
   W[2, 12, 19, 27]/4 + W[2, 12, 19, 28]/4 - W[2, 12, 19, 29]/4 - 
   W[2, 12, 19, 30]/2 + W[2, 12, 26, 1]/4 + W[2, 12, 26, 2]/4 + 
   W[2, 12, 26, 16]/2 - W[2, 12, 26, 17]/4 - W[2, 12, 26, 18]/4 - 
   W[2, 12, 26, 19]/4 - W[2, 12, 26, 20]/4 - W[2, 12, 26, 26]/4 - 
   (3*W[2, 12, 26, 27])/4 - (3*W[2, 12, 26, 28])/4 - W[2, 12, 26, 29]/4 - 
   W[2, 12, 26, 30]/2 - W[2, 12, 28, 1]/4 - W[2, 12, 28, 2]/4 - 
   W[2, 12, 28, 16]/2 + W[2, 12, 28, 17]/4 + W[2, 12, 28, 18]/4 + 
   W[2, 12, 28, 19]/4 + W[2, 12, 28, 20]/4 + W[2, 12, 28, 26]/4 + 
   (3*W[2, 12, 28, 27])/4 + (3*W[2, 12, 28, 28])/4 + W[2, 12, 28, 29]/4 + 
   W[2, 12, 28, 30]/2 + W[2, 14, 1, 1]/4 - (3*W[2, 14, 1, 2])/4 - 
   W[2, 14, 1, 3] - W[2, 14, 1, 4] + W[2, 14, 1, 5] + 2*W[2, 14, 1, 14] + 
   W[2, 14, 1, 16]/2 - W[2, 14, 1, 17]/4 + (3*W[2, 14, 1, 18])/4 - 
   (5*W[2, 14, 1, 19])/4 - W[2, 14, 1, 20]/4 - W[2, 14, 1, 26]/4 + 
   W[2, 14, 1, 27]/4 + W[2, 14, 1, 28]/4 - W[2, 14, 1, 29]/4 - 
   W[2, 14, 1, 30]/2 - (5*W[2, 14, 2, 1])/4 - (5*W[2, 14, 2, 2])/4 - 
   (3*W[2, 14, 2, 4])/2 - W[2, 14, 2, 5] + 5*W[2, 14, 2, 14] + 
   W[2, 14, 2, 17]/4 + (3*W[2, 14, 2, 18])/4 - (5*W[2, 14, 2, 19])/4 + 
   W[2, 14, 2, 20]/4 + W[2, 14, 2, 26]/4 + W[2, 14, 2, 27]/4 + 
   W[2, 14, 2, 28]/4 + W[2, 14, 2, 29]/4 + W[2, 14, 3, 2] + W[2, 14, 3, 4] - 
   2*W[2, 14, 3, 5] - 2*W[2, 14, 3, 14] + 2*W[2, 14, 3, 19] - 
   (5*W[2, 14, 4, 1])/4 - (5*W[2, 14, 4, 2])/4 + 2*W[2, 14, 4, 3] + 
   (3*W[2, 14, 4, 5])/2 + W[2, 14, 4, 14] + W[2, 14, 4, 16]/2 - 
   W[2, 14, 4, 17]/4 - (3*W[2, 14, 4, 18])/4 - (5*W[2, 14, 4, 19])/4 - 
   W[2, 14, 4, 20]/4 - W[2, 14, 4, 26]/4 - W[2, 14, 4, 27]/4 + 
   W[2, 14, 4, 28]/4 - W[2, 14, 4, 29]/4 - W[2, 14, 4, 30]/2 - 
   W[2, 14, 5, 1]/4 - (7*W[2, 14, 5, 2])/4 - W[2, 14, 5, 3] + 
   W[2, 14, 5, 4]/2 + W[2, 14, 5, 5] + 2*W[2, 14, 5, 14] + 
   W[2, 14, 5, 16]/2 - W[2, 14, 5, 17]/4 + (3*W[2, 14, 5, 18])/4 - 
   (7*W[2, 14, 5, 19])/4 + W[2, 14, 5, 20]/4 - W[2, 14, 5, 26]/4 + 
   W[2, 14, 5, 27]/4 + (3*W[2, 14, 5, 28])/4 + W[2, 14, 5, 29]/4 - 
   W[2, 14, 5, 30]/2 + (7*W[2, 14, 14, 1])/2 + (9*W[2, 14, 14, 2])/2 - 
   2*W[2, 14, 14, 3] + (3*W[2, 14, 14, 4])/2 - (3*W[2, 14, 14, 5])/2 - 
   10*W[2, 14, 14, 14] - (3*W[2, 14, 14, 16])/2 + (11*W[2, 14, 14, 19])/2 - 
   (3*W[2, 14, 14, 28])/2 + (3*W[2, 14, 14, 30])/2 - W[2, 14, 16, 1]/4 - 
   W[2, 14, 16, 2]/4 + W[2, 14, 16, 3] + W[2, 14, 16, 5] - 
   W[2, 14, 16, 16]/2 + W[2, 14, 16, 17]/4 - (3*W[2, 14, 16, 18])/4 - 
   (3*W[2, 14, 16, 19])/4 + W[2, 14, 16, 20]/4 + W[2, 14, 16, 26]/4 - 
   W[2, 14, 16, 27]/4 - W[2, 14, 16, 28]/4 + W[2, 14, 16, 29]/4 + 
   W[2, 14, 16, 30]/2 - (3*W[2, 14, 19, 1])/4 - W[2, 14, 19, 2]/4 + 
   W[2, 14, 19, 3] - W[2, 14, 19, 4]/2 + 2*W[2, 14, 19, 14] + 
   W[2, 14, 19, 16]/2 + W[2, 14, 19, 17]/4 - (3*W[2, 14, 19, 18])/4 - 
   (5*W[2, 14, 19, 19])/4 - W[2, 14, 19, 20]/4 + W[2, 14, 19, 26]/4 - 
   W[2, 14, 19, 27]/4 + W[2, 14, 19, 28]/4 - W[2, 14, 19, 29]/4 - 
   W[2, 14, 19, 30]/2 - W[2, 14, 28, 1]/4 - W[2, 14, 28, 2]/4 - 
   W[2, 14, 28, 16]/2 + W[2, 14, 28, 17]/4 + W[2, 14, 28, 18]/4 + 
   W[2, 14, 28, 19]/4 + W[2, 14, 28, 20]/4 + W[2, 14, 28, 26]/4 + 
   (3*W[2, 14, 28, 27])/4 + (3*W[2, 14, 28, 28])/4 + W[2, 14, 28, 29]/4 + 
   W[2, 14, 28, 30]/2 + W[2, 14, 30, 1]/4 + W[2, 14, 30, 2]/4 + 
   W[2, 14, 30, 16]/2 - W[2, 14, 30, 17]/4 - W[2, 14, 30, 18]/4 - 
   W[2, 14, 30, 19]/4 - W[2, 14, 30, 20]/4 - W[2, 14, 30, 26]/4 - 
   (3*W[2, 14, 30, 27])/4 - (3*W[2, 14, 30, 28])/4 - W[2, 14, 30, 29]/4 - 
   W[2, 14, 30, 30]/2 + (3*W[3, 1, 1, 2])/2 - W[3, 1, 1, 3]/2 - 
   W[3, 1, 1, 4]/2 - W[3, 1, 1, 11] + W[3, 1, 1, 20]/2 + W[3, 1, 1, 29]/2 + 
   (5*W[3, 1, 2, 1])/4 - (5*W[3, 1, 2, 2])/4 - W[3, 1, 2, 3]/2 - 
   W[3, 1, 2, 4]/2 + (3*W[3, 1, 2, 5])/2 - W[3, 1, 2, 16]/2 + 
   W[3, 1, 2, 17]/4 + (3*W[3, 1, 2, 18])/4 - (3*W[3, 1, 2, 19])/4 - 
   W[3, 1, 2, 20]/4 + W[3, 1, 2, 26]/4 + W[3, 1, 2, 27]/4 - 
   W[3, 1, 2, 28]/4 - W[3, 1, 2, 29]/4 + W[3, 1, 2, 30]/2 + W[3, 1, 3, 1]/4 + 
   (3*W[3, 1, 3, 2])/4 - W[3, 1, 3, 3] + W[3, 1, 3, 4]/2 - 
   (3*W[3, 1, 3, 5])/2 + 2*W[3, 1, 3, 8] - 2*W[3, 1, 3, 11] - 
   W[3, 1, 3, 16]/2 - W[3, 1, 3, 17]/4 + (9*W[3, 1, 3, 18])/4 - 
   (3*W[3, 1, 3, 19])/4 + W[3, 1, 3, 20]/4 - W[3, 1, 3, 26]/4 - 
   (5*W[3, 1, 3, 27])/4 - W[3, 1, 3, 28]/4 + W[3, 1, 3, 29]/4 + 
   W[3, 1, 3, 30]/2 + (3*W[3, 1, 4, 1])/4 - W[3, 1, 4, 2]/4 - 
   W[3, 1, 4, 3]/2 - (3*W[3, 1, 4, 5])/2 - W[3, 1, 4, 11] - 
   W[3, 1, 4, 16]/2 + W[3, 1, 4, 17]/4 + (7*W[3, 1, 4, 18])/4 + 
   (3*W[3, 1, 4, 19])/4 + W[3, 1, 4, 20]/4 + W[3, 1, 4, 26]/4 - 
   (3*W[3, 1, 4, 27])/4 + W[3, 1, 4, 28]/4 + W[3, 1, 4, 29]/4 + 
   W[3, 1, 4, 30]/2 + W[3, 1, 5, 2]/2 - W[3, 1, 5, 3]/2 - W[3, 1, 5, 4]/2 + 
   W[3, 1, 5, 20]/2 + W[3, 1, 5, 29]/2 - 2*W[3, 1, 11, 1] - W[3, 1, 11, 2] + 
   W[3, 1, 11, 3] + 4*W[3, 1, 11, 11] + W[3, 1, 11, 16] - 3*W[3, 1, 11, 18] + 
   W[3, 1, 11, 27] - W[3, 1, 11, 30] - W[3, 1, 13, 1] + W[3, 1, 13, 3] + 
   W[3, 1, 13, 4] + W[3, 1, 13, 5] - W[3, 1, 13, 18] - W[3, 1, 13, 20] + 
   W[3, 1, 13, 27] - W[3, 1, 13, 29] + (3*W[3, 1, 20, 1])/4 - 
   W[3, 1, 20, 2]/4 + W[3, 1, 20, 3] + W[3, 1, 20, 5]/2 - 2*W[3, 1, 20, 8] + 
   W[3, 1, 20, 16]/2 - W[3, 1, 20, 17]/4 - (3*W[3, 1, 20, 18])/4 + 
   (3*W[3, 1, 20, 19])/4 - W[3, 1, 20, 20]/4 - W[3, 1, 20, 26]/4 - 
   W[3, 1, 20, 27]/4 + W[3, 1, 20, 28]/4 - W[3, 1, 20, 29]/4 - 
   W[3, 1, 20, 30]/2 + W[3, 1, 29, 1]/4 + W[3, 1, 29, 2]/4 + 
   W[3, 1, 29, 16]/2 - W[3, 1, 29, 17]/4 - W[3, 1, 29, 18]/4 - 
   W[3, 1, 29, 19]/4 - W[3, 1, 29, 20]/4 - W[3, 1, 29, 26]/4 - 
   (3*W[3, 1, 29, 27])/4 - (3*W[3, 1, 29, 28])/4 - W[3, 1, 29, 29]/4 - 
   W[3, 1, 29, 30]/2 + (5*W[3, 2, 1, 1])/4 - (5*W[3, 2, 1, 2])/4 - 
   W[3, 2, 1, 3]/2 - W[3, 2, 1, 4]/2 + (3*W[3, 2, 1, 5])/2 - 
   W[3, 2, 1, 16]/2 + W[3, 2, 1, 17]/4 + (3*W[3, 2, 1, 18])/4 - 
   (3*W[3, 2, 1, 19])/4 - W[3, 2, 1, 20]/4 + W[3, 2, 1, 26]/4 + 
   W[3, 2, 1, 27]/4 - W[3, 2, 1, 28]/4 - W[3, 2, 1, 29]/4 + 
   W[3, 2, 1, 30]/2 - (3*W[3, 2, 2, 1])/2 + W[3, 2, 2, 4]/2 + 
   W[3, 2, 2, 5]/2 + W[3, 2, 2, 14] - W[3, 2, 2, 17]/2 - W[3, 2, 2, 26]/2 - 
   (3*W[3, 2, 4, 1])/4 + W[3, 2, 4, 2]/4 + W[3, 2, 4, 3] + W[3, 2, 4, 5] + 
   W[3, 2, 4, 14] + W[3, 2, 4, 16]/2 - W[3, 2, 4, 17]/4 - 
   (5*W[3, 2, 4, 18])/4 - (5*W[3, 2, 4, 19])/4 - W[3, 2, 4, 20]/4 - 
   W[3, 2, 4, 26]/4 + W[3, 2, 4, 27]/4 + W[3, 2, 4, 28]/4 - 
   W[3, 2, 4, 29]/4 - W[3, 2, 4, 30]/2 + W[3, 2, 5, 1]/4 + W[3, 2, 5, 2]/4 + 
   W[3, 2, 5, 3] + W[3, 2, 5, 5] - 2*W[3, 2, 5, 10] + W[3, 2, 5, 16]/2 - 
   W[3, 2, 5, 17]/4 + (3*W[3, 2, 5, 18])/4 - (5*W[3, 2, 5, 19])/4 - 
   W[3, 2, 5, 20]/4 - W[3, 2, 5, 26]/4 + W[3, 2, 5, 27]/4 + 
   W[3, 2, 5, 28]/4 - W[3, 2, 5, 29]/4 - W[3, 2, 5, 30]/2 + 
   W[3, 2, 12, 2]/2 - W[3, 2, 12, 3]/2 - W[3, 2, 12, 4]/2 - 
   W[3, 2, 12, 5]/2 + W[3, 2, 12, 17]/2 + W[3, 2, 12, 19]/2 + 
   W[3, 2, 12, 26]/2 - W[3, 2, 12, 28]/2 + W[3, 2, 13, 1]/2 - 
   W[3, 2, 13, 3]/2 - W[3, 2, 13, 4]/2 - W[3, 2, 13, 5]/2 + 
   W[3, 2, 13, 18]/2 + W[3, 2, 13, 20]/2 - W[3, 2, 13, 27]/2 + 
   W[3, 2, 13, 29]/2 + W[3, 2, 14, 2] + W[3, 2, 14, 4] - 2*W[3, 2, 14, 5] - 
   2*W[3, 2, 14, 14] + 2*W[3, 2, 14, 19] + W[3, 2, 17, 1]/4 - 
   (3*W[3, 2, 17, 2])/4 - W[3, 2, 17, 3]/2 - W[3, 2, 17, 5] + 
   2*W[3, 2, 17, 10] - W[3, 2, 17, 16]/2 + W[3, 2, 17, 17]/4 - 
   (3*W[3, 2, 17, 18])/4 + (3*W[3, 2, 17, 19])/4 + W[3, 2, 17, 20]/4 + 
   W[3, 2, 17, 26]/4 - W[3, 2, 17, 27]/4 + W[3, 2, 17, 28]/4 + 
   W[3, 2, 17, 29]/4 + W[3, 2, 17, 30]/2 - W[3, 2, 26, 1]/4 - 
   W[3, 2, 26, 2]/4 - W[3, 2, 26, 16]/2 + W[3, 2, 26, 17]/4 + 
   W[3, 2, 26, 18]/4 + W[3, 2, 26, 19]/4 + W[3, 2, 26, 20]/4 + 
   W[3, 2, 26, 26]/4 + (3*W[3, 2, 26, 27])/4 + (3*W[3, 2, 26, 28])/4 + 
   W[3, 2, 26, 29]/4 + W[3, 2, 26, 30]/2 - (5*W[3, 4, 1, 1])/4 - 
   (5*W[3, 4, 1, 2])/4 + W[3, 4, 1, 3]/2 - (3*W[3, 4, 1, 5])/2 + 
   3*W[3, 4, 1, 11] + W[3, 4, 1, 16]/2 + W[3, 4, 1, 17]/4 - 
   (5*W[3, 4, 1, 18])/4 + (3*W[3, 4, 1, 19])/4 + W[3, 4, 1, 20]/4 + 
   W[3, 4, 1, 26]/4 + W[3, 4, 1, 27]/4 + W[3, 4, 1, 28]/4 + 
   W[3, 4, 1, 29]/4 - W[3, 4, 1, 30]/2 - (3*W[3, 4, 2, 1])/4 + 
   (5*W[3, 4, 2, 2])/4 + W[3, 4, 2, 3] + W[3, 4, 2, 4] - W[3, 4, 2, 5] - 
   W[3, 4, 2, 14] + W[3, 4, 2, 16]/2 - W[3, 4, 2, 17]/4 - 
   (5*W[3, 4, 2, 18])/4 + (3*W[3, 4, 2, 19])/4 - W[3, 4, 2, 20]/4 - 
   W[3, 4, 2, 26]/4 + W[3, 4, 2, 27]/4 + W[3, 4, 2, 28]/4 - 
   W[3, 4, 2, 29]/4 - W[3, 4, 2, 30]/2 + W[3, 4, 4, 1] + W[3, 4, 4, 2] - 
   W[3, 4, 4, 11] - W[3, 4, 4, 14] - W[3, 4, 5, 1]/4 - W[3, 4, 5, 2]/4 - 
   W[3, 4, 5, 3] - W[3, 4, 5, 5] - W[3, 4, 5, 16]/2 + W[3, 4, 5, 17]/4 + 
   (5*W[3, 4, 5, 18])/4 + (5*W[3, 4, 5, 19])/4 + W[3, 4, 5, 20]/4 + 
   W[3, 4, 5, 26]/4 - W[3, 4, 5, 27]/4 - W[3, 4, 5, 28]/4 + 
   W[3, 4, 5, 29]/4 + W[3, 4, 5, 30]/2 + 2*W[3, 4, 11, 1] + W[3, 4, 11, 2] - 
   W[3, 4, 11, 3] - 4*W[3, 4, 11, 11] - W[3, 4, 11, 16] + 3*W[3, 4, 11, 18] - 
   W[3, 4, 11, 27] + W[3, 4, 11, 30] - W[3, 4, 13, 1]/2 + W[3, 4, 13, 3]/2 + 
   W[3, 4, 13, 4]/2 + W[3, 4, 13, 5]/2 - W[3, 4, 13, 18]/2 - 
   W[3, 4, 13, 20]/2 + W[3, 4, 13, 27]/2 - W[3, 4, 13, 29]/2 - 
   W[3, 4, 14, 2] - W[3, 4, 14, 4] + 2*W[3, 4, 14, 5] + 2*W[3, 4, 14, 14] - 
   2*W[3, 4, 14, 19] - W[3, 4, 18, 1]/4 - (3*W[3, 4, 18, 2])/4 - 
   W[3, 4, 18, 4]/2 + W[3, 4, 18, 5] + 2*W[3, 4, 18, 11] + 
   W[3, 4, 18, 16]/2 - W[3, 4, 18, 17]/4 - (5*W[3, 4, 18, 18])/4 - 
   (3*W[3, 4, 18, 19])/4 + W[3, 4, 18, 20]/4 - W[3, 4, 18, 26]/4 + 
   W[3, 4, 18, 27]/4 - W[3, 4, 18, 28]/4 + W[3, 4, 18, 29]/4 - 
   W[3, 4, 18, 30]/2 - W[3, 4, 27, 1]/4 - W[3, 4, 27, 2]/4 - 
   W[3, 4, 27, 16]/2 + W[3, 4, 27, 17]/4 + W[3, 4, 27, 18]/4 + 
   W[3, 4, 27, 19]/4 + W[3, 4, 27, 20]/4 + W[3, 4, 27, 26]/4 + 
   (3*W[3, 4, 27, 27])/4 + (3*W[3, 4, 27, 28])/4 + W[3, 4, 27, 29]/4 + 
   W[3, 4, 27, 30]/2 + W[3, 5, 1, 2]/2 - W[3, 5, 1, 3]/2 - W[3, 5, 1, 4]/2 + 
   W[3, 5, 1, 20]/2 + W[3, 5, 1, 29]/2 + W[3, 5, 2, 1]/4 + 
   (3*W[3, 5, 2, 2])/4 + W[3, 5, 2, 3]/2 - W[3, 5, 2, 4]/2 + 
   W[3, 5, 2, 5]/2 - 2*W[3, 5, 2, 10] + W[3, 5, 2, 16]/2 + W[3, 5, 2, 17]/4 + 
   (3*W[3, 5, 2, 18])/4 - (3*W[3, 5, 2, 19])/4 - W[3, 5, 2, 20]/4 + 
   W[3, 5, 2, 26]/4 + W[3, 5, 2, 27]/4 - W[3, 5, 2, 28]/4 - 
   W[3, 5, 2, 29]/4 - W[3, 5, 2, 30]/2 - W[3, 5, 3, 1]/4 - W[3, 5, 3, 2]/4 - 
   W[3, 5, 3, 3] - W[3, 5, 3, 5] + 2*W[3, 5, 3, 8] + 2*W[3, 5, 3, 10] - 
   W[3, 5, 3, 16]/2 + W[3, 5, 3, 17]/4 - (3*W[3, 5, 3, 18])/4 - 
   (3*W[3, 5, 3, 19])/4 + W[3, 5, 3, 20]/4 + W[3, 5, 3, 26]/4 - 
   W[3, 5, 3, 27]/4 - W[3, 5, 3, 28]/4 + W[3, 5, 3, 29]/4 + 
   W[3, 5, 3, 30]/2 - W[3, 5, 4, 1]/4 - W[3, 5, 4, 2]/4 - W[3, 5, 4, 3] - 
   W[3, 5, 4, 5] - W[3, 5, 4, 16]/2 + W[3, 5, 4, 17]/4 + 
   (5*W[3, 5, 4, 18])/4 + (5*W[3, 5, 4, 19])/4 + W[3, 5, 4, 20]/4 + 
   W[3, 5, 4, 26]/4 - W[3, 5, 4, 27]/4 - W[3, 5, 4, 28]/4 + 
   W[3, 5, 4, 29]/4 + W[3, 5, 4, 30]/2 - W[3, 5, 12, 2]/2 + 
   W[3, 5, 12, 3]/2 + W[3, 5, 12, 4]/2 + W[3, 5, 12, 5]/2 - 
   W[3, 5, 12, 17]/2 - W[3, 5, 12, 19]/2 - W[3, 5, 12, 26]/2 + 
   W[3, 5, 12, 28]/2 - W[3, 5, 13, 1]/2 + W[3, 5, 13, 3]/2 + 
   W[3, 5, 13, 4]/2 + W[3, 5, 13, 5]/2 - W[3, 5, 13, 18]/2 - 
   W[3, 5, 13, 20]/2 + W[3, 5, 13, 27]/2 - W[3, 5, 13, 29]/2 + 
   (3*W[3, 5, 20, 1])/4 - W[3, 5, 20, 2]/4 + W[3, 5, 20, 3] + 
   W[3, 5, 20, 5]/2 - 2*W[3, 5, 20, 8] + W[3, 5, 20, 16]/2 - 
   W[3, 5, 20, 17]/4 - (3*W[3, 5, 20, 18])/4 + (3*W[3, 5, 20, 19])/4 - 
   W[3, 5, 20, 20]/4 - W[3, 5, 20, 26]/4 - W[3, 5, 20, 27]/4 + 
   W[3, 5, 20, 28]/4 - W[3, 5, 20, 29]/4 - W[3, 5, 20, 30]/2 + 
   W[3, 5, 29, 1]/4 + W[3, 5, 29, 2]/4 + W[3, 5, 29, 16]/2 - 
   W[3, 5, 29, 17]/4 - W[3, 5, 29, 18]/4 - W[3, 5, 29, 19]/4 - 
   W[3, 5, 29, 20]/4 - W[3, 5, 29, 26]/4 - (3*W[3, 5, 29, 27])/4 - 
   (3*W[3, 5, 29, 28])/4 - W[3, 5, 29, 29]/4 - W[3, 5, 29, 30]/2 - 
   (3*W[3, 13, 1, 1])/4 + (3*W[3, 13, 1, 2])/4 + (3*W[3, 13, 1, 4])/2 - 
   W[3, 13, 1, 5]/2 + 2*W[3, 13, 1, 8] - 2*W[3, 13, 1, 11] - 
   W[3, 13, 1, 16]/2 - W[3, 13, 1, 17]/4 + (5*W[3, 13, 1, 18])/4 - 
   (3*W[3, 13, 1, 19])/4 - (3*W[3, 13, 1, 20])/4 - W[3, 13, 1, 26]/4 - 
   W[3, 13, 1, 27]/4 - W[3, 13, 1, 28]/4 - (3*W[3, 13, 1, 29])/4 + 
   W[3, 13, 1, 30]/2 + W[3, 13, 2, 1]/2 - W[3, 13, 2, 3]/2 - 
   W[3, 13, 2, 4]/2 - W[3, 13, 2, 5]/2 + W[3, 13, 2, 18]/2 + 
   W[3, 13, 2, 20]/2 - W[3, 13, 2, 27]/2 + W[3, 13, 2, 29]/2 - 
   W[3, 13, 3, 1]/4 - (3*W[3, 13, 3, 2])/4 + W[3, 13, 3, 3] - 
   W[3, 13, 3, 4]/2 + (3*W[3, 13, 3, 5])/2 - 2*W[3, 13, 3, 8] + 
   2*W[3, 13, 3, 11] + W[3, 13, 3, 16]/2 + W[3, 13, 3, 17]/4 - 
   (9*W[3, 13, 3, 18])/4 + (3*W[3, 13, 3, 19])/4 - W[3, 13, 3, 20]/4 + 
   W[3, 13, 3, 26]/4 + (5*W[3, 13, 3, 27])/4 + W[3, 13, 3, 28]/4 - 
   W[3, 13, 3, 29]/4 - W[3, 13, 3, 30]/2 - (3*W[3, 13, 4, 1])/4 - 
   (3*W[3, 13, 4, 2])/4 + W[3, 13, 4, 3]/2 + (3*W[3, 13, 4, 5])/2 + 
   2*W[3, 13, 4, 11] + W[3, 13, 4, 16]/2 - W[3, 13, 4, 17]/4 - 
   (7*W[3, 13, 4, 18])/4 - (3*W[3, 13, 4, 19])/4 - W[3, 13, 4, 20]/4 - 
   W[3, 13, 4, 26]/4 + (3*W[3, 13, 4, 27])/4 - W[3, 13, 4, 28]/4 - 
   W[3, 13, 4, 29]/4 - W[3, 13, 4, 30]/2 + W[3, 13, 5, 1]/4 - 
   W[3, 13, 5, 2]/4 + (3*W[3, 13, 5, 3])/2 + W[3, 13, 5, 4]/2 + 
   W[3, 13, 5, 5] - 2*W[3, 13, 5, 8] + W[3, 13, 5, 16]/2 - 
   W[3, 13, 5, 17]/4 - (5*W[3, 13, 5, 18])/4 + (3*W[3, 13, 5, 19])/4 - 
   (3*W[3, 13, 5, 20])/4 - W[3, 13, 5, 26]/4 + W[3, 13, 5, 27]/4 + 
   W[3, 13, 5, 28]/4 - (3*W[3, 13, 5, 29])/4 - W[3, 13, 5, 30]/2 + 
   (3*W[3, 13, 13, 1])/2 - (3*W[3, 13, 13, 3])/2 - (3*W[3, 13, 13, 4])/2 - 
   (3*W[3, 13, 13, 5])/2 + (3*W[3, 13, 13, 18])/2 + (3*W[3, 13, 13, 20])/2 - 
   (3*W[3, 13, 13, 27])/2 + (3*W[3, 13, 13, 29])/2 + W[3, 13, 18, 1]/4 + 
   (3*W[3, 13, 18, 2])/4 + W[3, 13, 18, 4]/2 - W[3, 13, 18, 5] - 
   2*W[3, 13, 18, 11] - W[3, 13, 18, 16]/2 + W[3, 13, 18, 17]/4 + 
   (5*W[3, 13, 18, 18])/4 + (3*W[3, 13, 18, 19])/4 - W[3, 13, 18, 20]/4 + 
   W[3, 13, 18, 26]/4 - W[3, 13, 18, 27]/4 + W[3, 13, 18, 28]/4 - 
   W[3, 13, 18, 29]/4 + W[3, 13, 18, 30]/2 - (3*W[3, 13, 20, 1])/4 + 
   W[3, 13, 20, 2]/4 - W[3, 13, 20, 3] - W[3, 13, 20, 5]/2 + 
   2*W[3, 13, 20, 8] - W[3, 13, 20, 16]/2 + W[3, 13, 20, 17]/4 + 
   (3*W[3, 13, 20, 18])/4 - (3*W[3, 13, 20, 19])/4 + W[3, 13, 20, 20]/4 + 
   W[3, 13, 20, 26]/4 + W[3, 13, 20, 27]/4 - W[3, 13, 20, 28]/4 + 
   W[3, 13, 20, 29]/4 + W[3, 13, 20, 30]/2 + W[3, 13, 27, 1]/4 + 
   W[3, 13, 27, 2]/4 + W[3, 13, 27, 16]/2 - W[3, 13, 27, 17]/4 - 
   W[3, 13, 27, 18]/4 - W[3, 13, 27, 19]/4 - W[3, 13, 27, 20]/4 - 
   W[3, 13, 27, 26]/4 - (3*W[3, 13, 27, 27])/4 - (3*W[3, 13, 27, 28])/4 - 
   W[3, 13, 27, 29]/4 - W[3, 13, 27, 30]/2 - W[3, 13, 29, 1]/4 - 
   W[3, 13, 29, 2]/4 - W[3, 13, 29, 16]/2 + W[3, 13, 29, 17]/4 + 
   W[3, 13, 29, 18]/4 + W[3, 13, 29, 19]/4 + W[3, 13, 29, 20]/4 + 
   W[3, 13, 29, 26]/4 + (3*W[3, 13, 29, 27])/4 + (3*W[3, 13, 29, 28])/4 + 
   W[3, 13, 29, 29]/4 + W[3, 13, 29, 30]/2 + (3*W[3, 15, 1, 1])/4 - 
   W[3, 15, 1, 2]/4 + W[3, 15, 1, 3] + W[3, 15, 1, 5]/2 - 2*W[3, 15, 1, 8] + 
   W[3, 15, 1, 16]/2 - W[3, 15, 1, 17]/4 - (3*W[3, 15, 1, 18])/4 + 
   (3*W[3, 15, 1, 19])/4 - W[3, 15, 1, 20]/4 - W[3, 15, 1, 26]/4 - 
   W[3, 15, 1, 27]/4 + W[3, 15, 1, 28]/4 - W[3, 15, 1, 29]/4 - 
   W[3, 15, 1, 30]/2 + W[3, 15, 2, 1]/4 - (3*W[3, 15, 2, 2])/4 - 
   W[3, 15, 2, 3]/2 - W[3, 15, 2, 5] + 2*W[3, 15, 2, 10] - 
   W[3, 15, 2, 16]/2 + W[3, 15, 2, 17]/4 - (3*W[3, 15, 2, 18])/4 + 
   (3*W[3, 15, 2, 19])/4 + W[3, 15, 2, 20]/4 + W[3, 15, 2, 26]/4 - 
   W[3, 15, 2, 27]/4 + W[3, 15, 2, 28]/4 + W[3, 15, 2, 29]/4 + 
   W[3, 15, 2, 30]/2 + W[3, 15, 3, 1]/4 + W[3, 15, 3, 2]/4 + W[3, 15, 3, 3] + 
   W[3, 15, 3, 5] - 2*W[3, 15, 3, 8] - 2*W[3, 15, 3, 10] + 
   W[3, 15, 3, 16]/2 - W[3, 15, 3, 17]/4 + (3*W[3, 15, 3, 18])/4 + 
   (3*W[3, 15, 3, 19])/4 - W[3, 15, 3, 20]/4 - W[3, 15, 3, 26]/4 + 
   W[3, 15, 3, 27]/4 + W[3, 15, 3, 28]/4 - W[3, 15, 3, 29]/4 - 
   W[3, 15, 3, 30]/2 - W[3, 15, 5, 1]/4 - W[3, 15, 5, 2]/4 - W[3, 15, 5, 3] - 
   W[3, 15, 5, 5] + 2*W[3, 15, 5, 8] + 2*W[3, 15, 5, 10] - 
   W[3, 15, 5, 16]/2 + W[3, 15, 5, 17]/4 - (3*W[3, 15, 5, 18])/4 - 
   (3*W[3, 15, 5, 19])/4 + W[3, 15, 5, 20]/4 + W[3, 15, 5, 26]/4 - 
   W[3, 15, 5, 27]/4 - W[3, 15, 5, 28]/4 + W[3, 15, 5, 29]/4 + 
   W[3, 15, 5, 30]/2 - W[3, 15, 17, 1]/4 + (3*W[3, 15, 17, 2])/4 + 
   W[3, 15, 17, 3]/2 + W[3, 15, 17, 5] - 2*W[3, 15, 17, 10] + 
   W[3, 15, 17, 16]/2 - W[3, 15, 17, 17]/4 + (3*W[3, 15, 17, 18])/4 - 
   (3*W[3, 15, 17, 19])/4 - W[3, 15, 17, 20]/4 - W[3, 15, 17, 26]/4 + 
   W[3, 15, 17, 27]/4 - W[3, 15, 17, 28]/4 - W[3, 15, 17, 29]/4 - 
   W[3, 15, 17, 30]/2 - (3*W[3, 15, 20, 1])/4 + W[3, 15, 20, 2]/4 - 
   W[3, 15, 20, 3] - W[3, 15, 20, 5]/2 + 2*W[3, 15, 20, 8] - 
   W[3, 15, 20, 16]/2 + W[3, 15, 20, 17]/4 + (3*W[3, 15, 20, 18])/4 - 
   (3*W[3, 15, 20, 19])/4 + W[3, 15, 20, 20]/4 + W[3, 15, 20, 26]/4 + 
   W[3, 15, 20, 27]/4 - W[3, 15, 20, 28]/4 + W[3, 15, 20, 29]/4 + 
   W[3, 15, 20, 30]/2 + W[3, 15, 26, 1]/4 + W[3, 15, 26, 2]/4 + 
   W[3, 15, 26, 16]/2 - W[3, 15, 26, 17]/4 - W[3, 15, 26, 18]/4 - 
   W[3, 15, 26, 19]/4 - W[3, 15, 26, 20]/4 - W[3, 15, 26, 26]/4 - 
   (3*W[3, 15, 26, 27])/4 - (3*W[3, 15, 26, 28])/4 - W[3, 15, 26, 29]/4 - 
   W[3, 15, 26, 30]/2 - W[3, 15, 29, 1]/4 - W[3, 15, 29, 2]/4 - 
   W[3, 15, 29, 16]/2 + W[3, 15, 29, 17]/4 + W[3, 15, 29, 18]/4 + 
   W[3, 15, 29, 19]/4 + W[3, 15, 29, 20]/4 + W[3, 15, 29, 26]/4 + 
   (3*W[3, 15, 29, 27])/4 + (3*W[3, 15, 29, 28])/4 + W[3, 15, 29, 29]/4 + 
   W[3, 15, 29, 30]/2 + W[4, 1, 1, 2] - (3*W[4, 1, 1, 3])/2 - 
   (3*W[4, 1, 1, 4])/2 + (3*W[4, 1, 1, 5])/2 + W[4, 1, 1, 11] - 
   W[4, 1, 1, 16]/2 + W[4, 1, 1, 30]/2 + W[4, 1, 2, 1] + W[4, 1, 2, 2] - 
   W[4, 1, 2, 3] - 2*W[4, 1, 2, 4] - W[4, 1, 2, 5] + W[4, 1, 2, 11] + 
   W[4, 1, 2, 14] - (7*W[4, 1, 3, 1])/4 - (5*W[4, 1, 3, 2])/4 + 
   W[4, 1, 3, 3] + W[4, 1, 3, 4]/2 - W[4, 1, 3, 5] + 3*W[4, 1, 3, 11] + 
   W[4, 1, 3, 16]/2 + W[4, 1, 3, 17]/4 - (7*W[4, 1, 3, 18])/4 + 
   (3*W[4, 1, 3, 19])/4 - W[4, 1, 3, 20]/4 + W[4, 1, 3, 26]/4 + 
   (3*W[4, 1, 3, 27])/4 + W[4, 1, 3, 28]/4 - W[4, 1, 3, 29]/4 - 
   W[4, 1, 3, 30]/2 - (9*W[4, 1, 4, 1])/4 - (9*W[4, 1, 4, 2])/4 + 
   (3*W[4, 1, 4, 3])/2 + 2*W[4, 1, 4, 5] + 2*W[4, 1, 4, 11] + 
   W[4, 1, 4, 14] + W[4, 1, 4, 16]/2 - W[4, 1, 4, 17]/4 - 
   (5*W[4, 1, 4, 18])/4 - (3*W[4, 1, 4, 19])/4 - W[4, 1, 4, 20]/4 - 
   W[4, 1, 4, 26]/4 + W[4, 1, 4, 27]/4 - W[4, 1, 4, 28]/4 - 
   W[4, 1, 4, 29]/4 - W[4, 1, 4, 30]/2 + (5*W[4, 1, 5, 1])/4 - 
   (3*W[4, 1, 5, 2])/4 - W[4, 1, 5, 3] + W[4, 1, 5, 4] + W[4, 1, 5, 5] - 
   W[4, 1, 5, 11] + W[4, 1, 5, 16]/2 - W[4, 1, 5, 17]/4 + 
   (3*W[4, 1, 5, 18])/4 - (5*W[4, 1, 5, 19])/4 - W[4, 1, 5, 20]/4 - 
   W[4, 1, 5, 26]/4 + W[4, 1, 5, 27]/4 + W[4, 1, 5, 28]/4 - 
   W[4, 1, 5, 29]/4 - W[4, 1, 5, 30]/2 + (3*W[4, 1, 11, 1])/2 + 
   (3*W[4, 1, 11, 2])/2 + W[4, 1, 11, 3]/2 + (3*W[4, 1, 11, 4])/2 - 
   W[4, 1, 11, 5] - 6*W[4, 1, 11, 11] - W[4, 1, 11, 16]/2 + 
   (5*W[4, 1, 11, 18])/2 - W[4, 1, 11, 27]/2 + W[4, 1, 11, 30]/2 + 
   W[4, 1, 13, 1]/2 - W[4, 1, 13, 3]/2 - W[4, 1, 13, 4]/2 - 
   W[4, 1, 13, 5]/2 + W[4, 1, 13, 18]/2 + W[4, 1, 13, 20]/2 - 
   W[4, 1, 13, 27]/2 + W[4, 1, 13, 29]/2 + W[4, 1, 14, 2] + W[4, 1, 14, 4] - 
   2*W[4, 1, 14, 5] - 2*W[4, 1, 14, 14] + 2*W[4, 1, 14, 19] - 
   W[4, 1, 16, 1]/4 - W[4, 1, 16, 2]/4 + W[4, 1, 16, 3] + W[4, 1, 16, 5] - 
   W[4, 1, 16, 16]/2 + W[4, 1, 16, 17]/4 - (3*W[4, 1, 16, 18])/4 - 
   (3*W[4, 1, 16, 19])/4 + W[4, 1, 16, 20]/4 + W[4, 1, 16, 26]/4 - 
   W[4, 1, 16, 27]/4 - W[4, 1, 16, 28]/4 + W[4, 1, 16, 29]/4 + 
   W[4, 1, 16, 30]/2 + W[4, 1, 30, 1]/4 + W[4, 1, 30, 2]/4 + 
   W[4, 1, 30, 16]/2 - W[4, 1, 30, 17]/4 - W[4, 1, 30, 18]/4 - 
   W[4, 1, 30, 19]/4 - W[4, 1, 30, 20]/4 - W[4, 1, 30, 26]/4 - 
   (3*W[4, 1, 30, 27])/4 - (3*W[4, 1, 30, 28])/4 - W[4, 1, 30, 29]/4 - 
   W[4, 1, 30, 30]/2 + W[4, 2, 1, 1] + W[4, 2, 1, 2] - W[4, 2, 1, 3] - 
   2*W[4, 2, 1, 4] - W[4, 2, 1, 5] + W[4, 2, 1, 11] + W[4, 2, 1, 14] + 
   W[4, 2, 2, 1] + (3*W[4, 2, 2, 3])/2 - (3*W[4, 2, 2, 4])/2 - 
   (3*W[4, 2, 2, 5])/2 + W[4, 2, 2, 14] - W[4, 2, 2, 16]/2 + 
   W[4, 2, 2, 30]/2 - (3*W[4, 2, 3, 1])/4 + (5*W[4, 2, 3, 2])/4 + 
   W[4, 2, 3, 3] + W[4, 2, 3, 4] - W[4, 2, 3, 5] - W[4, 2, 3, 14] + 
   W[4, 2, 3, 16]/2 - W[4, 2, 3, 17]/4 - (5*W[4, 2, 3, 18])/4 + 
   (3*W[4, 2, 3, 19])/4 - W[4, 2, 3, 20]/4 - W[4, 2, 3, 26]/4 + 
   W[4, 2, 3, 27]/4 + W[4, 2, 3, 28]/4 - W[4, 2, 3, 29]/4 - 
   W[4, 2, 3, 30]/2 - (9*W[4, 2, 4, 1])/4 - (9*W[4, 2, 4, 2])/4 + 
   2*W[4, 2, 4, 3] + (3*W[4, 2, 4, 5])/2 + W[4, 2, 4, 11] + 
   2*W[4, 2, 4, 14] + W[4, 2, 4, 16]/2 - W[4, 2, 4, 17]/4 - 
   (3*W[4, 2, 4, 18])/4 - (5*W[4, 2, 4, 19])/4 - W[4, 2, 4, 20]/4 - 
   W[4, 2, 4, 26]/4 - W[4, 2, 4, 27]/4 + W[4, 2, 4, 28]/4 - 
   W[4, 2, 4, 29]/4 - W[4, 2, 4, 30]/2 - (5*W[4, 2, 5, 1])/4 - 
   (7*W[4, 2, 5, 2])/4 - W[4, 2, 5, 3] + W[4, 2, 5, 4]/2 + W[4, 2, 5, 5] + 
   3*W[4, 2, 5, 14] + W[4, 2, 5, 16]/2 - W[4, 2, 5, 17]/4 + 
   (3*W[4, 2, 5, 18])/4 - (7*W[4, 2, 5, 19])/4 + W[4, 2, 5, 20]/4 - 
   W[4, 2, 5, 26]/4 + W[4, 2, 5, 27]/4 + (3*W[4, 2, 5, 28])/4 + 
   W[4, 2, 5, 29]/4 - W[4, 2, 5, 30]/2 + W[4, 2, 11, 1] - 2*W[4, 2, 11, 3] + 
   W[4, 2, 11, 4] - 2*W[4, 2, 11, 11] + 2*W[4, 2, 11, 18] + 
   W[4, 2, 12, 2]/2 - W[4, 2, 12, 3]/2 - W[4, 2, 12, 4]/2 - 
   W[4, 2, 12, 5]/2 + W[4, 2, 12, 17]/2 + W[4, 2, 12, 19]/2 + 
   W[4, 2, 12, 26]/2 - W[4, 2, 12, 28]/2 + (3*W[4, 2, 14, 1])/2 + 
   (3*W[4, 2, 14, 2])/2 - W[4, 2, 14, 3] + (3*W[4, 2, 14, 4])/2 + 
   W[4, 2, 14, 5]/2 - 6*W[4, 2, 14, 14] - W[4, 2, 14, 16]/2 + 
   (5*W[4, 2, 14, 19])/2 - W[4, 2, 14, 28]/2 + W[4, 2, 14, 30]/2 - 
   W[4, 2, 16, 1]/4 - W[4, 2, 16, 2]/4 + W[4, 2, 16, 3] + W[4, 2, 16, 5] - 
   W[4, 2, 16, 16]/2 + W[4, 2, 16, 17]/4 - (3*W[4, 2, 16, 18])/4 - 
   (3*W[4, 2, 16, 19])/4 + W[4, 2, 16, 20]/4 + W[4, 2, 16, 26]/4 - 
   W[4, 2, 16, 27]/4 - W[4, 2, 16, 28]/4 + W[4, 2, 16, 29]/4 + 
   W[4, 2, 16, 30]/2 + W[4, 2, 30, 1]/4 + W[4, 2, 30, 2]/4 + 
   W[4, 2, 30, 16]/2 - W[4, 2, 30, 17]/4 - W[4, 2, 30, 18]/4 - 
   W[4, 2, 30, 19]/4 - W[4, 2, 30, 20]/4 - W[4, 2, 30, 26]/4 - 
   (3*W[4, 2, 30, 27])/4 - (3*W[4, 2, 30, 28])/4 - W[4, 2, 30, 29]/4 - 
   W[4, 2, 30, 30]/2 - (5*W[4, 3, 1, 1])/4 - (5*W[4, 3, 1, 2])/4 + 
   W[4, 3, 1, 3]/2 - (3*W[4, 3, 1, 5])/2 + 3*W[4, 3, 1, 11] + 
   W[4, 3, 1, 16]/2 + W[4, 3, 1, 17]/4 - (5*W[4, 3, 1, 18])/4 + 
   (3*W[4, 3, 1, 19])/4 + W[4, 3, 1, 20]/4 + W[4, 3, 1, 26]/4 + 
   W[4, 3, 1, 27]/4 + W[4, 3, 1, 28]/4 + W[4, 3, 1, 29]/4 - 
   W[4, 3, 1, 30]/2 - (3*W[4, 3, 2, 1])/4 + (5*W[4, 3, 2, 2])/4 + 
   W[4, 3, 2, 3] + W[4, 3, 2, 4] - W[4, 3, 2, 5] - W[4, 3, 2, 14] + 
   W[4, 3, 2, 16]/2 - W[4, 3, 2, 17]/4 - (5*W[4, 3, 2, 18])/4 + 
   (3*W[4, 3, 2, 19])/4 - W[4, 3, 2, 20]/4 - W[4, 3, 2, 26]/4 + 
   W[4, 3, 2, 27]/4 + W[4, 3, 2, 28]/4 - W[4, 3, 2, 29]/4 - 
   W[4, 3, 2, 30]/2 + W[4, 3, 4, 1] + W[4, 3, 4, 2] - W[4, 3, 4, 11] - 
   W[4, 3, 4, 14] - W[4, 3, 5, 1]/4 - W[4, 3, 5, 2]/4 - W[4, 3, 5, 3] - 
   W[4, 3, 5, 5] - W[4, 3, 5, 16]/2 + W[4, 3, 5, 17]/4 + 
   (5*W[4, 3, 5, 18])/4 + (5*W[4, 3, 5, 19])/4 + W[4, 3, 5, 20]/4 + 
   W[4, 3, 5, 26]/4 - W[4, 3, 5, 27]/4 - W[4, 3, 5, 28]/4 + 
   W[4, 3, 5, 29]/4 + W[4, 3, 5, 30]/2 + 2*W[4, 3, 11, 1] + W[4, 3, 11, 2] - 
   W[4, 3, 11, 3] - 4*W[4, 3, 11, 11] - W[4, 3, 11, 16] + 3*W[4, 3, 11, 18] - 
   W[4, 3, 11, 27] + W[4, 3, 11, 30] - W[4, 3, 13, 1]/2 + W[4, 3, 13, 3]/2 + 
   W[4, 3, 13, 4]/2 + W[4, 3, 13, 5]/2 - W[4, 3, 13, 18]/2 - 
   W[4, 3, 13, 20]/2 + W[4, 3, 13, 27]/2 - W[4, 3, 13, 29]/2 - 
   W[4, 3, 14, 2] - W[4, 3, 14, 4] + 2*W[4, 3, 14, 5] + 2*W[4, 3, 14, 14] - 
   2*W[4, 3, 14, 19] - W[4, 3, 18, 1]/4 - (3*W[4, 3, 18, 2])/4 - 
   W[4, 3, 18, 4]/2 + W[4, 3, 18, 5] + 2*W[4, 3, 18, 11] + 
   W[4, 3, 18, 16]/2 - W[4, 3, 18, 17]/4 - (5*W[4, 3, 18, 18])/4 - 
   (3*W[4, 3, 18, 19])/4 + W[4, 3, 18, 20]/4 - W[4, 3, 18, 26]/4 + 
   W[4, 3, 18, 27]/4 - W[4, 3, 18, 28]/4 + W[4, 3, 18, 29]/4 - 
   W[4, 3, 18, 30]/2 - W[4, 3, 27, 1]/4 - W[4, 3, 27, 2]/4 - 
   W[4, 3, 27, 16]/2 + W[4, 3, 27, 17]/4 + W[4, 3, 27, 18]/4 + 
   W[4, 3, 27, 19]/4 + W[4, 3, 27, 20]/4 + W[4, 3, 27, 26]/4 + 
   (3*W[4, 3, 27, 27])/4 + (3*W[4, 3, 27, 28])/4 + W[4, 3, 27, 29]/4 + 
   W[4, 3, 27, 30]/2 - 2*W[4, 4, 1, 1] - 2*W[4, 4, 1, 2] + W[4, 4, 1, 3] + 
   W[4, 4, 1, 5] + W[4, 4, 1, 11] + W[4, 4, 1, 14] - 2*W[4, 4, 2, 1] - 
   2*W[4, 4, 2, 2] + W[4, 4, 2, 3] + W[4, 4, 2, 5] + W[4, 4, 2, 11] + 
   W[4, 4, 2, 14] + W[4, 4, 3, 1] + W[4, 4, 3, 2] - W[4, 4, 3, 11] - 
   W[4, 4, 3, 14] + W[4, 4, 5, 1] + W[4, 4, 5, 2] - W[4, 4, 5, 11] - 
   W[4, 4, 5, 14] + W[4, 4, 11, 1] + W[4, 4, 11, 2] - W[4, 4, 11, 3] - 
   W[4, 4, 11, 5] + W[4, 4, 14, 1] + W[4, 4, 14, 2] - W[4, 4, 14, 3] - 
   W[4, 4, 14, 5] + (5*W[4, 5, 1, 1])/4 - (3*W[4, 5, 1, 2])/4 - 
   W[4, 5, 1, 3] + W[4, 5, 1, 4] + W[4, 5, 1, 5] - W[4, 5, 1, 11] + 
   W[4, 5, 1, 16]/2 - W[4, 5, 1, 17]/4 + (3*W[4, 5, 1, 18])/4 - 
   (5*W[4, 5, 1, 19])/4 - W[4, 5, 1, 20]/4 - W[4, 5, 1, 26]/4 + 
   W[4, 5, 1, 27]/4 + W[4, 5, 1, 28]/4 - W[4, 5, 1, 29]/4 - 
   W[4, 5, 1, 30]/2 - (5*W[4, 5, 2, 1])/4 - (5*W[4, 5, 2, 2])/4 - 
   (3*W[4, 5, 2, 3])/2 + W[4, 5, 2, 5]/2 + 3*W[4, 5, 2, 14] + 
   W[4, 5, 2, 16]/2 + W[4, 5, 2, 17]/4 + (3*W[4, 5, 2, 18])/4 - 
   (5*W[4, 5, 2, 19])/4 + W[4, 5, 2, 20]/4 + W[4, 5, 2, 26]/4 + 
   W[4, 5, 2, 27]/4 + W[4, 5, 2, 28]/4 + W[4, 5, 2, 29]/4 - 
   W[4, 5, 2, 30]/2 - W[4, 5, 3, 1]/4 - W[4, 5, 3, 2]/4 - W[4, 5, 3, 3] - 
   W[4, 5, 3, 5] - W[4, 5, 3, 16]/2 + W[4, 5, 3, 17]/4 + 
   (5*W[4, 5, 3, 18])/4 + (5*W[4, 5, 3, 19])/4 + W[4, 5, 3, 20]/4 + 
   W[4, 5, 3, 26]/4 - W[4, 5, 3, 27]/4 - W[4, 5, 3, 28]/4 + 
   W[4, 5, 3, 29]/4 + W[4, 5, 3, 30]/2 + W[4, 5, 4, 1] + W[4, 5, 4, 2] - 
   W[4, 5, 4, 11] - W[4, 5, 4, 14] - W[4, 5, 11, 1] + 2*W[4, 5, 11, 3] - 
   W[4, 5, 11, 4] + 2*W[4, 5, 11, 11] - 2*W[4, 5, 11, 18] - 
   W[4, 5, 12, 2]/2 + W[4, 5, 12, 3]/2 + W[4, 5, 12, 4]/2 + 
   W[4, 5, 12, 5]/2 - W[4, 5, 12, 17]/2 - W[4, 5, 12, 19]/2 - 
   W[4, 5, 12, 26]/2 + W[4, 5, 12, 28]/2 + W[4, 5, 14, 1] + 
   2*W[4, 5, 14, 2] - W[4, 5, 14, 5] - 4*W[4, 5, 14, 14] - W[4, 5, 14, 16] + 
   3*W[4, 5, 14, 19] - W[4, 5, 14, 28] + W[4, 5, 14, 30] - 
   (3*W[4, 5, 19, 1])/4 - W[4, 5, 19, 2]/4 + W[4, 5, 19, 3] - 
   W[4, 5, 19, 4]/2 + 2*W[4, 5, 19, 14] + W[4, 5, 19, 16]/2 + 
   W[4, 5, 19, 17]/4 - (3*W[4, 5, 19, 18])/4 - (5*W[4, 5, 19, 19])/4 - 
   W[4, 5, 19, 20]/4 + W[4, 5, 19, 26]/4 - W[4, 5, 19, 27]/4 + 
   W[4, 5, 19, 28]/4 - W[4, 5, 19, 29]/4 - W[4, 5, 19, 30]/2 - 
   W[4, 5, 28, 1]/4 - W[4, 5, 28, 2]/4 - W[4, 5, 28, 16]/2 + 
   W[4, 5, 28, 17]/4 + W[4, 5, 28, 18]/4 + W[4, 5, 28, 19]/4 + 
   W[4, 5, 28, 20]/4 + W[4, 5, 28, 26]/4 + (3*W[4, 5, 28, 27])/4 + 
   (3*W[4, 5, 28, 28])/4 + W[4, 5, 28, 29]/4 + W[4, 5, 28, 30]/2 + 
   (5*W[4, 11, 1, 1])/4 + (5*W[4, 11, 1, 2])/4 + W[4, 11, 1, 3] + 
   (3*W[4, 11, 1, 4])/2 - 5*W[4, 11, 1, 11] - W[4, 11, 1, 17]/4 + 
   (5*W[4, 11, 1, 18])/4 - (3*W[4, 11, 1, 19])/4 - W[4, 11, 1, 20]/4 - 
   W[4, 11, 1, 26]/4 - W[4, 11, 1, 27]/4 - W[4, 11, 1, 28]/4 - 
   W[4, 11, 1, 29]/4 + (3*W[4, 11, 2, 1])/4 - W[4, 11, 2, 2]/4 - 
   W[4, 11, 2, 3] + W[4, 11, 2, 4] + W[4, 11, 2, 5] - 2*W[4, 11, 2, 11] - 
   W[4, 11, 2, 16]/2 + W[4, 11, 2, 17]/4 + (5*W[4, 11, 2, 18])/4 - 
   (3*W[4, 11, 2, 19])/4 + W[4, 11, 2, 20]/4 + W[4, 11, 2, 26]/4 - 
   W[4, 11, 2, 27]/4 - W[4, 11, 2, 28]/4 + W[4, 11, 2, 29]/4 + 
   W[4, 11, 2, 30]/2 + (7*W[4, 11, 3, 1])/4 + W[4, 11, 3, 2]/4 - 
   W[4, 11, 3, 3] - W[4, 11, 3, 4]/2 + W[4, 11, 3, 5] - 2*W[4, 11, 3, 11] - 
   W[4, 11, 3, 16]/2 - W[4, 11, 3, 17]/4 + (7*W[4, 11, 3, 18])/4 - 
   (3*W[4, 11, 3, 19])/4 + W[4, 11, 3, 20]/4 - W[4, 11, 3, 26]/4 - 
   (3*W[4, 11, 3, 27])/4 - W[4, 11, 3, 28]/4 + W[4, 11, 3, 29]/4 + 
   W[4, 11, 3, 30]/2 + (5*W[4, 11, 4, 1])/4 + (5*W[4, 11, 4, 2])/4 - 
   (3*W[4, 11, 4, 3])/2 - 2*W[4, 11, 4, 5] - W[4, 11, 4, 11] - 
   W[4, 11, 4, 16]/2 + W[4, 11, 4, 17]/4 + (5*W[4, 11, 4, 18])/4 + 
   (3*W[4, 11, 4, 19])/4 + W[4, 11, 4, 20]/4 + W[4, 11, 4, 26]/4 - 
   W[4, 11, 4, 27]/4 + W[4, 11, 4, 28]/4 + W[4, 11, 4, 29]/4 + 
   W[4, 11, 4, 30]/2 - W[4, 11, 5, 1] + 2*W[4, 11, 5, 3] - W[4, 11, 5, 4] + 
   2*W[4, 11, 5, 11] - 2*W[4, 11, 5, 18] - (9*W[4, 11, 11, 1])/2 - 
   (7*W[4, 11, 11, 2])/2 + (3*W[4, 11, 11, 3])/2 - (3*W[4, 11, 11, 4])/2 + 
   2*W[4, 11, 11, 5] + 10*W[4, 11, 11, 11] + (3*W[4, 11, 11, 16])/2 - 
   (11*W[4, 11, 11, 18])/2 + (3*W[4, 11, 11, 27])/2 - 
   (3*W[4, 11, 11, 30])/2 + W[4, 11, 16, 1]/4 + W[4, 11, 16, 2]/4 - 
   W[4, 11, 16, 3] - W[4, 11, 16, 5] + W[4, 11, 16, 16]/2 - 
   W[4, 11, 16, 17]/4 + (3*W[4, 11, 16, 18])/4 + (3*W[4, 11, 16, 19])/4 - 
   W[4, 11, 16, 20]/4 - W[4, 11, 16, 26]/4 + W[4, 11, 16, 27]/4 + 
   W[4, 11, 16, 28]/4 - W[4, 11, 16, 29]/4 - W[4, 11, 16, 30]/2 + 
   W[4, 11, 18, 1]/4 + (3*W[4, 11, 18, 2])/4 + W[4, 11, 18, 4]/2 - 
   W[4, 11, 18, 5] - 2*W[4, 11, 18, 11] - W[4, 11, 18, 16]/2 + 
   W[4, 11, 18, 17]/4 + (5*W[4, 11, 18, 18])/4 + (3*W[4, 11, 18, 19])/4 - 
   W[4, 11, 18, 20]/4 + W[4, 11, 18, 26]/4 - W[4, 11, 18, 27]/4 + 
   W[4, 11, 18, 28]/4 - W[4, 11, 18, 29]/4 + W[4, 11, 18, 30]/2 + 
   W[4, 11, 27, 1]/4 + W[4, 11, 27, 2]/4 + W[4, 11, 27, 16]/2 - 
   W[4, 11, 27, 17]/4 - W[4, 11, 27, 18]/4 - W[4, 11, 27, 19]/4 - 
   W[4, 11, 27, 20]/4 - W[4, 11, 27, 26]/4 - (3*W[4, 11, 27, 27])/4 - 
   (3*W[4, 11, 27, 28])/4 - W[4, 11, 27, 29]/4 - W[4, 11, 27, 30]/2 - 
   W[4, 11, 30, 1]/4 - W[4, 11, 30, 2]/4 - W[4, 11, 30, 16]/2 + 
   W[4, 11, 30, 17]/4 + W[4, 11, 30, 18]/4 + W[4, 11, 30, 19]/4 + 
   W[4, 11, 30, 20]/4 + W[4, 11, 30, 26]/4 + (3*W[4, 11, 30, 27])/4 + 
   (3*W[4, 11, 30, 28])/4 + W[4, 11, 30, 29]/4 + W[4, 11, 30, 30]/2 - 
   W[4, 14, 1, 1]/4 + (3*W[4, 14, 1, 2])/4 + W[4, 14, 1, 3] + 
   W[4, 14, 1, 4] - W[4, 14, 1, 5] - 2*W[4, 14, 1, 14] - W[4, 14, 1, 16]/2 + 
   W[4, 14, 1, 17]/4 - (3*W[4, 14, 1, 18])/4 + (5*W[4, 14, 1, 19])/4 + 
   W[4, 14, 1, 20]/4 + W[4, 14, 1, 26]/4 - W[4, 14, 1, 27]/4 - 
   W[4, 14, 1, 28]/4 + W[4, 14, 1, 29]/4 + W[4, 14, 1, 30]/2 + 
   (5*W[4, 14, 2, 1])/4 + (5*W[4, 14, 2, 2])/4 + (3*W[4, 14, 2, 4])/2 + 
   W[4, 14, 2, 5] - 5*W[4, 14, 2, 14] - W[4, 14, 2, 17]/4 - 
   (3*W[4, 14, 2, 18])/4 + (5*W[4, 14, 2, 19])/4 - W[4, 14, 2, 20]/4 - 
   W[4, 14, 2, 26]/4 - W[4, 14, 2, 27]/4 - W[4, 14, 2, 28]/4 - 
   W[4, 14, 2, 29]/4 - W[4, 14, 3, 2] - W[4, 14, 3, 4] + 2*W[4, 14, 3, 5] + 
   2*W[4, 14, 3, 14] - 2*W[4, 14, 3, 19] + (5*W[4, 14, 4, 1])/4 + 
   (5*W[4, 14, 4, 2])/4 - 2*W[4, 14, 4, 3] - (3*W[4, 14, 4, 5])/2 - 
   W[4, 14, 4, 14] - W[4, 14, 4, 16]/2 + W[4, 14, 4, 17]/4 + 
   (3*W[4, 14, 4, 18])/4 + (5*W[4, 14, 4, 19])/4 + W[4, 14, 4, 20]/4 + 
   W[4, 14, 4, 26]/4 + W[4, 14, 4, 27]/4 - W[4, 14, 4, 28]/4 + 
   W[4, 14, 4, 29]/4 + W[4, 14, 4, 30]/2 + W[4, 14, 5, 1]/4 + 
   (7*W[4, 14, 5, 2])/4 + W[4, 14, 5, 3] - W[4, 14, 5, 4]/2 - 
   W[4, 14, 5, 5] - 2*W[4, 14, 5, 14] - W[4, 14, 5, 16]/2 + 
   W[4, 14, 5, 17]/4 - (3*W[4, 14, 5, 18])/4 + (7*W[4, 14, 5, 19])/4 - 
   W[4, 14, 5, 20]/4 + W[4, 14, 5, 26]/4 - W[4, 14, 5, 27]/4 - 
   (3*W[4, 14, 5, 28])/4 - W[4, 14, 5, 29]/4 + W[4, 14, 5, 30]/2 - 
   (7*W[4, 14, 14, 1])/2 - (9*W[4, 14, 14, 2])/2 + 2*W[4, 14, 14, 3] - 
   (3*W[4, 14, 14, 4])/2 + (3*W[4, 14, 14, 5])/2 + 10*W[4, 14, 14, 14] + 
   (3*W[4, 14, 14, 16])/2 - (11*W[4, 14, 14, 19])/2 + 
   (3*W[4, 14, 14, 28])/2 - (3*W[4, 14, 14, 30])/2 + W[4, 14, 16, 1]/4 + 
   W[4, 14, 16, 2]/4 - W[4, 14, 16, 3] - W[4, 14, 16, 5] + 
   W[4, 14, 16, 16]/2 - W[4, 14, 16, 17]/4 + (3*W[4, 14, 16, 18])/4 + 
   (3*W[4, 14, 16, 19])/4 - W[4, 14, 16, 20]/4 - W[4, 14, 16, 26]/4 + 
   W[4, 14, 16, 27]/4 + W[4, 14, 16, 28]/4 - W[4, 14, 16, 29]/4 - 
   W[4, 14, 16, 30]/2 + (3*W[4, 14, 19, 1])/4 + W[4, 14, 19, 2]/4 - 
   W[4, 14, 19, 3] + W[4, 14, 19, 4]/2 - 2*W[4, 14, 19, 14] - 
   W[4, 14, 19, 16]/2 - W[4, 14, 19, 17]/4 + (3*W[4, 14, 19, 18])/4 + 
   (5*W[4, 14, 19, 19])/4 + W[4, 14, 19, 20]/4 - W[4, 14, 19, 26]/4 + 
   W[4, 14, 19, 27]/4 - W[4, 14, 19, 28]/4 + W[4, 14, 19, 29]/4 + 
   W[4, 14, 19, 30]/2 + W[4, 14, 28, 1]/4 + W[4, 14, 28, 2]/4 + 
   W[4, 14, 28, 16]/2 - W[4, 14, 28, 17]/4 - W[4, 14, 28, 18]/4 - 
   W[4, 14, 28, 19]/4 - W[4, 14, 28, 20]/4 - W[4, 14, 28, 26]/4 - 
   (3*W[4, 14, 28, 27])/4 - (3*W[4, 14, 28, 28])/4 - W[4, 14, 28, 29]/4 - 
   W[4, 14, 28, 30]/2 - W[4, 14, 30, 1]/4 - W[4, 14, 30, 2]/4 - 
   W[4, 14, 30, 16]/2 + W[4, 14, 30, 17]/4 + W[4, 14, 30, 18]/4 + 
   W[4, 14, 30, 19]/4 + W[4, 14, 30, 20]/4 + W[4, 14, 30, 26]/4 + 
   (3*W[4, 14, 30, 27])/4 + (3*W[4, 14, 30, 28])/4 + W[4, 14, 30, 29]/4 + 
   W[4, 14, 30, 30]/2 - (3*W[5, 1, 1, 2])/2 + W[5, 1, 1, 3]/2 + 
   W[5, 1, 1, 4]/2 + W[5, 1, 1, 11] - W[5, 1, 1, 20]/2 - W[5, 1, 1, 29]/2 - 
   (5*W[5, 1, 2, 1])/4 + (5*W[5, 1, 2, 2])/4 + (3*W[5, 1, 2, 3])/2 - 
   W[5, 1, 2, 4]/2 - W[5, 1, 2, 5]/2 - W[5, 1, 2, 16]/2 - W[5, 1, 2, 17]/4 - 
   (3*W[5, 1, 2, 18])/4 + (3*W[5, 1, 2, 19])/4 + W[5, 1, 2, 20]/4 - 
   W[5, 1, 2, 26]/4 - W[5, 1, 2, 27]/4 + W[5, 1, 2, 28]/4 + 
   W[5, 1, 2, 29]/4 + W[5, 1, 2, 30]/2 + W[5, 1, 3, 1]/4 + W[5, 1, 3, 2]/4 + 
   W[5, 1, 3, 3] + W[5, 1, 3, 5] - 2*W[5, 1, 3, 8] + W[5, 1, 3, 16]/2 - 
   W[5, 1, 3, 17]/4 - (5*W[5, 1, 3, 18])/4 + (3*W[5, 1, 3, 19])/4 - 
   W[5, 1, 3, 20]/4 - W[5, 1, 3, 26]/4 + W[5, 1, 3, 27]/4 + 
   W[5, 1, 3, 28]/4 - W[5, 1, 3, 29]/4 - W[5, 1, 3, 30]/2 + W[5, 1, 4, 1]/4 - 
   (3*W[5, 1, 4, 2])/4 + W[5, 1, 4, 3] + W[5, 1, 4, 5] + W[5, 1, 4, 11] + 
   W[5, 1, 4, 16]/2 - W[5, 1, 4, 17]/4 - (5*W[5, 1, 4, 18])/4 - 
   (5*W[5, 1, 4, 19])/4 - W[5, 1, 4, 20]/4 - W[5, 1, 4, 26]/4 + 
   W[5, 1, 4, 27]/4 + W[5, 1, 4, 28]/4 - W[5, 1, 4, 29]/4 - 
   W[5, 1, 4, 30]/2 + W[5, 1, 11, 1] - 2*W[5, 1, 11, 3] + W[5, 1, 11, 4] - 
   2*W[5, 1, 11, 11] + 2*W[5, 1, 11, 18] + W[5, 1, 12, 2]/2 - 
   W[5, 1, 12, 3]/2 - W[5, 1, 12, 4]/2 - W[5, 1, 12, 5]/2 + 
   W[5, 1, 12, 17]/2 + W[5, 1, 12, 19]/2 + W[5, 1, 12, 26]/2 - 
   W[5, 1, 12, 28]/2 + W[5, 1, 13, 1]/2 - W[5, 1, 13, 3]/2 - 
   W[5, 1, 13, 4]/2 - W[5, 1, 13, 5]/2 + W[5, 1, 13, 18]/2 + 
   W[5, 1, 13, 20]/2 - W[5, 1, 13, 27]/2 + W[5, 1, 13, 29]/2 - 
   (3*W[5, 1, 20, 1])/4 + W[5, 1, 20, 2]/4 - W[5, 1, 20, 3] - 
   W[5, 1, 20, 5]/2 + 2*W[5, 1, 20, 8] - W[5, 1, 20, 16]/2 + 
   W[5, 1, 20, 17]/4 + (3*W[5, 1, 20, 18])/4 - (3*W[5, 1, 20, 19])/4 + 
   W[5, 1, 20, 20]/4 + W[5, 1, 20, 26]/4 + W[5, 1, 20, 27]/4 - 
   W[5, 1, 20, 28]/4 + W[5, 1, 20, 29]/4 + W[5, 1, 20, 30]/2 - 
   W[5, 1, 29, 1]/4 - W[5, 1, 29, 2]/4 - W[5, 1, 29, 16]/2 + 
   W[5, 1, 29, 17]/4 + W[5, 1, 29, 18]/4 + W[5, 1, 29, 19]/4 + 
   W[5, 1, 29, 20]/4 + W[5, 1, 29, 26]/4 + (3*W[5, 1, 29, 27])/4 + 
   (3*W[5, 1, 29, 28])/4 + W[5, 1, 29, 29]/4 + W[5, 1, 29, 30]/2 - 
   (5*W[5, 2, 1, 1])/4 + (5*W[5, 2, 1, 2])/4 + (3*W[5, 2, 1, 3])/2 - 
   W[5, 2, 1, 4]/2 - W[5, 2, 1, 5]/2 - W[5, 2, 1, 16]/2 - W[5, 2, 1, 17]/4 - 
   (3*W[5, 2, 1, 18])/4 + (3*W[5, 2, 1, 19])/4 + W[5, 2, 1, 20]/4 - 
   W[5, 2, 1, 26]/4 - W[5, 2, 1, 27]/4 + W[5, 2, 1, 28]/4 + 
   W[5, 2, 1, 29]/4 + W[5, 2, 1, 30]/2 + (3*W[5, 2, 2, 1])/2 - 
   W[5, 2, 2, 4]/2 - W[5, 2, 2, 5]/2 - W[5, 2, 2, 14] + W[5, 2, 2, 17]/2 + 
   W[5, 2, 2, 26]/2 + W[5, 2, 3, 1]/2 - W[5, 2, 3, 4]/2 - W[5, 2, 3, 5]/2 + 
   W[5, 2, 3, 17]/2 + W[5, 2, 3, 26]/2 - W[5, 2, 4, 1]/4 + 
   (3*W[5, 2, 4, 2])/4 - (3*W[5, 2, 4, 3])/2 - W[5, 2, 4, 5]/2 - 
   W[5, 2, 4, 14] - W[5, 2, 4, 16]/2 + W[5, 2, 4, 17]/4 + 
   (3*W[5, 2, 4, 18])/4 + (7*W[5, 2, 4, 19])/4 + W[5, 2, 4, 20]/4 + 
   W[5, 2, 4, 26]/4 + W[5, 2, 4, 27]/4 - (3*W[5, 2, 4, 28])/4 + 
   W[5, 2, 4, 29]/4 + W[5, 2, 4, 30]/2 + (3*W[5, 2, 5, 1])/4 + 
   W[5, 2, 5, 2]/4 - (3*W[5, 2, 5, 3])/2 + W[5, 2, 5, 4]/2 - W[5, 2, 5, 5] + 
   2*W[5, 2, 5, 10] - 2*W[5, 2, 5, 14] - W[5, 2, 5, 16]/2 + 
   W[5, 2, 5, 17]/4 - (3*W[5, 2, 5, 18])/4 + (9*W[5, 2, 5, 19])/4 - 
   W[5, 2, 5, 20]/4 + W[5, 2, 5, 26]/4 - W[5, 2, 5, 27]/4 - 
   (5*W[5, 2, 5, 28])/4 - W[5, 2, 5, 29]/4 + W[5, 2, 5, 30]/2 - 
   W[5, 2, 12, 2] + W[5, 2, 12, 3] + W[5, 2, 12, 4] + W[5, 2, 12, 5] - 
   W[5, 2, 12, 17] - W[5, 2, 12, 19] - W[5, 2, 12, 26] + W[5, 2, 12, 28] - 
   W[5, 2, 14, 1] - 2*W[5, 2, 14, 2] + W[5, 2, 14, 5] + 4*W[5, 2, 14, 14] + 
   W[5, 2, 14, 16] - 3*W[5, 2, 14, 19] + W[5, 2, 14, 28] - W[5, 2, 14, 30] - 
   W[5, 2, 17, 1]/4 + (3*W[5, 2, 17, 2])/4 + W[5, 2, 17, 3]/2 + 
   W[5, 2, 17, 5] - 2*W[5, 2, 17, 10] + W[5, 2, 17, 16]/2 - 
   W[5, 2, 17, 17]/4 + (3*W[5, 2, 17, 18])/4 - (3*W[5, 2, 17, 19])/4 - 
   W[5, 2, 17, 20]/4 - W[5, 2, 17, 26]/4 + W[5, 2, 17, 27]/4 - 
   W[5, 2, 17, 28]/4 - W[5, 2, 17, 29]/4 - W[5, 2, 17, 30]/2 + 
   W[5, 2, 26, 1]/4 + W[5, 2, 26, 2]/4 + W[5, 2, 26, 16]/2 - 
   W[5, 2, 26, 17]/4 - W[5, 2, 26, 18]/4 - W[5, 2, 26, 19]/4 - 
   W[5, 2, 26, 20]/4 - W[5, 2, 26, 26]/4 - (3*W[5, 2, 26, 27])/4 - 
   (3*W[5, 2, 26, 28])/4 - W[5, 2, 26, 29]/4 - W[5, 2, 26, 30]/2 + 
   (3*W[5, 3, 1, 1])/4 + W[5, 3, 1, 2]/4 + W[5, 3, 1, 3]/2 - 
   W[5, 3, 1, 4]/2 + W[5, 3, 1, 5]/2 - 2*W[5, 3, 1, 8] + W[5, 3, 1, 16]/2 - 
   W[5, 3, 1, 17]/4 - (3*W[5, 3, 1, 18])/4 + (3*W[5, 3, 1, 19])/4 + 
   W[5, 3, 1, 20]/4 - W[5, 3, 1, 26]/4 - W[5, 3, 1, 27]/4 + 
   W[5, 3, 1, 28]/4 + W[5, 3, 1, 29]/4 - W[5, 3, 1, 30]/2 + W[5, 3, 2, 1]/2 - 
   W[5, 3, 2, 4]/2 - W[5, 3, 2, 5]/2 + W[5, 3, 2, 17]/2 + W[5, 3, 2, 26]/2 - 
   W[5, 3, 4, 1]/4 - W[5, 3, 4, 2]/4 - W[5, 3, 4, 3] - W[5, 3, 4, 5] - 
   W[5, 3, 4, 16]/2 + W[5, 3, 4, 17]/4 + (5*W[5, 3, 4, 18])/4 + 
   (5*W[5, 3, 4, 19])/4 + W[5, 3, 4, 20]/4 + W[5, 3, 4, 26]/4 - 
   W[5, 3, 4, 27]/4 - W[5, 3, 4, 28]/4 + W[5, 3, 4, 29]/4 + 
   W[5, 3, 4, 30]/2 - W[5, 3, 5, 1]/4 - W[5, 3, 5, 2]/4 - W[5, 3, 5, 3] - 
   W[5, 3, 5, 5] + 2*W[5, 3, 5, 8] + 2*W[5, 3, 5, 10] - W[5, 3, 5, 16]/2 + 
   W[5, 3, 5, 17]/4 - (3*W[5, 3, 5, 18])/4 - (3*W[5, 3, 5, 19])/4 + 
   W[5, 3, 5, 20]/4 + W[5, 3, 5, 26]/4 - W[5, 3, 5, 27]/4 - 
   W[5, 3, 5, 28]/4 + W[5, 3, 5, 29]/4 + W[5, 3, 5, 30]/2 - 
   W[5, 3, 12, 2]/2 + W[5, 3, 12, 3]/2 + W[5, 3, 12, 4]/2 + 
   W[5, 3, 12, 5]/2 - W[5, 3, 12, 17]/2 - W[5, 3, 12, 19]/2 - 
   W[5, 3, 12, 26]/2 + W[5, 3, 12, 28]/2 - W[5, 3, 13, 1]/2 + 
   W[5, 3, 13, 3]/2 + W[5, 3, 13, 4]/2 + W[5, 3, 13, 5]/2 - 
   W[5, 3, 13, 18]/2 - W[5, 3, 13, 20]/2 + W[5, 3, 13, 27]/2 - 
   W[5, 3, 13, 29]/2 - W[5, 3, 17, 1]/4 + (3*W[5, 3, 17, 2])/4 + 
   W[5, 3, 17, 3]/2 + W[5, 3, 17, 5] - 2*W[5, 3, 17, 10] + 
   W[5, 3, 17, 16]/2 - W[5, 3, 17, 17]/4 + (3*W[5, 3, 17, 18])/4 - 
   (3*W[5, 3, 17, 19])/4 - W[5, 3, 17, 20]/4 - W[5, 3, 17, 26]/4 + 
   W[5, 3, 17, 27]/4 - W[5, 3, 17, 28]/4 - W[5, 3, 17, 29]/4 - 
   W[5, 3, 17, 30]/2 + W[5, 3, 26, 1]/4 + W[5, 3, 26, 2]/4 + 
   W[5, 3, 26, 16]/2 - W[5, 3, 26, 17]/4 - W[5, 3, 26, 18]/4 - 
   W[5, 3, 26, 19]/4 - W[5, 3, 26, 20]/4 - W[5, 3, 26, 26]/4 - 
   (3*W[5, 3, 26, 27])/4 - (3*W[5, 3, 26, 28])/4 - W[5, 3, 26, 29]/4 - 
   W[5, 3, 26, 30]/2 + (5*W[5, 4, 1, 1])/4 - (3*W[5, 4, 1, 2])/4 - 
   W[5, 4, 1, 3] + W[5, 4, 1, 4] + W[5, 4, 1, 5] - W[5, 4, 1, 11] + 
   W[5, 4, 1, 16]/2 - W[5, 4, 1, 17]/4 + (3*W[5, 4, 1, 18])/4 - 
   (5*W[5, 4, 1, 19])/4 - W[5, 4, 1, 20]/4 - W[5, 4, 1, 26]/4 + 
   W[5, 4, 1, 27]/4 + W[5, 4, 1, 28]/4 - W[5, 4, 1, 29]/4 - 
   W[5, 4, 1, 30]/2 - (5*W[5, 4, 2, 1])/4 - (5*W[5, 4, 2, 2])/4 - 
   (3*W[5, 4, 2, 3])/2 + W[5, 4, 2, 5]/2 + 3*W[5, 4, 2, 14] + 
   W[5, 4, 2, 16]/2 + W[5, 4, 2, 17]/4 + (3*W[5, 4, 2, 18])/4 - 
   (5*W[5, 4, 2, 19])/4 + W[5, 4, 2, 20]/4 + W[5, 4, 2, 26]/4 + 
   W[5, 4, 2, 27]/4 + W[5, 4, 2, 28]/4 + W[5, 4, 2, 29]/4 - 
   W[5, 4, 2, 30]/2 - W[5, 4, 3, 1]/4 - W[5, 4, 3, 2]/4 - W[5, 4, 3, 3] - 
   W[5, 4, 3, 5] - W[5, 4, 3, 16]/2 + W[5, 4, 3, 17]/4 + 
   (5*W[5, 4, 3, 18])/4 + (5*W[5, 4, 3, 19])/4 + W[5, 4, 3, 20]/4 + 
   W[5, 4, 3, 26]/4 - W[5, 4, 3, 27]/4 - W[5, 4, 3, 28]/4 + 
   W[5, 4, 3, 29]/4 + W[5, 4, 3, 30]/2 + W[5, 4, 4, 1] + W[5, 4, 4, 2] - 
   W[5, 4, 4, 11] - W[5, 4, 4, 14] - W[5, 4, 11, 1] + 2*W[5, 4, 11, 3] - 
   W[5, 4, 11, 4] + 2*W[5, 4, 11, 11] - 2*W[5, 4, 11, 18] - 
   W[5, 4, 12, 2]/2 + W[5, 4, 12, 3]/2 + W[5, 4, 12, 4]/2 + 
   W[5, 4, 12, 5]/2 - W[5, 4, 12, 17]/2 - W[5, 4, 12, 19]/2 - 
   W[5, 4, 12, 26]/2 + W[5, 4, 12, 28]/2 + W[5, 4, 14, 1] + 
   2*W[5, 4, 14, 2] - W[5, 4, 14, 5] - 4*W[5, 4, 14, 14] - W[5, 4, 14, 16] + 
   3*W[5, 4, 14, 19] - W[5, 4, 14, 28] + W[5, 4, 14, 30] - 
   (3*W[5, 4, 19, 1])/4 - W[5, 4, 19, 2]/4 + W[5, 4, 19, 3] - 
   W[5, 4, 19, 4]/2 + 2*W[5, 4, 19, 14] + W[5, 4, 19, 16]/2 + 
   W[5, 4, 19, 17]/4 - (3*W[5, 4, 19, 18])/4 - (5*W[5, 4, 19, 19])/4 - 
   W[5, 4, 19, 20]/4 + W[5, 4, 19, 26]/4 - W[5, 4, 19, 27]/4 + 
   W[5, 4, 19, 28]/4 - W[5, 4, 19, 29]/4 - W[5, 4, 19, 30]/2 - 
   W[5, 4, 28, 1]/4 - W[5, 4, 28, 2]/4 - W[5, 4, 28, 16]/2 + 
   W[5, 4, 28, 17]/4 + W[5, 4, 28, 18]/4 + W[5, 4, 28, 19]/4 + 
   W[5, 4, 28, 20]/4 + W[5, 4, 28, 26]/4 + (3*W[5, 4, 28, 27])/4 + 
   (3*W[5, 4, 28, 28])/4 + W[5, 4, 28, 29]/4 + W[5, 4, 28, 30]/2 + 
   W[5, 12, 1, 2]/2 - W[5, 12, 1, 3]/2 - W[5, 12, 1, 4]/2 - 
   W[5, 12, 1, 5]/2 + W[5, 12, 1, 17]/2 + W[5, 12, 1, 19]/2 + 
   W[5, 12, 1, 26]/2 - W[5, 12, 1, 28]/2 + (3*W[5, 12, 2, 1])/4 - 
   (3*W[5, 12, 2, 2])/4 - W[5, 12, 2, 3]/2 + (3*W[5, 12, 2, 4])/2 + 
   2*W[5, 12, 2, 10] - 2*W[5, 12, 2, 14] - W[5, 12, 2, 16]/2 - 
   (3*W[5, 12, 2, 17])/4 - (3*W[5, 12, 2, 18])/4 + (5*W[5, 12, 2, 19])/4 - 
   W[5, 12, 2, 20]/4 - (3*W[5, 12, 2, 26])/4 - W[5, 12, 2, 27]/4 - 
   W[5, 12, 2, 28]/4 - W[5, 12, 2, 29]/4 + W[5, 12, 2, 30]/2 - 
   W[5, 12, 3, 1]/4 + W[5, 12, 3, 2]/4 + W[5, 12, 3, 3] + W[5, 12, 3, 4]/2 + 
   (3*W[5, 12, 3, 5])/2 - 2*W[5, 12, 3, 10] + W[5, 12, 3, 16]/2 - 
   (3*W[5, 12, 3, 17])/4 + (3*W[5, 12, 3, 18])/4 - (5*W[5, 12, 3, 19])/4 - 
   W[5, 12, 3, 20]/4 - (3*W[5, 12, 3, 26])/4 + W[5, 12, 3, 27]/4 + 
   W[5, 12, 3, 28]/4 - W[5, 12, 3, 29]/4 - W[5, 12, 3, 30]/2 - 
   (3*W[5, 12, 4, 1])/4 - (3*W[5, 12, 4, 2])/4 + (3*W[5, 12, 4, 3])/2 + 
   W[5, 12, 4, 5]/2 + 2*W[5, 12, 4, 14] + W[5, 12, 4, 16]/2 - 
   W[5, 12, 4, 17]/4 - (3*W[5, 12, 4, 18])/4 - (7*W[5, 12, 4, 19])/4 - 
   W[5, 12, 4, 20]/4 - W[5, 12, 4, 26]/4 - W[5, 12, 4, 27]/4 + 
   (3*W[5, 12, 4, 28])/4 - W[5, 12, 4, 29]/4 - W[5, 12, 4, 30]/2 - 
   (3*W[5, 12, 5, 1])/4 - W[5, 12, 5, 2]/4 + (3*W[5, 12, 5, 3])/2 - 
   W[5, 12, 5, 4]/2 + W[5, 12, 5, 5] - 2*W[5, 12, 5, 10] + 
   2*W[5, 12, 5, 14] + W[5, 12, 5, 16]/2 - W[5, 12, 5, 17]/4 + 
   (3*W[5, 12, 5, 18])/4 - (9*W[5, 12, 5, 19])/4 + W[5, 12, 5, 20]/4 - 
   W[5, 12, 5, 26]/4 + W[5, 12, 5, 27]/4 + (5*W[5, 12, 5, 28])/4 + 
   W[5, 12, 5, 29]/4 - W[5, 12, 5, 30]/2 + (3*W[5, 12, 12, 2])/2 - 
   (3*W[5, 12, 12, 3])/2 - (3*W[5, 12, 12, 4])/2 - (3*W[5, 12, 12, 5])/2 + 
   (3*W[5, 12, 12, 17])/2 + (3*W[5, 12, 12, 19])/2 + (3*W[5, 12, 12, 26])/2 - 
   (3*W[5, 12, 12, 28])/2 + W[5, 12, 17, 1]/4 - (3*W[5, 12, 17, 2])/4 - 
   W[5, 12, 17, 3]/2 - W[5, 12, 17, 5] + 2*W[5, 12, 17, 10] - 
   W[5, 12, 17, 16]/2 + W[5, 12, 17, 17]/4 - (3*W[5, 12, 17, 18])/4 + 
   (3*W[5, 12, 17, 19])/4 + W[5, 12, 17, 20]/4 + W[5, 12, 17, 26]/4 - 
   W[5, 12, 17, 27]/4 + W[5, 12, 17, 28]/4 + W[5, 12, 17, 29]/4 + 
   W[5, 12, 17, 30]/2 + (3*W[5, 12, 19, 1])/4 + W[5, 12, 19, 2]/4 - 
   W[5, 12, 19, 3] + W[5, 12, 19, 4]/2 - 2*W[5, 12, 19, 14] - 
   W[5, 12, 19, 16]/2 - W[5, 12, 19, 17]/4 + (3*W[5, 12, 19, 18])/4 + 
   (5*W[5, 12, 19, 19])/4 + W[5, 12, 19, 20]/4 - W[5, 12, 19, 26]/4 + 
   W[5, 12, 19, 27]/4 - W[5, 12, 19, 28]/4 + W[5, 12, 19, 29]/4 + 
   W[5, 12, 19, 30]/2 - W[5, 12, 26, 1]/4 - W[5, 12, 26, 2]/4 - 
   W[5, 12, 26, 16]/2 + W[5, 12, 26, 17]/4 + W[5, 12, 26, 18]/4 + 
   W[5, 12, 26, 19]/4 + W[5, 12, 26, 20]/4 + W[5, 12, 26, 26]/4 + 
   (3*W[5, 12, 26, 27])/4 + (3*W[5, 12, 26, 28])/4 + W[5, 12, 26, 29]/4 + 
   W[5, 12, 26, 30]/2 + W[5, 12, 28, 1]/4 + W[5, 12, 28, 2]/4 + 
   W[5, 12, 28, 16]/2 - W[5, 12, 28, 17]/4 - W[5, 12, 28, 18]/4 - 
   W[5, 12, 28, 19]/4 - W[5, 12, 28, 20]/4 - W[5, 12, 28, 26]/4 - 
   (3*W[5, 12, 28, 27])/4 - (3*W[5, 12, 28, 28])/4 - W[5, 12, 28, 29]/4 - 
   W[5, 12, 28, 30]/2 - (3*W[5, 15, 1, 1])/4 + W[5, 15, 1, 2]/4 - 
   W[5, 15, 1, 3] - W[5, 15, 1, 5]/2 + 2*W[5, 15, 1, 8] - W[5, 15, 1, 16]/2 + 
   W[5, 15, 1, 17]/4 + (3*W[5, 15, 1, 18])/4 - (3*W[5, 15, 1, 19])/4 + 
   W[5, 15, 1, 20]/4 + W[5, 15, 1, 26]/4 + W[5, 15, 1, 27]/4 - 
   W[5, 15, 1, 28]/4 + W[5, 15, 1, 29]/4 + W[5, 15, 1, 30]/2 - 
   W[5, 15, 2, 1]/4 + (3*W[5, 15, 2, 2])/4 + W[5, 15, 2, 3]/2 + 
   W[5, 15, 2, 5] - 2*W[5, 15, 2, 10] + W[5, 15, 2, 16]/2 - 
   W[5, 15, 2, 17]/4 + (3*W[5, 15, 2, 18])/4 - (3*W[5, 15, 2, 19])/4 - 
   W[5, 15, 2, 20]/4 - W[5, 15, 2, 26]/4 + W[5, 15, 2, 27]/4 - 
   W[5, 15, 2, 28]/4 - W[5, 15, 2, 29]/4 - W[5, 15, 2, 30]/2 - 
   W[5, 15, 3, 1]/4 - W[5, 15, 3, 2]/4 - W[5, 15, 3, 3] - W[5, 15, 3, 5] + 
   2*W[5, 15, 3, 8] + 2*W[5, 15, 3, 10] - W[5, 15, 3, 16]/2 + 
   W[5, 15, 3, 17]/4 - (3*W[5, 15, 3, 18])/4 - (3*W[5, 15, 3, 19])/4 + 
   W[5, 15, 3, 20]/4 + W[5, 15, 3, 26]/4 - W[5, 15, 3, 27]/4 - 
   W[5, 15, 3, 28]/4 + W[5, 15, 3, 29]/4 + W[5, 15, 3, 30]/2 + 
   W[5, 15, 5, 1]/4 + W[5, 15, 5, 2]/4 + W[5, 15, 5, 3] + W[5, 15, 5, 5] - 
   2*W[5, 15, 5, 8] - 2*W[5, 15, 5, 10] + W[5, 15, 5, 16]/2 - 
   W[5, 15, 5, 17]/4 + (3*W[5, 15, 5, 18])/4 + (3*W[5, 15, 5, 19])/4 - 
   W[5, 15, 5, 20]/4 - W[5, 15, 5, 26]/4 + W[5, 15, 5, 27]/4 + 
   W[5, 15, 5, 28]/4 - W[5, 15, 5, 29]/4 - W[5, 15, 5, 30]/2 + 
   W[5, 15, 17, 1]/4 - (3*W[5, 15, 17, 2])/4 - W[5, 15, 17, 3]/2 - 
   W[5, 15, 17, 5] + 2*W[5, 15, 17, 10] - W[5, 15, 17, 16]/2 + 
   W[5, 15, 17, 17]/4 - (3*W[5, 15, 17, 18])/4 + (3*W[5, 15, 17, 19])/4 + 
   W[5, 15, 17, 20]/4 + W[5, 15, 17, 26]/4 - W[5, 15, 17, 27]/4 + 
   W[5, 15, 17, 28]/4 + W[5, 15, 17, 29]/4 + W[5, 15, 17, 30]/2 + 
   (3*W[5, 15, 20, 1])/4 - W[5, 15, 20, 2]/4 + W[5, 15, 20, 3] + 
   W[5, 15, 20, 5]/2 - 2*W[5, 15, 20, 8] + W[5, 15, 20, 16]/2 - 
   W[5, 15, 20, 17]/4 - (3*W[5, 15, 20, 18])/4 + (3*W[5, 15, 20, 19])/4 - 
   W[5, 15, 20, 20]/4 - W[5, 15, 20, 26]/4 - W[5, 15, 20, 27]/4 + 
   W[5, 15, 20, 28]/4 - W[5, 15, 20, 29]/4 - W[5, 15, 20, 30]/2 - 
   W[5, 15, 26, 1]/4 - W[5, 15, 26, 2]/4 - W[5, 15, 26, 16]/2 + 
   W[5, 15, 26, 17]/4 + W[5, 15, 26, 18]/4 + W[5, 15, 26, 19]/4 + 
   W[5, 15, 26, 20]/4 + W[5, 15, 26, 26]/4 + (3*W[5, 15, 26, 27])/4 + 
   (3*W[5, 15, 26, 28])/4 + W[5, 15, 26, 29]/4 + W[5, 15, 26, 30]/2 + 
   W[5, 15, 29, 1]/4 + W[5, 15, 29, 2]/4 + W[5, 15, 29, 16]/2 - 
   W[5, 15, 29, 17]/4 - W[5, 15, 29, 18]/4 - W[5, 15, 29, 19]/4 - 
   W[5, 15, 29, 20]/4 - W[5, 15, 29, 26]/4 - (3*W[5, 15, 29, 27])/4 - 
   (3*W[5, 15, 29, 28])/4 - W[5, 15, 29, 29]/4 - W[5, 15, 29, 30]/2 + 
   (13*W[1]*Zeta[3])/4 + (13*W[2]*Zeta[3])/4 + 6*W[3]*Zeta[3] - 
   3*W[4]*Zeta[3] + 6*W[5]*Zeta[3] - 14*W[8]*Zeta[3] - 14*W[10]*Zeta[3] + 
   (3*W[16]*Zeta[3])/2 + (3*W[17]*Zeta[3])/4 + (19*W[18]*Zeta[3])/4 + 
   (19*W[19]*Zeta[3])/4 + (3*W[20]*Zeta[3])/4 + (3*W[26]*Zeta[3])/4 + 
   (9*W[27]*Zeta[3])/4 + (9*W[28]*Zeta[3])/4 + (3*W[29]*Zeta[3])/4 - 
   (3*W[30]*Zeta[3])/2) + r[1]*(phi1 - Pi^4/90 + (d[37, 3]*W[1])/4 + 
   (d[37, 3]*W[5])/4 - (d[37, 3]*W[16])/4 - (d[37, 3]*W[17])/4 - 
   (d[37, 3]*W[18])/4 - (d[37, 3]*W[19])/4 + (d[37, 3]*W[20])/2 - 
   (3*d[37, 3]*W[26])/4 - (3*d[37, 3]*W[27])/4 - (d[37, 3]*W[28])/4 - 
   (d[37, 3]*W[29])/2 - (d[37, 3]*W[30])/4 - (5*Pi^2*W[1, 1])/24 - 
   (Pi^2*W[1, 2])/12 - (Pi^2*W[1, 3])/4 - (Pi^2*W[1, 4])/3 + 
   (23*Pi^2*W[1, 5])/24 - (Pi^2*W[1, 13])/3 + (Pi^2*W[1, 16])/8 + 
   (5*Pi^2*W[1, 17])/24 - (Pi^2*W[1, 18])/24 - (Pi^2*W[1, 19])/24 - 
   (Pi^2*W[1, 26])/24 - (Pi^2*W[1, 27])/8 - (Pi^2*W[1, 28])/24 + 
   (Pi^2*W[1, 30])/8 + (Pi^2*W[2, 1])/24 + (Pi^2*W[2, 2])/6 + 
   (Pi^2*W[2, 3])/6 - (11*Pi^2*W[2, 5])/24 + (Pi^2*W[2, 7])/3 + 
   (Pi^2*W[2, 15])/3 - (Pi^2*W[2, 16])/24 - (3*Pi^2*W[2, 17])/8 - 
   (5*Pi^2*W[2, 18])/24 - (Pi^2*W[2, 19])/24 + (Pi^2*W[2, 20])/12 + 
   (5*Pi^2*W[2, 26])/24 + (Pi^2*W[2, 27])/24 - (Pi^2*W[2, 28])/24 - 
   (Pi^2*W[2, 29])/12 - (Pi^2*W[2, 30])/24 - (13*Pi^2*W[3, 1])/24 - 
   (13*Pi^2*W[3, 5])/24 + (Pi^2*W[3, 13])/3 + (Pi^2*W[3, 15])/3 + 
   (Pi^2*W[3, 16])/24 + (5*Pi^2*W[3, 17])/24 + (5*Pi^2*W[3, 18])/24 + 
   (Pi^2*W[3, 19])/24 - (Pi^2*W[3, 20])/12 - (Pi^2*W[3, 26])/24 - 
   (Pi^2*W[3, 27])/24 + (Pi^2*W[3, 28])/24 + (Pi^2*W[3, 29])/12 + 
   (Pi^2*W[3, 30])/24 - (11*Pi^2*W[4, 1])/24 + (Pi^2*W[4, 3])/6 + 
   (Pi^2*W[4, 4])/6 + (Pi^2*W[4, 5])/24 + (Pi^2*W[4, 9])/3 + 
   (Pi^2*W[4, 13])/3 - (Pi^2*W[4, 16])/24 - (5*Pi^2*W[4, 17])/24 - 
   (3*Pi^2*W[4, 18])/8 - (Pi^2*W[4, 19])/24 + (Pi^2*W[4, 20])/12 + 
   (Pi^2*W[4, 26])/24 + (5*Pi^2*W[4, 27])/24 - (Pi^2*W[4, 28])/24 - 
   (Pi^2*W[4, 29])/12 - (Pi^2*W[4, 30])/24 + (23*Pi^2*W[5, 1])/24 - 
   (Pi^2*W[5, 2])/3 - (Pi^2*W[5, 3])/4 - (Pi^2*W[5, 4])/12 - 
   (5*Pi^2*W[5, 5])/24 - (Pi^2*W[5, 15])/3 - (Pi^2*W[5, 16])/24 - 
   (Pi^2*W[5, 17])/24 + (5*Pi^2*W[5, 18])/24 + (Pi^2*W[5, 19])/8 - 
   (Pi^2*W[5, 26])/8 - (Pi^2*W[5, 27])/24 + (Pi^2*W[5, 28])/8 - 
   (Pi^2*W[5, 30])/24 + (Pi^2*W[16, 1])/8 + (Pi^2*W[16, 2])/12 + 
   (Pi^2*W[16, 4])/6 - (Pi^2*W[16, 5])/24 - (Pi^2*W[16, 9])/3 - 
   (Pi^2*W[16, 16])/24 + (Pi^2*W[16, 17])/8 - (Pi^2*W[16, 18])/8 - 
   (Pi^2*W[16, 19])/24 + (Pi^2*W[16, 20])/12 + (Pi^2*W[16, 26])/24 - 
   (Pi^2*W[16, 27])/24 - (Pi^2*W[16, 28])/24 - (Pi^2*W[16, 29])/12 - 
   (Pi^2*W[16, 30])/24 + (Pi^2*W[17, 1])/8 + (Pi^2*W[17, 3])/12 - 
   (Pi^2*W[17, 4])/6 + (Pi^2*W[17, 5])/24 - (Pi^2*W[17, 15])/3 + 
   (Pi^2*W[17, 16])/24 + (5*Pi^2*W[17, 17])/24 + (Pi^2*W[17, 18])/8 - 
   (Pi^2*W[17, 19])/24 - (Pi^2*W[17, 20])/12 - (Pi^2*W[17, 26])/24 + 
   (Pi^2*W[17, 27])/24 - (Pi^2*W[17, 28])/24 + (Pi^2*W[17, 29])/12 + 
   (Pi^2*W[17, 30])/24 + (Pi^2*W[18, 1])/24 - (Pi^2*W[18, 2])/6 + 
   (Pi^2*W[18, 3])/12 + (Pi^2*W[18, 5])/8 - (Pi^2*W[18, 13])/3 - 
   (Pi^2*W[18, 16])/24 + (Pi^2*W[18, 17])/8 + (5*Pi^2*W[18, 18])/24 + 
   (Pi^2*W[18, 19])/24 - (Pi^2*W[18, 20])/12 + (Pi^2*W[18, 26])/24 - 
   (Pi^2*W[18, 27])/24 + (Pi^2*W[18, 28])/24 + (Pi^2*W[18, 29])/12 - 
   (Pi^2*W[18, 30])/24 - (Pi^2*W[19, 1])/24 + (Pi^2*W[19, 2])/6 + 
   (Pi^2*W[19, 4])/12 + (Pi^2*W[19, 5])/8 - (Pi^2*W[19, 7])/3 - 
   (Pi^2*W[19, 16])/24 - (Pi^2*W[19, 17])/8 + (Pi^2*W[19, 18])/8 - 
   (Pi^2*W[19, 19])/24 + (Pi^2*W[19, 20])/12 - (Pi^2*W[19, 26])/24 + 
   (Pi^2*W[19, 27])/24 - (Pi^2*W[19, 28])/24 - (Pi^2*W[19, 29])/12 - 
   (Pi^2*W[19, 30])/24 - (Pi^2*W[20, 1])/24 + (Pi^2*W[20, 2])/6 + 
   (Pi^2*W[20, 4])/6 - (Pi^2*W[20, 5])/24 + (Pi^2*W[20, 16])/24 - 
   (Pi^2*W[20, 17])/8 - (Pi^2*W[20, 18])/8 + (Pi^2*W[20, 19])/24 - 
   (Pi^2*W[20, 20])/12 - (Pi^2*W[20, 26])/24 - (Pi^2*W[20, 27])/24 + 
   (Pi^2*W[20, 28])/24 + (Pi^2*W[20, 29])/12 + (Pi^2*W[20, 30])/24 + 
   (Pi^2*W[26, 1])/24 + (Pi^2*W[26, 5])/24 - (Pi^2*W[26, 16])/24 - 
   (Pi^2*W[26, 17])/24 - (Pi^2*W[26, 18])/24 - (Pi^2*W[26, 19])/24 + 
   (Pi^2*W[26, 20])/12 - (Pi^2*W[26, 26])/8 - (Pi^2*W[26, 27])/8 - 
   (Pi^2*W[26, 28])/24 - (Pi^2*W[26, 29])/12 - (Pi^2*W[26, 30])/24 + 
   (Pi^2*W[27, 1])/24 + (Pi^2*W[27, 5])/24 - (Pi^2*W[27, 16])/24 - 
   (Pi^2*W[27, 17])/24 - (Pi^2*W[27, 18])/24 - (Pi^2*W[27, 19])/24 + 
   (Pi^2*W[27, 20])/12 - (Pi^2*W[27, 26])/8 - (Pi^2*W[27, 27])/8 - 
   (Pi^2*W[27, 28])/24 - (Pi^2*W[27, 29])/12 - (Pi^2*W[27, 30])/24 + 
   (Pi^2*W[28, 1])/24 + (Pi^2*W[28, 5])/24 - (Pi^2*W[28, 16])/24 - 
   (Pi^2*W[28, 17])/24 - (Pi^2*W[28, 18])/24 - (Pi^2*W[28, 19])/24 + 
   (Pi^2*W[28, 20])/12 - (Pi^2*W[28, 26])/8 - (Pi^2*W[28, 27])/8 - 
   (Pi^2*W[28, 28])/24 - (Pi^2*W[28, 29])/12 - (Pi^2*W[28, 30])/24 + 
   (Pi^2*W[29, 1])/24 + (Pi^2*W[29, 5])/24 - (Pi^2*W[29, 16])/24 - 
   (Pi^2*W[29, 17])/24 - (Pi^2*W[29, 18])/24 - (Pi^2*W[29, 19])/24 + 
   (Pi^2*W[29, 20])/12 - (Pi^2*W[29, 26])/8 - (Pi^2*W[29, 27])/8 - 
   (Pi^2*W[29, 28])/24 - (Pi^2*W[29, 29])/12 - (Pi^2*W[29, 30])/24 + 
   (Pi^2*W[30, 1])/24 + (Pi^2*W[30, 5])/24 - (Pi^2*W[30, 16])/24 - 
   (Pi^2*W[30, 17])/24 - (Pi^2*W[30, 18])/24 - (Pi^2*W[30, 19])/24 + 
   (Pi^2*W[30, 20])/12 - (Pi^2*W[30, 26])/8 - (Pi^2*W[30, 27])/8 - 
   (Pi^2*W[30, 28])/24 - (Pi^2*W[30, 29])/12 - (Pi^2*W[30, 30])/24 + 
   W[1, 1, 2, 3]/2 + W[1, 1, 2, 4]/2 - (3*W[1, 1, 2, 5])/2 + W[1, 1, 2, 13] - 
   W[1, 1, 2, 16]/2 - W[1, 1, 2, 30]/2 - W[1, 1, 3, 1]/2 + W[1, 1, 3, 2]/2 + 
   (3*W[1, 1, 3, 5])/2 - W[1, 1, 3, 13] - W[1, 1, 3, 18]/2 + 
   W[1, 1, 3, 27]/2 - W[1, 1, 4, 1]/2 + W[1, 1, 4, 2]/2 + 
   (3*W[1, 1, 4, 5])/2 - W[1, 1, 4, 13] - W[1, 1, 4, 18]/2 + 
   W[1, 1, 4, 27]/2 - (3*W[1, 1, 5, 2])/2 + (3*W[1, 1, 5, 3])/2 + 
   (3*W[1, 1, 5, 4])/2 - W[1, 1, 5, 5] - W[1, 1, 5, 13] + W[1, 1, 5, 20]/2 - 
   W[1, 1, 5, 29]/2 + W[1, 1, 11, 1]/2 - W[1, 1, 11, 2]/2 - 
   W[1, 1, 11, 3]/2 - W[1, 1, 11, 4]/2 + W[1, 1, 11, 16]/2 + 
   W[1, 1, 11, 18]/2 - W[1, 1, 11, 27]/2 + W[1, 1, 11, 30]/2 + 
   W[1, 1, 13, 1]/2 + W[1, 1, 13, 2] - (3*W[1, 1, 13, 3])/2 - 
   (3*W[1, 1, 13, 4])/2 - W[1, 1, 13, 5]/2 + 2*W[1, 1, 13, 13] + 
   W[1, 1, 13, 18]/2 - W[1, 1, 13, 20]/2 - W[1, 1, 13, 27]/2 + 
   W[1, 1, 13, 29]/2 + W[1, 2, 1, 3]/2 + W[1, 2, 1, 4]/2 - 
   (3*W[1, 2, 1, 5])/2 + W[1, 2, 1, 13] - W[1, 2, 1, 16]/2 - 
   W[1, 2, 1, 30]/2 + W[1, 2, 3, 1]/4 + W[1, 2, 3, 2] + W[1, 2, 3, 4] - 
   (3*W[1, 2, 3, 5])/4 + W[1, 2, 3, 13] - W[1, 2, 3, 16]/4 - 
   (5*W[1, 2, 3, 17])/4 - (5*W[1, 2, 3, 18])/4 - W[1, 2, 3, 19]/4 + 
   W[1, 2, 3, 20]/2 + W[1, 2, 3, 26]/4 + W[1, 2, 3, 27]/4 - 
   W[1, 2, 3, 28]/4 - W[1, 2, 3, 29]/2 - W[1, 2, 3, 30]/4 + W[1, 2, 4, 1]/4 + 
   W[1, 2, 4, 2] + W[1, 2, 4, 4] + W[1, 2, 4, 5]/4 - 2*W[1, 2, 4, 9] - 
   W[1, 2, 4, 16]/4 + (3*W[1, 2, 4, 17])/4 - (5*W[1, 2, 4, 18])/4 - 
   W[1, 2, 4, 19]/4 + W[1, 2, 4, 20]/2 + W[1, 2, 4, 26]/4 + 
   W[1, 2, 4, 27]/4 - W[1, 2, 4, 28]/4 - W[1, 2, 4, 29]/2 - 
   W[1, 2, 4, 30]/4 - (5*W[1, 2, 5, 1])/4 - W[1, 2, 5, 2]/2 - 
   W[1, 2, 5, 3]/2 + (3*W[1, 2, 5, 4])/2 + (5*W[1, 2, 5, 5])/4 + 
   W[1, 2, 5, 16]/4 + (3*W[1, 2, 5, 17])/4 - (3*W[1, 2, 5, 18])/4 - 
   W[1, 2, 5, 19]/4 - W[1, 2, 5, 20]/2 + W[1, 2, 5, 26]/4 - 
   W[1, 2, 5, 27]/4 - W[1, 2, 5, 28]/4 + W[1, 2, 5, 29]/2 + 
   W[1, 2, 5, 30]/4 + W[1, 2, 11, 1]/2 - W[1, 2, 11, 2]/2 - 
   W[1, 2, 11, 3]/2 - W[1, 2, 11, 4]/2 + W[1, 2, 11, 16]/2 + 
   W[1, 2, 11, 18]/2 - W[1, 2, 11, 27]/2 + W[1, 2, 11, 30]/2 - 
   W[1, 2, 12, 2]/2 - W[1, 2, 12, 3]/2 - W[1, 2, 12, 4]/2 + 
   W[1, 2, 12, 5]/2 + W[1, 2, 12, 17]/2 + W[1, 2, 12, 19]/2 - 
   W[1, 2, 12, 26]/2 + W[1, 2, 12, 28]/2 + W[1, 2, 13, 1] + W[1, 2, 13, 3] - 
   2*W[1, 2, 13, 4] - 2*W[1, 2, 13, 13] + 2*W[1, 2, 13, 18] - 
   (3*W[1, 2, 16, 1])/4 - W[1, 2, 16, 2]/2 - W[1, 2, 16, 4] + 
   W[1, 2, 16, 5]/4 + 2*W[1, 2, 16, 9] + W[1, 2, 16, 16]/4 - 
   (3*W[1, 2, 16, 17])/4 + (3*W[1, 2, 16, 18])/4 + W[1, 2, 16, 19]/4 - 
   W[1, 2, 16, 20]/2 - W[1, 2, 16, 26]/4 + W[1, 2, 16, 27]/4 + 
   W[1, 2, 16, 28]/4 + W[1, 2, 16, 29]/2 + W[1, 2, 16, 30]/4 - 
   W[1, 2, 30, 1]/4 - W[1, 2, 30, 5]/4 + W[1, 2, 30, 16]/4 + 
   W[1, 2, 30, 17]/4 + W[1, 2, 30, 18]/4 + W[1, 2, 30, 19]/4 - 
   W[1, 2, 30, 20]/2 + (3*W[1, 2, 30, 26])/4 + (3*W[1, 2, 30, 27])/4 + 
   W[1, 2, 30, 28]/4 + W[1, 2, 30, 29]/2 + W[1, 2, 30, 30]/4 + 
   (5*W[1, 3, 1, 1])/4 + (3*W[1, 3, 1, 2])/2 - W[1, 3, 1, 4]/2 + 
   (9*W[1, 3, 1, 5])/4 - 4*W[1, 3, 1, 13] - W[1, 3, 1, 16]/4 - 
   (3*W[1, 3, 1, 17])/4 + (5*W[1, 3, 1, 18])/4 - W[1, 3, 1, 19]/4 - 
   W[1, 3, 1, 20]/2 - W[1, 3, 1, 26]/4 - W[1, 3, 1, 27]/4 - 
   W[1, 3, 1, 28]/4 + W[1, 3, 1, 29]/2 - W[1, 3, 1, 30]/4 + W[1, 3, 2, 1]/4 + 
   W[1, 3, 2, 2] + W[1, 3, 2, 4] - (3*W[1, 3, 2, 5])/4 + W[1, 3, 2, 13] - 
   W[1, 3, 2, 16]/4 - (5*W[1, 3, 2, 17])/4 - (5*W[1, 3, 2, 18])/4 - 
   W[1, 3, 2, 19]/4 + W[1, 3, 2, 20]/2 + W[1, 3, 2, 26]/4 + 
   W[1, 3, 2, 27]/4 - W[1, 3, 2, 28]/4 - W[1, 3, 2, 29]/2 - 
   W[1, 3, 2, 30]/4 - W[1, 3, 3, 1] - W[1, 3, 3, 5] + W[1, 3, 3, 13] + 
   W[1, 3, 3, 15] - W[1, 3, 4, 5] + W[1, 3, 4, 13] + (7*W[1, 3, 5, 1])/4 - 
   W[1, 3, 5, 3] - 2*W[1, 3, 5, 4] + (3*W[1, 3, 5, 5])/4 - W[1, 3, 5, 13] + 
   W[1, 3, 5, 15] + W[1, 3, 5, 16]/4 - (3*W[1, 3, 5, 17])/4 + 
   (5*W[1, 3, 5, 18])/4 + W[1, 3, 5, 19]/4 - W[1, 3, 5, 20]/2 - 
   W[1, 3, 5, 26]/4 - W[1, 3, 5, 27]/4 + W[1, 3, 5, 28]/4 + 
   W[1, 3, 5, 29]/2 + W[1, 3, 5, 30]/4 + W[1, 3, 11, 1]/2 - 
   W[1, 3, 11, 2]/2 - W[1, 3, 11, 3]/2 - W[1, 3, 11, 4]/2 + 
   W[1, 3, 11, 16]/2 + W[1, 3, 11, 18]/2 - W[1, 3, 11, 27]/2 + 
   W[1, 3, 11, 30]/2 - 3*W[1, 3, 13, 1] + W[1, 3, 13, 2] + 2*W[1, 3, 13, 4] - 
   2*W[1, 3, 13, 5] + 4*W[1, 3, 13, 13] - 3*W[1, 3, 13, 18] + 
   W[1, 3, 13, 20] + W[1, 3, 13, 27] - W[1, 3, 13, 29] - 2*W[1, 3, 15, 2] + 
   W[1, 3, 15, 3] + W[1, 3, 15, 5] - 2*W[1, 3, 15, 15] + 2*W[1, 3, 15, 17] + 
   W[1, 3, 18, 1]/4 - W[1, 3, 18, 2] + W[1, 3, 18, 3]/2 + 
   (3*W[1, 3, 18, 5])/4 - 2*W[1, 3, 18, 13] - W[1, 3, 18, 16]/4 + 
   (3*W[1, 3, 18, 17])/4 + (5*W[1, 3, 18, 18])/4 + W[1, 3, 18, 19]/4 - 
   W[1, 3, 18, 20]/2 + W[1, 3, 18, 26]/4 - W[1, 3, 18, 27]/4 + 
   W[1, 3, 18, 28]/4 + W[1, 3, 18, 29]/2 - W[1, 3, 18, 30]/4 + 
   W[1, 3, 27, 1]/4 + W[1, 3, 27, 5]/4 - W[1, 3, 27, 16]/4 - 
   W[1, 3, 27, 17]/4 - W[1, 3, 27, 18]/4 - W[1, 3, 27, 19]/4 + 
   W[1, 3, 27, 20]/2 - (3*W[1, 3, 27, 26])/4 - (3*W[1, 3, 27, 27])/4 - 
   W[1, 3, 27, 28]/4 - W[1, 3, 27, 29]/2 - W[1, 3, 27, 30]/4 - 
   (3*W[1, 4, 1, 1])/4 - W[1, 4, 1, 2]/2 + W[1, 4, 1, 3] - W[1, 4, 1, 4]/2 + 
   (9*W[1, 4, 1, 5])/4 + 2*W[1, 4, 1, 9] - 3*W[1, 4, 1, 13] - 
   W[1, 4, 1, 16]/4 - (3*W[1, 4, 1, 17])/4 + (5*W[1, 4, 1, 18])/4 - 
   W[1, 4, 1, 19]/4 - W[1, 4, 1, 20]/2 - W[1, 4, 1, 26]/4 - 
   W[1, 4, 1, 27]/4 - W[1, 4, 1, 28]/4 + W[1, 4, 1, 29]/2 - 
   W[1, 4, 1, 30]/4 + W[1, 4, 2, 1]/4 + W[1, 4, 2, 2] + W[1, 4, 2, 4] + 
   W[1, 4, 2, 5]/4 - 2*W[1, 4, 2, 9] - W[1, 4, 2, 16]/4 + 
   (3*W[1, 4, 2, 17])/4 - (5*W[1, 4, 2, 18])/4 - W[1, 4, 2, 19]/4 + 
   W[1, 4, 2, 20]/2 + W[1, 4, 2, 26]/4 + W[1, 4, 2, 27]/4 - 
   W[1, 4, 2, 28]/4 - W[1, 4, 2, 29]/2 - W[1, 4, 2, 30]/4 - W[1, 4, 3, 5] + 
   W[1, 4, 3, 13] + (7*W[1, 4, 5, 1])/4 + W[1, 4, 5, 2] - W[1, 4, 5, 3] - 
   W[1, 4, 5, 4] - (5*W[1, 4, 5, 5])/4 + W[1, 4, 5, 16]/4 - 
   (3*W[1, 4, 5, 17])/4 + (5*W[1, 4, 5, 18])/4 + W[1, 4, 5, 19]/4 - 
   W[1, 4, 5, 20]/2 - W[1, 4, 5, 26]/4 - W[1, 4, 5, 27]/4 + 
   W[1, 4, 5, 28]/4 + W[1, 4, 5, 29]/2 + W[1, 4, 5, 30]/4 + 
   W[1, 4, 11, 1]/2 - W[1, 4, 11, 2]/2 - W[1, 4, 11, 3]/2 - 
   W[1, 4, 11, 4]/2 + W[1, 4, 11, 16]/2 + W[1, 4, 11, 18]/2 - 
   W[1, 4, 11, 27]/2 + W[1, 4, 11, 30]/2 - 2*W[1, 4, 13, 1] + 
   W[1, 4, 13, 4] - W[1, 4, 13, 5] + 4*W[1, 4, 13, 13] - 3*W[1, 4, 13, 18] + 
   W[1, 4, 13, 20] + W[1, 4, 13, 27] - W[1, 4, 13, 29] + W[1, 4, 18, 1]/4 - 
   W[1, 4, 18, 2] + W[1, 4, 18, 3]/2 + (3*W[1, 4, 18, 5])/4 - 
   2*W[1, 4, 18, 13] - W[1, 4, 18, 16]/4 + (3*W[1, 4, 18, 17])/4 + 
   (5*W[1, 4, 18, 18])/4 + W[1, 4, 18, 19]/4 - W[1, 4, 18, 20]/2 + 
   W[1, 4, 18, 26]/4 - W[1, 4, 18, 27]/4 + W[1, 4, 18, 28]/4 + 
   W[1, 4, 18, 29]/2 - W[1, 4, 18, 30]/4 + W[1, 4, 27, 1]/4 + 
   W[1, 4, 27, 5]/4 - W[1, 4, 27, 16]/4 - W[1, 4, 27, 17]/4 - 
   W[1, 4, 27, 18]/4 - W[1, 4, 27, 19]/4 + W[1, 4, 27, 20]/2 - 
   (3*W[1, 4, 27, 26])/4 - (3*W[1, 4, 27, 27])/4 - W[1, 4, 27, 28]/4 - 
   W[1, 4, 27, 29]/2 - W[1, 4, 27, 30]/4 - (3*W[1, 5, 1, 2])/2 + 
   (3*W[1, 5, 1, 3])/2 + (3*W[1, 5, 1, 4])/2 - W[1, 5, 1, 5] - 
   W[1, 5, 1, 13] + W[1, 5, 1, 20]/2 - W[1, 5, 1, 29]/2 - 
   (5*W[1, 5, 2, 1])/4 - W[1, 5, 2, 2] - W[1, 5, 2, 3] + W[1, 5, 2, 4] + 
   (7*W[1, 5, 2, 5])/4 + W[1, 5, 2, 16]/4 + (5*W[1, 5, 2, 17])/4 - 
   (3*W[1, 5, 2, 18])/4 + W[1, 5, 2, 19]/4 - W[1, 5, 2, 20]/2 - 
   W[1, 5, 2, 26]/4 - W[1, 5, 2, 27]/4 + W[1, 5, 2, 28]/4 + 
   W[1, 5, 2, 29]/2 + W[1, 5, 2, 30]/4 + (7*W[1, 5, 3, 1])/4 - 
   2*W[1, 5, 3, 2] - 2*W[1, 5, 3, 4] + (7*W[1, 5, 3, 5])/4 - W[1, 5, 3, 13] - 
   W[1, 5, 3, 15] + W[1, 5, 3, 16]/4 + (5*W[1, 5, 3, 17])/4 + 
   (5*W[1, 5, 3, 18])/4 + W[1, 5, 3, 19]/4 - W[1, 5, 3, 20]/2 - 
   W[1, 5, 3, 26]/4 - W[1, 5, 3, 27]/4 + W[1, 5, 3, 28]/4 + 
   W[1, 5, 3, 29]/2 + W[1, 5, 3, 30]/4 + (7*W[1, 5, 4, 1])/4 + 
   W[1, 5, 4, 2] - W[1, 5, 4, 3] - W[1, 5, 4, 4] - (5*W[1, 5, 4, 5])/4 + 
   W[1, 5, 4, 16]/4 - (3*W[1, 5, 4, 17])/4 + (5*W[1, 5, 4, 18])/4 + 
   W[1, 5, 4, 19]/4 - W[1, 5, 4, 20]/2 - W[1, 5, 4, 26]/4 - 
   W[1, 5, 4, 27]/4 + W[1, 5, 4, 28]/4 + W[1, 5, 4, 29]/2 + 
   W[1, 5, 4, 30]/4 - W[1, 5, 5, 1] + (3*W[1, 5, 5, 2])/2 + 
   (3*W[1, 5, 5, 3])/2 - (3*W[1, 5, 5, 4])/2 - W[1, 5, 5, 15] + 
   W[1, 5, 5, 20]/2 - W[1, 5, 5, 29]/2 - W[1, 5, 11, 1]/2 + 
   W[1, 5, 11, 2]/2 + W[1, 5, 11, 3]/2 + W[1, 5, 11, 4]/2 - 
   W[1, 5, 11, 16]/2 - W[1, 5, 11, 18]/2 + W[1, 5, 11, 27]/2 - 
   W[1, 5, 11, 30]/2 + W[1, 5, 12, 2]/2 + W[1, 5, 12, 3]/2 + 
   W[1, 5, 12, 4]/2 - W[1, 5, 12, 5]/2 - W[1, 5, 12, 17]/2 - 
   W[1, 5, 12, 19]/2 + W[1, 5, 12, 26]/2 - W[1, 5, 12, 28]/2 - 
   W[1, 5, 13, 1] - W[1, 5, 13, 3] + 2*W[1, 5, 13, 4] + 2*W[1, 5, 13, 13] - 
   2*W[1, 5, 13, 18] + 2*W[1, 5, 15, 2] - W[1, 5, 15, 3] - W[1, 5, 15, 5] + 
   2*W[1, 5, 15, 15] - 2*W[1, 5, 15, 17] + W[1, 5, 20, 1]/4 - 
   W[1, 5, 20, 2] - W[1, 5, 20, 4] + W[1, 5, 20, 5]/4 - W[1, 5, 20, 16]/4 + 
   (3*W[1, 5, 20, 17])/4 + (3*W[1, 5, 20, 18])/4 - W[1, 5, 20, 19]/4 + 
   W[1, 5, 20, 20]/2 + W[1, 5, 20, 26]/4 + W[1, 5, 20, 27]/4 - 
   W[1, 5, 20, 28]/4 - W[1, 5, 20, 29]/2 - W[1, 5, 20, 30]/4 - 
   W[1, 5, 29, 1]/4 - W[1, 5, 29, 5]/4 + W[1, 5, 29, 16]/4 + 
   W[1, 5, 29, 17]/4 + W[1, 5, 29, 18]/4 + W[1, 5, 29, 19]/4 - 
   W[1, 5, 29, 20]/2 + (3*W[1, 5, 29, 26])/4 + (3*W[1, 5, 29, 27])/4 + 
   W[1, 5, 29, 28]/4 + W[1, 5, 29, 29]/2 + W[1, 5, 29, 30]/4 + 
   (3*W[1, 11, 1, 1])/4 + W[1, 11, 1, 2]/2 - (3*W[1, 11, 1, 3])/2 - 
   (3*W[1, 11, 1, 5])/4 - 2*W[1, 11, 1, 9] + 2*W[1, 11, 1, 13] + 
   (3*W[1, 11, 1, 16])/4 + (3*W[1, 11, 1, 17])/4 - (5*W[1, 11, 1, 18])/4 + 
   W[1, 11, 1, 19]/4 + W[1, 11, 1, 20]/2 + W[1, 11, 1, 26]/4 + 
   W[1, 11, 1, 27]/4 + W[1, 11, 1, 28]/4 - W[1, 11, 1, 29]/2 + 
   (3*W[1, 11, 1, 30])/4 - W[1, 11, 2, 1]/4 - W[1, 11, 2, 2] - 
   W[1, 11, 2, 3]/2 - (3*W[1, 11, 2, 4])/2 + W[1, 11, 2, 5]/4 + 
   2*W[1, 11, 2, 9] + (3*W[1, 11, 2, 16])/4 - (3*W[1, 11, 2, 17])/4 + 
   (5*W[1, 11, 2, 18])/4 + W[1, 11, 2, 19]/4 - W[1, 11, 2, 20]/2 - 
   W[1, 11, 2, 26]/4 - W[1, 11, 2, 27]/4 + W[1, 11, 2, 28]/4 + 
   W[1, 11, 2, 29]/2 + (3*W[1, 11, 2, 30])/4 + (3*W[1, 11, 3, 1])/4 - 
   (3*W[1, 11, 3, 2])/2 - W[1, 11, 3, 4]/2 + (3*W[1, 11, 3, 5])/4 - 
   2*W[1, 11, 3, 13] + W[1, 11, 3, 16]/4 + (3*W[1, 11, 3, 17])/4 + 
   (7*W[1, 11, 3, 18])/4 + W[1, 11, 3, 19]/4 - W[1, 11, 3, 20]/2 + 
   W[1, 11, 3, 26]/4 - (3*W[1, 11, 3, 27])/4 + W[1, 11, 3, 28]/4 + 
   W[1, 11, 3, 29]/2 + W[1, 11, 3, 30]/4 + W[1, 11, 4, 1]/4 - 
   (3*W[1, 11, 4, 2])/2 + W[1, 11, 4, 3]/2 - W[1, 11, 4, 4] + 
   (3*W[1, 11, 4, 5])/4 + 2*W[1, 11, 4, 9] - 2*W[1, 11, 4, 13] + 
   W[1, 11, 4, 16]/4 - (3*W[1, 11, 4, 17])/4 + (9*W[1, 11, 4, 18])/4 - 
   W[1, 11, 4, 19]/4 - W[1, 11, 4, 20]/2 - W[1, 11, 4, 26]/4 - 
   (5*W[1, 11, 4, 27])/4 - W[1, 11, 4, 28]/4 + W[1, 11, 4, 29]/2 + 
   W[1, 11, 4, 30]/4 - W[1, 11, 5, 1]/2 + W[1, 11, 5, 2]/2 + 
   W[1, 11, 5, 3]/2 + W[1, 11, 5, 4]/2 - W[1, 11, 5, 16]/2 - 
   W[1, 11, 5, 18]/2 + W[1, 11, 5, 27]/2 - W[1, 11, 5, 30]/2 - 
   (3*W[1, 11, 11, 1])/2 + (3*W[1, 11, 11, 2])/2 + (3*W[1, 11, 11, 3])/2 + 
   (3*W[1, 11, 11, 4])/2 - (3*W[1, 11, 11, 16])/2 - (3*W[1, 11, 11, 18])/2 + 
   (3*W[1, 11, 11, 27])/2 - (3*W[1, 11, 11, 30])/2 + (3*W[1, 11, 16, 1])/4 + 
   W[1, 11, 16, 2]/2 + W[1, 11, 16, 4] - W[1, 11, 16, 5]/4 - 
   2*W[1, 11, 16, 9] - W[1, 11, 16, 16]/4 + (3*W[1, 11, 16, 17])/4 - 
   (3*W[1, 11, 16, 18])/4 - W[1, 11, 16, 19]/4 + W[1, 11, 16, 20]/2 + 
   W[1, 11, 16, 26]/4 - W[1, 11, 16, 27]/4 - W[1, 11, 16, 28]/4 - 
   W[1, 11, 16, 29]/2 - W[1, 11, 16, 30]/4 - W[1, 11, 18, 1]/4 + 
   W[1, 11, 18, 2] - W[1, 11, 18, 3]/2 - (3*W[1, 11, 18, 5])/4 + 
   2*W[1, 11, 18, 13] + W[1, 11, 18, 16]/4 - (3*W[1, 11, 18, 17])/4 - 
   (5*W[1, 11, 18, 18])/4 - W[1, 11, 18, 19]/4 + W[1, 11, 18, 20]/2 - 
   W[1, 11, 18, 26]/4 + W[1, 11, 18, 27]/4 - W[1, 11, 18, 28]/4 - 
   W[1, 11, 18, 29]/2 + W[1, 11, 18, 30]/4 - W[1, 11, 27, 1]/4 - 
   W[1, 11, 27, 5]/4 + W[1, 11, 27, 16]/4 + W[1, 11, 27, 17]/4 + 
   W[1, 11, 27, 18]/4 + W[1, 11, 27, 19]/4 - W[1, 11, 27, 20]/2 + 
   (3*W[1, 11, 27, 26])/4 + (3*W[1, 11, 27, 27])/4 + W[1, 11, 27, 28]/4 + 
   W[1, 11, 27, 29]/2 + W[1, 11, 27, 30]/4 + W[1, 11, 30, 1]/4 + 
   W[1, 11, 30, 5]/4 - W[1, 11, 30, 16]/4 - W[1, 11, 30, 17]/4 - 
   W[1, 11, 30, 18]/4 - W[1, 11, 30, 19]/4 + W[1, 11, 30, 20]/2 - 
   (3*W[1, 11, 30, 26])/4 - (3*W[1, 11, 30, 27])/4 - W[1, 11, 30, 28]/4 - 
   W[1, 11, 30, 29]/2 - W[1, 11, 30, 30]/4 - (5*W[1, 13, 1, 1])/4 - 
   (3*W[1, 13, 1, 3])/2 - W[1, 13, 1, 4] - (5*W[1, 13, 1, 5])/4 + 
   5*W[1, 13, 1, 13] + W[1, 13, 1, 16]/4 + (3*W[1, 13, 1, 17])/4 - 
   (5*W[1, 13, 1, 18])/4 + W[1, 13, 1, 19]/4 + W[1, 13, 1, 26]/4 + 
   W[1, 13, 1, 27]/4 + W[1, 13, 1, 28]/4 + W[1, 13, 1, 30]/4 + 
   W[1, 13, 2, 1] + W[1, 13, 2, 3] - 2*W[1, 13, 2, 4] - 2*W[1, 13, 2, 13] + 
   2*W[1, 13, 2, 18] - (5*W[1, 13, 3, 1])/4 + 2*W[1, 13, 3, 2] + 
   (3*W[1, 13, 3, 4])/2 - (5*W[1, 13, 3, 5])/4 + W[1, 13, 3, 13] - 
   W[1, 13, 3, 16]/4 - (3*W[1, 13, 3, 17])/4 - (5*W[1, 13, 3, 18])/4 - 
   W[1, 13, 3, 19]/4 + W[1, 13, 3, 20]/2 - W[1, 13, 3, 26]/4 + 
   W[1, 13, 3, 27]/4 - W[1, 13, 3, 28]/4 - W[1, 13, 3, 29]/2 - 
   W[1, 13, 3, 30]/4 - (7*W[1, 13, 4, 1])/4 - W[1, 13, 4, 2] + 
   W[1, 13, 4, 3]/2 + W[1, 13, 4, 4] - W[1, 13, 4, 5]/4 + 2*W[1, 13, 4, 13] - 
   W[1, 13, 4, 16]/4 + (3*W[1, 13, 4, 17])/4 - (7*W[1, 13, 4, 18])/4 + 
   W[1, 13, 4, 19]/4 + W[1, 13, 4, 20]/2 + W[1, 13, 4, 26]/4 + 
   (3*W[1, 13, 4, 27])/4 + W[1, 13, 4, 28]/4 - W[1, 13, 4, 29]/2 - 
   W[1, 13, 4, 30]/4 - (3*W[1, 13, 5, 1])/4 - W[1, 13, 5, 2] - 
   W[1, 13, 5, 3] + W[1, 13, 5, 4] + W[1, 13, 5, 5]/4 + 2*W[1, 13, 5, 13] - 
   W[1, 13, 5, 16]/4 + (3*W[1, 13, 5, 17])/4 - (5*W[1, 13, 5, 18])/4 - 
   W[1, 13, 5, 19]/4 + W[1, 13, 5, 20]/2 + W[1, 13, 5, 26]/4 + 
   W[1, 13, 5, 27]/4 - W[1, 13, 5, 28]/4 - W[1, 13, 5, 29]/2 - 
   W[1, 13, 5, 30]/4 + (9*W[1, 13, 13, 1])/2 - 2*W[1, 13, 13, 2] + 
   (3*W[1, 13, 13, 3])/2 - (3*W[1, 13, 13, 4])/2 + (7*W[1, 13, 13, 5])/2 - 
   10*W[1, 13, 13, 13] + (11*W[1, 13, 13, 18])/2 - (3*W[1, 13, 13, 20])/2 - 
   (3*W[1, 13, 13, 27])/2 + (3*W[1, 13, 13, 29])/2 - W[1, 13, 18, 1]/4 + 
   W[1, 13, 18, 2] - W[1, 13, 18, 3]/2 - (3*W[1, 13, 18, 5])/4 + 
   2*W[1, 13, 18, 13] + W[1, 13, 18, 16]/4 - (3*W[1, 13, 18, 17])/4 - 
   (5*W[1, 13, 18, 18])/4 - W[1, 13, 18, 19]/4 + W[1, 13, 18, 20]/2 - 
   W[1, 13, 18, 26]/4 + W[1, 13, 18, 27]/4 - W[1, 13, 18, 28]/4 - 
   W[1, 13, 18, 29]/2 + W[1, 13, 18, 30]/4 - W[1, 13, 20, 1]/4 + 
   W[1, 13, 20, 2] + W[1, 13, 20, 4] - W[1, 13, 20, 5]/4 + 
   W[1, 13, 20, 16]/4 - (3*W[1, 13, 20, 17])/4 - (3*W[1, 13, 20, 18])/4 + 
   W[1, 13, 20, 19]/4 - W[1, 13, 20, 20]/2 - W[1, 13, 20, 26]/4 - 
   W[1, 13, 20, 27]/4 + W[1, 13, 20, 28]/4 + W[1, 13, 20, 29]/2 + 
   W[1, 13, 20, 30]/4 - W[1, 13, 27, 1]/4 - W[1, 13, 27, 5]/4 + 
   W[1, 13, 27, 16]/4 + W[1, 13, 27, 17]/4 + W[1, 13, 27, 18]/4 + 
   W[1, 13, 27, 19]/4 - W[1, 13, 27, 20]/2 + (3*W[1, 13, 27, 26])/4 + 
   (3*W[1, 13, 27, 27])/4 + W[1, 13, 27, 28]/4 + W[1, 13, 27, 29]/2 + 
   W[1, 13, 27, 30]/4 + W[1, 13, 29, 1]/4 + W[1, 13, 29, 5]/4 - 
   W[1, 13, 29, 16]/4 - W[1, 13, 29, 17]/4 - W[1, 13, 29, 18]/4 - 
   W[1, 13, 29, 19]/4 + W[1, 13, 29, 20]/2 - (3*W[1, 13, 29, 26])/4 - 
   (3*W[1, 13, 29, 27])/4 - W[1, 13, 29, 28]/4 - W[1, 13, 29, 29]/2 - 
   W[1, 13, 29, 30]/4 + W[2, 1, 1, 3]/2 + W[2, 1, 1, 4]/2 - 
   (3*W[2, 1, 1, 5])/2 + W[2, 1, 1, 13] - W[2, 1, 1, 16]/2 - 
   W[2, 1, 1, 30]/2 + W[2, 1, 3, 1]/4 + W[2, 1, 3, 2] + W[2, 1, 3, 4] - 
   (3*W[2, 1, 3, 5])/4 + W[2, 1, 3, 13] - W[2, 1, 3, 16]/4 - 
   (5*W[2, 1, 3, 17])/4 - (5*W[2, 1, 3, 18])/4 - W[2, 1, 3, 19]/4 + 
   W[2, 1, 3, 20]/2 + W[2, 1, 3, 26]/4 + W[2, 1, 3, 27]/4 - 
   W[2, 1, 3, 28]/4 - W[2, 1, 3, 29]/2 - W[2, 1, 3, 30]/4 + W[2, 1, 4, 1]/4 + 
   W[2, 1, 4, 2] + W[2, 1, 4, 4] + W[2, 1, 4, 5]/4 - 2*W[2, 1, 4, 9] - 
   W[2, 1, 4, 16]/4 + (3*W[2, 1, 4, 17])/4 - (5*W[2, 1, 4, 18])/4 - 
   W[2, 1, 4, 19]/4 + W[2, 1, 4, 20]/2 + W[2, 1, 4, 26]/4 + 
   W[2, 1, 4, 27]/4 - W[2, 1, 4, 28]/4 - W[2, 1, 4, 29]/2 - 
   W[2, 1, 4, 30]/4 - (5*W[2, 1, 5, 1])/4 - W[2, 1, 5, 2]/2 - 
   W[2, 1, 5, 3]/2 + (3*W[2, 1, 5, 4])/2 + (5*W[2, 1, 5, 5])/4 + 
   W[2, 1, 5, 16]/4 + (3*W[2, 1, 5, 17])/4 - (3*W[2, 1, 5, 18])/4 - 
   W[2, 1, 5, 19]/4 - W[2, 1, 5, 20]/2 + W[2, 1, 5, 26]/4 - 
   W[2, 1, 5, 27]/4 - W[2, 1, 5, 28]/4 + W[2, 1, 5, 29]/2 + 
   W[2, 1, 5, 30]/4 + W[2, 1, 11, 1]/2 - W[2, 1, 11, 2]/2 - 
   W[2, 1, 11, 3]/2 - W[2, 1, 11, 4]/2 + W[2, 1, 11, 16]/2 + 
   W[2, 1, 11, 18]/2 - W[2, 1, 11, 27]/2 + W[2, 1, 11, 30]/2 - 
   W[2, 1, 12, 2]/2 - W[2, 1, 12, 3]/2 - W[2, 1, 12, 4]/2 + 
   W[2, 1, 12, 5]/2 + W[2, 1, 12, 17]/2 + W[2, 1, 12, 19]/2 - 
   W[2, 1, 12, 26]/2 + W[2, 1, 12, 28]/2 + W[2, 1, 13, 1] + W[2, 1, 13, 3] - 
   2*W[2, 1, 13, 4] - 2*W[2, 1, 13, 13] + 2*W[2, 1, 13, 18] - 
   (3*W[2, 1, 16, 1])/4 - W[2, 1, 16, 2]/2 - W[2, 1, 16, 4] + 
   W[2, 1, 16, 5]/4 + 2*W[2, 1, 16, 9] + W[2, 1, 16, 16]/4 - 
   (3*W[2, 1, 16, 17])/4 + (3*W[2, 1, 16, 18])/4 + W[2, 1, 16, 19]/4 - 
   W[2, 1, 16, 20]/2 - W[2, 1, 16, 26]/4 + W[2, 1, 16, 27]/4 + 
   W[2, 1, 16, 28]/4 + W[2, 1, 16, 29]/2 + W[2, 1, 16, 30]/4 - 
   W[2, 1, 30, 1]/4 - W[2, 1, 30, 5]/4 + W[2, 1, 30, 16]/4 + 
   W[2, 1, 30, 17]/4 + W[2, 1, 30, 18]/4 + W[2, 1, 30, 19]/4 - 
   W[2, 1, 30, 20]/2 + (3*W[2, 1, 30, 26])/4 + (3*W[2, 1, 30, 27])/4 + 
   W[2, 1, 30, 28]/4 + W[2, 1, 30, 29]/2 + W[2, 1, 30, 30]/4 + 
   (5*W[2, 3, 1, 1])/4 + W[2, 3, 1, 2] + W[2, 3, 1, 3] - W[2, 3, 1, 4] - 
   (3*W[2, 3, 1, 5])/4 - W[2, 3, 1, 13] - W[2, 3, 1, 16]/4 - 
   (5*W[2, 3, 1, 17])/4 + (3*W[2, 3, 1, 18])/4 - W[2, 3, 1, 19]/4 + 
   W[2, 3, 1, 20]/2 + W[2, 3, 1, 26]/4 + W[2, 3, 1, 27]/4 - 
   W[2, 3, 1, 28]/4 - W[2, 3, 1, 29]/2 - W[2, 3, 1, 30]/4 + W[2, 3, 3, 1] + 
   W[2, 3, 3, 5] - W[2, 3, 3, 13] - W[2, 3, 3, 15] - W[2, 3, 4, 1]/4 - 
   W[2, 3, 4, 2] - W[2, 3, 4, 4] - W[2, 3, 4, 5]/4 + W[2, 3, 4, 16]/4 + 
   (5*W[2, 3, 4, 17])/4 + (5*W[2, 3, 4, 18])/4 + W[2, 3, 4, 19]/4 - 
   W[2, 3, 4, 20]/2 - W[2, 3, 4, 26]/4 - W[2, 3, 4, 27]/4 + 
   W[2, 3, 4, 28]/4 + W[2, 3, 4, 29]/2 + W[2, 3, 4, 30]/4 - 
   (5*W[2, 3, 5, 1])/4 + W[2, 3, 5, 2]/2 - (3*W[2, 3, 5, 4])/2 - 
   (5*W[2, 3, 5, 5])/4 + 3*W[2, 3, 5, 15] + W[2, 3, 5, 16]/4 - 
   (5*W[2, 3, 5, 17])/4 + (3*W[2, 3, 5, 18])/4 + W[2, 3, 5, 19]/4 + 
   W[2, 3, 5, 20]/2 + W[2, 3, 5, 26]/4 + W[2, 3, 5, 27]/4 + 
   W[2, 3, 5, 28]/4 - W[2, 3, 5, 29]/2 + W[2, 3, 5, 30]/4 + 
   W[2, 3, 12, 2]/2 + W[2, 3, 12, 3]/2 + W[2, 3, 12, 4]/2 - 
   W[2, 3, 12, 5]/2 - W[2, 3, 12, 17]/2 - W[2, 3, 12, 19]/2 + 
   W[2, 3, 12, 26]/2 - W[2, 3, 12, 28]/2 - W[2, 3, 13, 1] - W[2, 3, 13, 3] + 
   2*W[2, 3, 13, 4] + 2*W[2, 3, 13, 13] - 2*W[2, 3, 13, 18] + 
   W[2, 3, 15, 1] - W[2, 3, 15, 2] + 2*W[2, 3, 15, 5] - 4*W[2, 3, 15, 15] + 
   3*W[2, 3, 15, 17] - W[2, 3, 15, 20] - W[2, 3, 15, 26] + W[2, 3, 15, 29] - 
   (3*W[2, 3, 17, 1])/4 - W[2, 3, 17, 3]/2 + W[2, 3, 17, 4] - 
   W[2, 3, 17, 5]/4 + 2*W[2, 3, 17, 15] - W[2, 3, 17, 16]/4 - 
   (5*W[2, 3, 17, 17])/4 - (3*W[2, 3, 17, 18])/4 + W[2, 3, 17, 19]/4 + 
   W[2, 3, 17, 20]/2 + W[2, 3, 17, 26]/4 - W[2, 3, 17, 27]/4 + 
   W[2, 3, 17, 28]/4 - W[2, 3, 17, 29]/2 - W[2, 3, 17, 30]/4 - 
   W[2, 3, 26, 1]/4 - W[2, 3, 26, 5]/4 + W[2, 3, 26, 16]/4 + 
   W[2, 3, 26, 17]/4 + W[2, 3, 26, 18]/4 + W[2, 3, 26, 19]/4 - 
   W[2, 3, 26, 20]/2 + (3*W[2, 3, 26, 26])/4 + (3*W[2, 3, 26, 27])/4 + 
   W[2, 3, 26, 28]/4 + W[2, 3, 26, 29]/2 + W[2, 3, 26, 30]/4 + 
   (3*W[2, 4, 1, 1])/4 + W[2, 4, 1, 2]/2 - W[2, 4, 1, 3]/2 + 
   W[2, 4, 1, 4]/2 + W[2, 4, 1, 5]/4 - 2*W[2, 4, 1, 9] + W[2, 4, 1, 16]/4 + 
   (3*W[2, 4, 1, 17])/4 - (3*W[2, 4, 1, 18])/4 - W[2, 4, 1, 19]/4 + 
   W[2, 4, 1, 20]/2 + W[2, 4, 1, 26]/4 - W[2, 4, 1, 27]/4 - 
   W[2, 4, 1, 28]/4 - W[2, 4, 1, 29]/2 + W[2, 4, 1, 30]/4 - W[2, 4, 2, 1]/4 - 
   W[2, 4, 2, 2] - W[2, 4, 2, 4] - W[2, 4, 2, 5]/4 + 2*W[2, 4, 2, 7] + 
   2*W[2, 4, 2, 9] + W[2, 4, 2, 16]/4 - (3*W[2, 4, 2, 17])/4 - 
   (3*W[2, 4, 2, 18])/4 + W[2, 4, 2, 19]/4 - W[2, 4, 2, 20]/2 - 
   W[2, 4, 2, 26]/4 - W[2, 4, 2, 27]/4 + W[2, 4, 2, 28]/4 + 
   W[2, 4, 2, 29]/2 + W[2, 4, 2, 30]/4 - W[2, 4, 3, 1]/4 - W[2, 4, 3, 2] - 
   W[2, 4, 3, 4] - W[2, 4, 3, 5]/4 + W[2, 4, 3, 16]/4 + 
   (5*W[2, 4, 3, 17])/4 + (5*W[2, 4, 3, 18])/4 + W[2, 4, 3, 19]/4 - 
   W[2, 4, 3, 20]/2 - W[2, 4, 3, 26]/4 - W[2, 4, 3, 27]/4 + 
   W[2, 4, 3, 28]/4 + W[2, 4, 3, 29]/2 + W[2, 4, 3, 30]/4 + W[2, 4, 5, 1]/2 - 
   W[2, 4, 5, 2]/2 - W[2, 4, 5, 3]/2 + W[2, 4, 5, 19]/2 + W[2, 4, 5, 28]/2 - 
   W[2, 4, 11, 1]/2 + W[2, 4, 11, 2]/2 + W[2, 4, 11, 3]/2 + 
   W[2, 4, 11, 4]/2 - W[2, 4, 11, 16]/2 - W[2, 4, 11, 18]/2 + 
   W[2, 4, 11, 27]/2 - W[2, 4, 11, 30]/2 + W[2, 4, 12, 2]/2 + 
   W[2, 4, 12, 3]/2 + W[2, 4, 12, 4]/2 - W[2, 4, 12, 5]/2 - 
   W[2, 4, 12, 17]/2 - W[2, 4, 12, 19]/2 + W[2, 4, 12, 26]/2 - 
   W[2, 4, 12, 28]/2 - W[2, 4, 19, 1]/4 + W[2, 4, 19, 2] + W[2, 4, 19, 4]/2 + 
   (3*W[2, 4, 19, 5])/4 - 2*W[2, 4, 19, 7] - W[2, 4, 19, 16]/4 - 
   (3*W[2, 4, 19, 17])/4 + (3*W[2, 4, 19, 18])/4 - W[2, 4, 19, 19]/4 + 
   W[2, 4, 19, 20]/2 - W[2, 4, 19, 26]/4 + W[2, 4, 19, 27]/4 - 
   W[2, 4, 19, 28]/4 - W[2, 4, 19, 29]/2 - W[2, 4, 19, 30]/4 + 
   W[2, 4, 28, 1]/4 + W[2, 4, 28, 5]/4 - W[2, 4, 28, 16]/4 - 
   W[2, 4, 28, 17]/4 - W[2, 4, 28, 18]/4 - W[2, 4, 28, 19]/4 + 
   W[2, 4, 28, 20]/2 - (3*W[2, 4, 28, 26])/4 - (3*W[2, 4, 28, 27])/4 - 
   W[2, 4, 28, 28]/4 - W[2, 4, 28, 29]/2 - W[2, 4, 28, 30]/4 - 
   (5*W[2, 5, 1, 1])/4 - W[2, 5, 1, 2]/2 - W[2, 5, 1, 3]/2 + 
   (3*W[2, 5, 1, 4])/2 + (5*W[2, 5, 1, 5])/4 + W[2, 5, 1, 16]/4 + 
   (3*W[2, 5, 1, 17])/4 - (3*W[2, 5, 1, 18])/4 - W[2, 5, 1, 19]/4 - 
   W[2, 5, 1, 20]/2 + W[2, 5, 1, 26]/4 - W[2, 5, 1, 27]/4 - 
   W[2, 5, 1, 28]/4 + W[2, 5, 1, 29]/2 + W[2, 5, 1, 30]/4 + 
   (3*W[2, 5, 2, 1])/4 - W[2, 5, 2, 2] + W[2, 5, 2, 3]/2 - 
   (3*W[2, 5, 2, 4])/2 + W[2, 5, 2, 5]/4 + 2*W[2, 5, 2, 7] - 
   2*W[2, 5, 2, 15] - W[2, 5, 2, 16]/4 + (9*W[2, 5, 2, 17])/4 - 
   (3*W[2, 5, 2, 18])/4 + W[2, 5, 2, 19]/4 - W[2, 5, 2, 20]/2 - 
   (5*W[2, 5, 2, 26])/4 - W[2, 5, 2, 27]/4 + W[2, 5, 2, 28]/4 + 
   W[2, 5, 2, 29]/2 - W[2, 5, 2, 30]/4 - W[2, 5, 3, 1]/4 - W[2, 5, 3, 2]/2 - 
   (3*W[2, 5, 3, 4])/2 + (3*W[2, 5, 3, 5])/4 - W[2, 5, 3, 15] + 
   W[2, 5, 3, 16]/4 + (7*W[2, 5, 3, 17])/4 + (3*W[2, 5, 3, 18])/4 + 
   W[2, 5, 3, 19]/4 - W[2, 5, 3, 20]/2 - (3*W[2, 5, 3, 26])/4 + 
   W[2, 5, 3, 27]/4 + W[2, 5, 3, 28]/4 + W[2, 5, 3, 29]/2 + 
   W[2, 5, 3, 30]/4 + W[2, 5, 4, 1]/2 - W[2, 5, 4, 2]/2 - W[2, 5, 4, 3]/2 + 
   W[2, 5, 4, 19]/2 + W[2, 5, 4, 28]/2 + (3*W[2, 5, 5, 1])/2 - 
   W[2, 5, 5, 2]/2 - W[2, 5, 5, 3]/2 - W[2, 5, 5, 15] + W[2, 5, 5, 19]/2 + 
   W[2, 5, 5, 28]/2 + W[2, 5, 12, 2] + W[2, 5, 12, 3] + W[2, 5, 12, 4] - 
   W[2, 5, 12, 5] - W[2, 5, 12, 17] - W[2, 5, 12, 19] + W[2, 5, 12, 26] - 
   W[2, 5, 12, 28] - W[2, 5, 15, 1] + W[2, 5, 15, 2] - 2*W[2, 5, 15, 5] + 
   4*W[2, 5, 15, 15] - 3*W[2, 5, 15, 17] + W[2, 5, 15, 20] + 
   W[2, 5, 15, 26] - W[2, 5, 15, 29] - W[2, 5, 19, 1]/4 + W[2, 5, 19, 2] + 
   W[2, 5, 19, 4]/2 + (3*W[2, 5, 19, 5])/4 - 2*W[2, 5, 19, 7] - 
   W[2, 5, 19, 16]/4 - (3*W[2, 5, 19, 17])/4 + (3*W[2, 5, 19, 18])/4 - 
   W[2, 5, 19, 19]/4 + W[2, 5, 19, 20]/2 - W[2, 5, 19, 26]/4 + 
   W[2, 5, 19, 27]/4 - W[2, 5, 19, 28]/4 - W[2, 5, 19, 29]/2 - 
   W[2, 5, 19, 30]/4 + W[2, 5, 28, 1]/4 + W[2, 5, 28, 5]/4 - 
   W[2, 5, 28, 16]/4 - W[2, 5, 28, 17]/4 - W[2, 5, 28, 18]/4 - 
   W[2, 5, 28, 19]/4 + W[2, 5, 28, 20]/2 - (3*W[2, 5, 28, 26])/4 - 
   (3*W[2, 5, 28, 27])/4 - W[2, 5, 28, 28]/4 - W[2, 5, 28, 29]/2 - 
   W[2, 5, 28, 30]/4 - W[2, 12, 1, 2]/2 - W[2, 12, 1, 3]/2 - 
   W[2, 12, 1, 4]/2 + W[2, 12, 1, 5]/2 + W[2, 12, 1, 17]/2 + 
   W[2, 12, 1, 19]/2 - W[2, 12, 1, 26]/2 + W[2, 12, 1, 28]/2 - 
   (3*W[2, 12, 2, 1])/4 + W[2, 12, 2, 2] - W[2, 12, 2, 3]/2 + 
   (3*W[2, 12, 2, 4])/2 - W[2, 12, 2, 5]/4 - 2*W[2, 12, 2, 7] + 
   2*W[2, 12, 2, 15] + W[2, 12, 2, 16]/4 - (9*W[2, 12, 2, 17])/4 + 
   (3*W[2, 12, 2, 18])/4 - W[2, 12, 2, 19]/4 + W[2, 12, 2, 20]/2 + 
   (5*W[2, 12, 2, 26])/4 + W[2, 12, 2, 27]/4 - W[2, 12, 2, 28]/4 - 
   W[2, 12, 2, 29]/2 + W[2, 12, 2, 30]/4 - (3*W[2, 12, 3, 1])/4 + 
   W[2, 12, 3, 2]/2 + (3*W[2, 12, 3, 4])/2 - (3*W[2, 12, 3, 5])/4 + 
   2*W[2, 12, 3, 15] - W[2, 12, 3, 16]/4 - (7*W[2, 12, 3, 17])/4 - 
   (3*W[2, 12, 3, 18])/4 - W[2, 12, 3, 19]/4 + W[2, 12, 3, 20]/2 + 
   (3*W[2, 12, 3, 26])/4 - W[2, 12, 3, 27]/4 - W[2, 12, 3, 28]/4 - 
   W[2, 12, 3, 29]/2 - W[2, 12, 3, 30]/4 - W[2, 12, 4, 1]/4 + 
   (3*W[2, 12, 4, 2])/2 + W[2, 12, 4, 3]/2 + W[2, 12, 4, 4] + 
   W[2, 12, 4, 5]/4 - 2*W[2, 12, 4, 7] - W[2, 12, 4, 16]/4 - 
   (5*W[2, 12, 4, 17])/4 + (3*W[2, 12, 4, 18])/4 - (3*W[2, 12, 4, 19])/4 + 
   W[2, 12, 4, 20]/2 + W[2, 12, 4, 26]/4 + W[2, 12, 4, 27]/4 - 
   (3*W[2, 12, 4, 28])/4 - W[2, 12, 4, 29]/2 - W[2, 12, 4, 30]/4 + 
   (3*W[2, 12, 5, 1])/4 + (3*W[2, 12, 5, 3])/2 - W[2, 12, 5, 4]/2 - 
   (3*W[2, 12, 5, 5])/4 + 2*W[2, 12, 5, 7] - 2*W[2, 12, 5, 15] - 
   W[2, 12, 5, 16]/4 + (5*W[2, 12, 5, 17])/4 - (3*W[2, 12, 5, 18])/4 - 
   (3*W[2, 12, 5, 19])/4 - W[2, 12, 5, 20]/2 - W[2, 12, 5, 26]/4 - 
   W[2, 12, 5, 27]/4 - (3*W[2, 12, 5, 28])/4 + W[2, 12, 5, 29]/2 - 
   W[2, 12, 5, 30]/4 - (3*W[2, 12, 12, 2])/2 - (3*W[2, 12, 12, 3])/2 - 
   (3*W[2, 12, 12, 4])/2 + (3*W[2, 12, 12, 5])/2 + (3*W[2, 12, 12, 17])/2 + 
   (3*W[2, 12, 12, 19])/2 - (3*W[2, 12, 12, 26])/2 + (3*W[2, 12, 12, 28])/2 + 
   (3*W[2, 12, 17, 1])/4 + W[2, 12, 17, 3]/2 - W[2, 12, 17, 4] + 
   W[2, 12, 17, 5]/4 - 2*W[2, 12, 17, 15] + W[2, 12, 17, 16]/4 + 
   (5*W[2, 12, 17, 17])/4 + (3*W[2, 12, 17, 18])/4 - W[2, 12, 17, 19]/4 - 
   W[2, 12, 17, 20]/2 - W[2, 12, 17, 26]/4 + W[2, 12, 17, 27]/4 - 
   W[2, 12, 17, 28]/4 + W[2, 12, 17, 29]/2 + W[2, 12, 17, 30]/4 + 
   W[2, 12, 19, 1]/4 - W[2, 12, 19, 2] - W[2, 12, 19, 4]/2 - 
   (3*W[2, 12, 19, 5])/4 + 2*W[2, 12, 19, 7] + W[2, 12, 19, 16]/4 + 
   (3*W[2, 12, 19, 17])/4 - (3*W[2, 12, 19, 18])/4 + W[2, 12, 19, 19]/4 - 
   W[2, 12, 19, 20]/2 + W[2, 12, 19, 26]/4 - W[2, 12, 19, 27]/4 + 
   W[2, 12, 19, 28]/4 + W[2, 12, 19, 29]/2 + W[2, 12, 19, 30]/4 + 
   W[2, 12, 26, 1]/4 + W[2, 12, 26, 5]/4 - W[2, 12, 26, 16]/4 - 
   W[2, 12, 26, 17]/4 - W[2, 12, 26, 18]/4 - W[2, 12, 26, 19]/4 + 
   W[2, 12, 26, 20]/2 - (3*W[2, 12, 26, 26])/4 - (3*W[2, 12, 26, 27])/4 - 
   W[2, 12, 26, 28]/4 - W[2, 12, 26, 29]/2 - W[2, 12, 26, 30]/4 - 
   W[2, 12, 28, 1]/4 - W[2, 12, 28, 5]/4 + W[2, 12, 28, 16]/4 + 
   W[2, 12, 28, 17]/4 + W[2, 12, 28, 18]/4 + W[2, 12, 28, 19]/4 - 
   W[2, 12, 28, 20]/2 + (3*W[2, 12, 28, 26])/4 + (3*W[2, 12, 28, 27])/4 + 
   W[2, 12, 28, 28]/4 + W[2, 12, 28, 29]/2 + W[2, 12, 28, 30]/4 - 
   (3*W[2, 14, 1, 1])/4 - W[2, 14, 1, 2]/2 - W[2, 14, 1, 4] + 
   W[2, 14, 1, 5]/4 + 2*W[2, 14, 1, 9] + W[2, 14, 1, 16]/4 - 
   (3*W[2, 14, 1, 17])/4 + (3*W[2, 14, 1, 18])/4 + W[2, 14, 1, 19]/4 - 
   W[2, 14, 1, 20]/2 - W[2, 14, 1, 26]/4 + W[2, 14, 1, 27]/4 + 
   W[2, 14, 1, 28]/4 + W[2, 14, 1, 29]/2 + W[2, 14, 1, 30]/4 + 
   W[2, 14, 2, 1]/4 + W[2, 14, 2, 2] + W[2, 14, 2, 4] + W[2, 14, 2, 5]/4 - 
   2*W[2, 14, 2, 7] - 2*W[2, 14, 2, 9] - W[2, 14, 2, 16]/4 + 
   (3*W[2, 14, 2, 17])/4 + (3*W[2, 14, 2, 18])/4 - W[2, 14, 2, 19]/4 + 
   W[2, 14, 2, 20]/2 + W[2, 14, 2, 26]/4 + W[2, 14, 2, 27]/4 - 
   W[2, 14, 2, 28]/4 - W[2, 14, 2, 29]/2 - W[2, 14, 2, 30]/4 - 
   W[2, 14, 4, 1]/4 - W[2, 14, 4, 2] - W[2, 14, 4, 4] - W[2, 14, 4, 5]/4 + 
   2*W[2, 14, 4, 7] + 2*W[2, 14, 4, 9] + W[2, 14, 4, 16]/4 - 
   (3*W[2, 14, 4, 17])/4 - (3*W[2, 14, 4, 18])/4 + W[2, 14, 4, 19]/4 - 
   W[2, 14, 4, 20]/2 - W[2, 14, 4, 26]/4 - W[2, 14, 4, 27]/4 + 
   W[2, 14, 4, 28]/4 + W[2, 14, 4, 29]/2 + W[2, 14, 4, 30]/4 - 
   W[2, 14, 5, 1]/4 + W[2, 14, 5, 2] + W[2, 14, 5, 4]/2 + 
   (3*W[2, 14, 5, 5])/4 - 2*W[2, 14, 5, 7] - W[2, 14, 5, 16]/4 - 
   (3*W[2, 14, 5, 17])/4 + (3*W[2, 14, 5, 18])/4 - W[2, 14, 5, 19]/4 + 
   W[2, 14, 5, 20]/2 - W[2, 14, 5, 26]/4 + W[2, 14, 5, 27]/4 - 
   W[2, 14, 5, 28]/4 - W[2, 14, 5, 29]/2 - W[2, 14, 5, 30]/4 + 
   (3*W[2, 14, 16, 1])/4 + W[2, 14, 16, 2]/2 + W[2, 14, 16, 4] - 
   W[2, 14, 16, 5]/4 - 2*W[2, 14, 16, 9] - W[2, 14, 16, 16]/4 + 
   (3*W[2, 14, 16, 17])/4 - (3*W[2, 14, 16, 18])/4 - W[2, 14, 16, 19]/4 + 
   W[2, 14, 16, 20]/2 + W[2, 14, 16, 26]/4 - W[2, 14, 16, 27]/4 - 
   W[2, 14, 16, 28]/4 - W[2, 14, 16, 29]/2 - W[2, 14, 16, 30]/4 + 
   W[2, 14, 19, 1]/4 - W[2, 14, 19, 2] - W[2, 14, 19, 4]/2 - 
   (3*W[2, 14, 19, 5])/4 + 2*W[2, 14, 19, 7] + W[2, 14, 19, 16]/4 + 
   (3*W[2, 14, 19, 17])/4 - (3*W[2, 14, 19, 18])/4 + W[2, 14, 19, 19]/4 - 
   W[2, 14, 19, 20]/2 + W[2, 14, 19, 26]/4 - W[2, 14, 19, 27]/4 + 
   W[2, 14, 19, 28]/4 + W[2, 14, 19, 29]/2 + W[2, 14, 19, 30]/4 - 
   W[2, 14, 28, 1]/4 - W[2, 14, 28, 5]/4 + W[2, 14, 28, 16]/4 + 
   W[2, 14, 28, 17]/4 + W[2, 14, 28, 18]/4 + W[2, 14, 28, 19]/4 - 
   W[2, 14, 28, 20]/2 + (3*W[2, 14, 28, 26])/4 + (3*W[2, 14, 28, 27])/4 + 
   W[2, 14, 28, 28]/4 + W[2, 14, 28, 29]/2 + W[2, 14, 28, 30]/4 + 
   W[2, 14, 30, 1]/4 + W[2, 14, 30, 5]/4 - W[2, 14, 30, 16]/4 - 
   W[2, 14, 30, 17]/4 - W[2, 14, 30, 18]/4 - W[2, 14, 30, 19]/4 + 
   W[2, 14, 30, 20]/2 - (3*W[2, 14, 30, 26])/4 - (3*W[2, 14, 30, 27])/4 - 
   W[2, 14, 30, 28]/4 - W[2, 14, 30, 29]/2 - W[2, 14, 30, 30]/4 + 
   (3*W[3, 1, 1, 2])/2 - (3*W[3, 1, 1, 3])/2 - (3*W[3, 1, 1, 4])/2 + 
   W[3, 1, 1, 5] + W[3, 1, 1, 13] - W[3, 1, 1, 20]/2 + W[3, 1, 1, 29]/2 + 
   (5*W[3, 1, 2, 1])/4 + W[3, 1, 2, 2] + W[3, 1, 2, 3] - W[3, 1, 2, 4] - 
   (3*W[3, 1, 2, 5])/4 - W[3, 1, 2, 13] - W[3, 1, 2, 16]/4 - 
   (5*W[3, 1, 2, 17])/4 + (3*W[3, 1, 2, 18])/4 - W[3, 1, 2, 19]/4 + 
   W[3, 1, 2, 20]/2 + W[3, 1, 2, 26]/4 + W[3, 1, 2, 27]/4 - 
   W[3, 1, 2, 28]/4 - W[3, 1, 2, 29]/2 - W[3, 1, 2, 30]/4 - 
   (9*W[3, 1, 3, 1])/4 + 2*W[3, 1, 3, 2] + (3*W[3, 1, 3, 4])/2 - 
   (9*W[3, 1, 3, 5])/4 + 2*W[3, 1, 3, 13] + W[3, 1, 3, 15] - 
   W[3, 1, 3, 16]/4 - (3*W[3, 1, 3, 17])/4 - (5*W[3, 1, 3, 18])/4 - 
   W[3, 1, 3, 19]/4 + W[3, 1, 3, 20]/2 - W[3, 1, 3, 26]/4 + 
   W[3, 1, 3, 27]/4 - W[3, 1, 3, 28]/4 - W[3, 1, 3, 29]/2 - 
   W[3, 1, 3, 30]/4 - (7*W[3, 1, 4, 1])/4 - W[3, 1, 4, 2] + W[3, 1, 4, 3]/2 + 
   W[3, 1, 4, 4] - (5*W[3, 1, 4, 5])/4 + 3*W[3, 1, 4, 13] - 
   W[3, 1, 4, 16]/4 + (3*W[3, 1, 4, 17])/4 - (7*W[3, 1, 4, 18])/4 + 
   W[3, 1, 4, 19]/4 + W[3, 1, 4, 20]/2 + W[3, 1, 4, 26]/4 + 
   (3*W[3, 1, 4, 27])/4 + W[3, 1, 4, 28]/4 - W[3, 1, 4, 29]/2 - 
   W[3, 1, 4, 30]/4 + W[3, 1, 5, 1] - W[3, 1, 5, 2] - 2*W[3, 1, 5, 3] - 
   W[3, 1, 5, 4] + W[3, 1, 5, 5] + W[3, 1, 5, 13] + W[3, 1, 5, 15] + 
   W[3, 1, 11, 1]/2 - W[3, 1, 11, 2]/2 - W[3, 1, 11, 3]/2 - 
   W[3, 1, 11, 4]/2 + W[3, 1, 11, 16]/2 + W[3, 1, 11, 18]/2 - 
   W[3, 1, 11, 27]/2 + W[3, 1, 11, 30]/2 + (3*W[3, 1, 13, 1])/2 - 
   W[3, 1, 13, 2] + (3*W[3, 1, 13, 3])/2 + W[3, 1, 13, 4]/2 + 
   (3*W[3, 1, 13, 5])/2 - 6*W[3, 1, 13, 13] + (5*W[3, 1, 13, 18])/2 - 
   W[3, 1, 13, 20]/2 - W[3, 1, 13, 27]/2 + W[3, 1, 13, 29]/2 - 
   2*W[3, 1, 15, 2] + W[3, 1, 15, 3] + W[3, 1, 15, 5] - 2*W[3, 1, 15, 15] + 
   2*W[3, 1, 15, 17] - W[3, 1, 20, 1]/4 + W[3, 1, 20, 2] + W[3, 1, 20, 4] - 
   W[3, 1, 20, 5]/4 + W[3, 1, 20, 16]/4 - (3*W[3, 1, 20, 17])/4 - 
   (3*W[3, 1, 20, 18])/4 + W[3, 1, 20, 19]/4 - W[3, 1, 20, 20]/2 - 
   W[3, 1, 20, 26]/4 - W[3, 1, 20, 27]/4 + W[3, 1, 20, 28]/4 + 
   W[3, 1, 20, 29]/2 + W[3, 1, 20, 30]/4 + W[3, 1, 29, 1]/4 + 
   W[3, 1, 29, 5]/4 - W[3, 1, 29, 16]/4 - W[3, 1, 29, 17]/4 - 
   W[3, 1, 29, 18]/4 - W[3, 1, 29, 19]/4 + W[3, 1, 29, 20]/2 - 
   (3*W[3, 1, 29, 26])/4 - (3*W[3, 1, 29, 27])/4 - W[3, 1, 29, 28]/4 - 
   W[3, 1, 29, 29]/2 - W[3, 1, 29, 30]/4 + (5*W[3, 2, 1, 1])/4 + 
   W[3, 2, 1, 2] + W[3, 2, 1, 3] - W[3, 2, 1, 4] - (3*W[3, 2, 1, 5])/4 - 
   W[3, 2, 1, 13] - W[3, 2, 1, 16]/4 - (5*W[3, 2, 1, 17])/4 + 
   (3*W[3, 2, 1, 18])/4 - W[3, 2, 1, 19]/4 + W[3, 2, 1, 20]/2 + 
   W[3, 2, 1, 26]/4 + W[3, 2, 1, 27]/4 - W[3, 2, 1, 28]/4 - 
   W[3, 2, 1, 29]/2 - W[3, 2, 1, 30]/4 + W[3, 2, 3, 1] + W[3, 2, 3, 5] - 
   W[3, 2, 3, 13] - W[3, 2, 3, 15] - W[3, 2, 4, 1]/4 - W[3, 2, 4, 2] - 
   W[3, 2, 4, 4] - W[3, 2, 4, 5]/4 + W[3, 2, 4, 16]/4 + 
   (5*W[3, 2, 4, 17])/4 + (5*W[3, 2, 4, 18])/4 + W[3, 2, 4, 19]/4 - 
   W[3, 2, 4, 20]/2 - W[3, 2, 4, 26]/4 - W[3, 2, 4, 27]/4 + 
   W[3, 2, 4, 28]/4 + W[3, 2, 4, 29]/2 + W[3, 2, 4, 30]/4 - 
   (5*W[3, 2, 5, 1])/4 + W[3, 2, 5, 2]/2 - (3*W[3, 2, 5, 4])/2 - 
   (5*W[3, 2, 5, 5])/4 + 3*W[3, 2, 5, 15] + W[3, 2, 5, 16]/4 - 
   (5*W[3, 2, 5, 17])/4 + (3*W[3, 2, 5, 18])/4 + W[3, 2, 5, 19]/4 + 
   W[3, 2, 5, 20]/2 + W[3, 2, 5, 26]/4 + W[3, 2, 5, 27]/4 + 
   W[3, 2, 5, 28]/4 - W[3, 2, 5, 29]/2 + W[3, 2, 5, 30]/4 + 
   W[3, 2, 12, 2]/2 + W[3, 2, 12, 3]/2 + W[3, 2, 12, 4]/2 - 
   W[3, 2, 12, 5]/2 - W[3, 2, 12, 17]/2 - W[3, 2, 12, 19]/2 + 
   W[3, 2, 12, 26]/2 - W[3, 2, 12, 28]/2 - W[3, 2, 13, 1] - W[3, 2, 13, 3] + 
   2*W[3, 2, 13, 4] + 2*W[3, 2, 13, 13] - 2*W[3, 2, 13, 18] + 
   W[3, 2, 15, 1] - W[3, 2, 15, 2] + 2*W[3, 2, 15, 5] - 4*W[3, 2, 15, 15] + 
   3*W[3, 2, 15, 17] - W[3, 2, 15, 20] - W[3, 2, 15, 26] + W[3, 2, 15, 29] - 
   (3*W[3, 2, 17, 1])/4 - W[3, 2, 17, 3]/2 + W[3, 2, 17, 4] - 
   W[3, 2, 17, 5]/4 + 2*W[3, 2, 17, 15] - W[3, 2, 17, 16]/4 - 
   (5*W[3, 2, 17, 17])/4 - (3*W[3, 2, 17, 18])/4 + W[3, 2, 17, 19]/4 + 
   W[3, 2, 17, 20]/2 + W[3, 2, 17, 26]/4 - W[3, 2, 17, 27]/4 + 
   W[3, 2, 17, 28]/4 - W[3, 2, 17, 29]/2 - W[3, 2, 17, 30]/4 - 
   W[3, 2, 26, 1]/4 - W[3, 2, 26, 5]/4 + W[3, 2, 26, 16]/4 + 
   W[3, 2, 26, 17]/4 + W[3, 2, 26, 18]/4 + W[3, 2, 26, 19]/4 - 
   W[3, 2, 26, 20]/2 + (3*W[3, 2, 26, 26])/4 + (3*W[3, 2, 26, 27])/4 + 
   W[3, 2, 26, 28]/4 + W[3, 2, 26, 29]/2 + W[3, 2, 26, 30]/4 - 
   2*W[3, 3, 1, 1] + W[3, 3, 1, 2] + W[3, 3, 1, 4] - 2*W[3, 3, 1, 5] + 
   W[3, 3, 1, 13] + W[3, 3, 1, 15] + W[3, 3, 2, 1] + W[3, 3, 2, 5] - 
   W[3, 3, 2, 13] - W[3, 3, 2, 15] + W[3, 3, 4, 1] + W[3, 3, 4, 5] - 
   W[3, 3, 4, 13] - W[3, 3, 4, 15] - 2*W[3, 3, 5, 1] + W[3, 3, 5, 2] + 
   W[3, 3, 5, 4] - 2*W[3, 3, 5, 5] + W[3, 3, 5, 13] + W[3, 3, 5, 15] + 
   W[3, 3, 13, 1] - W[3, 3, 13, 2] - W[3, 3, 13, 4] + W[3, 3, 13, 5] + 
   W[3, 3, 15, 1] - W[3, 3, 15, 2] - W[3, 3, 15, 4] + W[3, 3, 15, 5] - 
   (5*W[3, 4, 1, 1])/4 - (3*W[3, 4, 1, 2])/2 + W[3, 4, 1, 4]/2 - 
   (5*W[3, 4, 1, 5])/4 + 3*W[3, 4, 1, 13] + W[3, 4, 1, 16]/4 + 
   (3*W[3, 4, 1, 17])/4 - (5*W[3, 4, 1, 18])/4 + W[3, 4, 1, 19]/4 + 
   W[3, 4, 1, 20]/2 + W[3, 4, 1, 26]/4 + W[3, 4, 1, 27]/4 + 
   W[3, 4, 1, 28]/4 - W[3, 4, 1, 29]/2 + W[3, 4, 1, 30]/4 - W[3, 4, 2, 1]/4 - 
   W[3, 4, 2, 2] - W[3, 4, 2, 4] - W[3, 4, 2, 5]/4 + W[3, 4, 2, 16]/4 + 
   (5*W[3, 4, 2, 17])/4 + (5*W[3, 4, 2, 18])/4 + W[3, 4, 2, 19]/4 - 
   W[3, 4, 2, 20]/2 - W[3, 4, 2, 26]/4 - W[3, 4, 2, 27]/4 + 
   W[3, 4, 2, 28]/4 + W[3, 4, 2, 29]/2 + W[3, 4, 2, 30]/4 + W[3, 4, 3, 1] + 
   W[3, 4, 3, 5] - W[3, 4, 3, 13] - W[3, 4, 3, 15] - (3*W[3, 4, 5, 1])/4 - 
   W[3, 4, 5, 2] + W[3, 4, 5, 3] + W[3, 4, 5, 4] + (5*W[3, 4, 5, 5])/4 - 
   W[3, 4, 5, 15] - W[3, 4, 5, 16]/4 + (3*W[3, 4, 5, 17])/4 - 
   (5*W[3, 4, 5, 18])/4 - W[3, 4, 5, 19]/4 + W[3, 4, 5, 20]/2 + 
   W[3, 4, 5, 26]/4 + W[3, 4, 5, 27]/4 - W[3, 4, 5, 28]/4 - 
   W[3, 4, 5, 29]/2 - W[3, 4, 5, 30]/4 - W[3, 4, 11, 1]/2 + 
   W[3, 4, 11, 2]/2 + W[3, 4, 11, 3]/2 + W[3, 4, 11, 4]/2 - 
   W[3, 4, 11, 16]/2 - W[3, 4, 11, 18]/2 + W[3, 4, 11, 27]/2 - 
   W[3, 4, 11, 30]/2 + 2*W[3, 4, 13, 1] - W[3, 4, 13, 4] + W[3, 4, 13, 5] - 
   4*W[3, 4, 13, 13] + 3*W[3, 4, 13, 18] - W[3, 4, 13, 20] - 
   W[3, 4, 13, 27] + W[3, 4, 13, 29] + 2*W[3, 4, 15, 2] - W[3, 4, 15, 3] - 
   W[3, 4, 15, 5] + 2*W[3, 4, 15, 15] - 2*W[3, 4, 15, 17] - 
   W[3, 4, 18, 1]/4 + W[3, 4, 18, 2] - W[3, 4, 18, 3]/2 - 
   (3*W[3, 4, 18, 5])/4 + 2*W[3, 4, 18, 13] + W[3, 4, 18, 16]/4 - 
   (3*W[3, 4, 18, 17])/4 - (5*W[3, 4, 18, 18])/4 - W[3, 4, 18, 19]/4 + 
   W[3, 4, 18, 20]/2 - W[3, 4, 18, 26]/4 + W[3, 4, 18, 27]/4 - 
   W[3, 4, 18, 28]/4 - W[3, 4, 18, 29]/2 + W[3, 4, 18, 30]/4 - 
   W[3, 4, 27, 1]/4 - W[3, 4, 27, 5]/4 + W[3, 4, 27, 16]/4 + 
   W[3, 4, 27, 17]/4 + W[3, 4, 27, 18]/4 + W[3, 4, 27, 19]/4 - 
   W[3, 4, 27, 20]/2 + (3*W[3, 4, 27, 26])/4 + (3*W[3, 4, 27, 27])/4 + 
   W[3, 4, 27, 28]/4 + W[3, 4, 27, 29]/2 + W[3, 4, 27, 30]/4 + 
   W[3, 5, 1, 1] - W[3, 5, 1, 2] - 2*W[3, 5, 1, 3] - W[3, 5, 1, 4] + 
   W[3, 5, 1, 5] + W[3, 5, 1, 13] + W[3, 5, 1, 15] - (5*W[3, 5, 2, 1])/4 + 
   W[3, 5, 2, 2] + W[3, 5, 2, 3]/2 - W[3, 5, 2, 4] - (7*W[3, 5, 2, 5])/4 + 
   3*W[3, 5, 2, 15] + W[3, 5, 2, 16]/4 - (7*W[3, 5, 2, 17])/4 + 
   (3*W[3, 5, 2, 18])/4 - W[3, 5, 2, 19]/4 + W[3, 5, 2, 20]/2 + 
   (3*W[3, 5, 2, 26])/4 + W[3, 5, 2, 27]/4 - W[3, 5, 2, 28]/4 - 
   W[3, 5, 2, 29]/2 + W[3, 5, 2, 30]/4 - (9*W[3, 5, 3, 1])/4 + 
   (3*W[3, 5, 3, 2])/2 + 2*W[3, 5, 3, 4] - (9*W[3, 5, 3, 5])/4 + 
   W[3, 5, 3, 13] + 2*W[3, 5, 3, 15] - W[3, 5, 3, 16]/4 - 
   (5*W[3, 5, 3, 17])/4 - (3*W[3, 5, 3, 18])/4 - W[3, 5, 3, 19]/4 + 
   W[3, 5, 3, 20]/2 + W[3, 5, 3, 26]/4 - W[3, 5, 3, 27]/4 - 
   W[3, 5, 3, 28]/4 - W[3, 5, 3, 29]/2 - W[3, 5, 3, 30]/4 - 
   (3*W[3, 5, 4, 1])/4 - W[3, 5, 4, 2] + W[3, 5, 4, 3] + W[3, 5, 4, 4] + 
   (5*W[3, 5, 4, 5])/4 - W[3, 5, 4, 15] - W[3, 5, 4, 16]/4 + 
   (3*W[3, 5, 4, 17])/4 - (5*W[3, 5, 4, 18])/4 - W[3, 5, 4, 19]/4 + 
   W[3, 5, 4, 20]/2 + W[3, 5, 4, 26]/4 + W[3, 5, 4, 27]/4 - 
   W[3, 5, 4, 28]/4 - W[3, 5, 4, 29]/2 - W[3, 5, 4, 30]/4 + W[3, 5, 5, 1] - 
   (3*W[3, 5, 5, 2])/2 - (3*W[3, 5, 5, 3])/2 + (3*W[3, 5, 5, 4])/2 + 
   W[3, 5, 5, 15] - W[3, 5, 5, 20]/2 + W[3, 5, 5, 29]/2 - W[3, 5, 12, 2]/2 - 
   W[3, 5, 12, 3]/2 - W[3, 5, 12, 4]/2 + W[3, 5, 12, 5]/2 + 
   W[3, 5, 12, 17]/2 + W[3, 5, 12, 19]/2 - W[3, 5, 12, 26]/2 + 
   W[3, 5, 12, 28]/2 + W[3, 5, 13, 1] + W[3, 5, 13, 3] - 2*W[3, 5, 13, 4] - 
   2*W[3, 5, 13, 13] + 2*W[3, 5, 13, 18] + (3*W[3, 5, 15, 1])/2 + 
   W[3, 5, 15, 2]/2 + (3*W[3, 5, 15, 3])/2 - W[3, 5, 15, 4] + 
   (3*W[3, 5, 15, 5])/2 - 6*W[3, 5, 15, 15] + (5*W[3, 5, 15, 17])/2 - 
   W[3, 5, 15, 20]/2 - W[3, 5, 15, 26]/2 + W[3, 5, 15, 29]/2 - 
   W[3, 5, 20, 1]/4 + W[3, 5, 20, 2] + W[3, 5, 20, 4] - W[3, 5, 20, 5]/4 + 
   W[3, 5, 20, 16]/4 - (3*W[3, 5, 20, 17])/4 - (3*W[3, 5, 20, 18])/4 + 
   W[3, 5, 20, 19]/4 - W[3, 5, 20, 20]/2 - W[3, 5, 20, 26]/4 - 
   W[3, 5, 20, 27]/4 + W[3, 5, 20, 28]/4 + W[3, 5, 20, 29]/2 + 
   W[3, 5, 20, 30]/4 + W[3, 5, 29, 1]/4 + W[3, 5, 29, 5]/4 - 
   W[3, 5, 29, 16]/4 - W[3, 5, 29, 17]/4 - W[3, 5, 29, 18]/4 - 
   W[3, 5, 29, 19]/4 + W[3, 5, 29, 20]/2 - (3*W[3, 5, 29, 26])/4 - 
   (3*W[3, 5, 29, 27])/4 - W[3, 5, 29, 28]/4 - W[3, 5, 29, 29]/2 - 
   W[3, 5, 29, 30]/4 + (5*W[3, 13, 1, 1])/4 + (3*W[3, 13, 1, 3])/2 + 
   W[3, 13, 1, 4] + (5*W[3, 13, 1, 5])/4 - 5*W[3, 13, 1, 13] - 
   W[3, 13, 1, 16]/4 - (3*W[3, 13, 1, 17])/4 + (5*W[3, 13, 1, 18])/4 - 
   W[3, 13, 1, 19]/4 - W[3, 13, 1, 26]/4 - W[3, 13, 1, 27]/4 - 
   W[3, 13, 1, 28]/4 - W[3, 13, 1, 30]/4 - W[3, 13, 2, 1] - W[3, 13, 2, 3] + 
   2*W[3, 13, 2, 4] + 2*W[3, 13, 2, 13] - 2*W[3, 13, 2, 18] + 
   (5*W[3, 13, 3, 1])/4 - 2*W[3, 13, 3, 2] - (3*W[3, 13, 3, 4])/2 + 
   (5*W[3, 13, 3, 5])/4 - W[3, 13, 3, 13] + W[3, 13, 3, 16]/4 + 
   (3*W[3, 13, 3, 17])/4 + (5*W[3, 13, 3, 18])/4 + W[3, 13, 3, 19]/4 - 
   W[3, 13, 3, 20]/2 + W[3, 13, 3, 26]/4 - W[3, 13, 3, 27]/4 + 
   W[3, 13, 3, 28]/4 + W[3, 13, 3, 29]/2 + W[3, 13, 3, 30]/4 + 
   (7*W[3, 13, 4, 1])/4 + W[3, 13, 4, 2] - W[3, 13, 4, 3]/2 - 
   W[3, 13, 4, 4] + W[3, 13, 4, 5]/4 - 2*W[3, 13, 4, 13] + 
   W[3, 13, 4, 16]/4 - (3*W[3, 13, 4, 17])/4 + (7*W[3, 13, 4, 18])/4 - 
   W[3, 13, 4, 19]/4 - W[3, 13, 4, 20]/2 - W[3, 13, 4, 26]/4 - 
   (3*W[3, 13, 4, 27])/4 - W[3, 13, 4, 28]/4 + W[3, 13, 4, 29]/2 + 
   W[3, 13, 4, 30]/4 + (3*W[3, 13, 5, 1])/4 + W[3, 13, 5, 2] + 
   W[3, 13, 5, 3] - W[3, 13, 5, 4] - W[3, 13, 5, 5]/4 - 2*W[3, 13, 5, 13] + 
   W[3, 13, 5, 16]/4 - (3*W[3, 13, 5, 17])/4 + (5*W[3, 13, 5, 18])/4 + 
   W[3, 13, 5, 19]/4 - W[3, 13, 5, 20]/2 - W[3, 13, 5, 26]/4 - 
   W[3, 13, 5, 27]/4 + W[3, 13, 5, 28]/4 + W[3, 13, 5, 29]/2 + 
   W[3, 13, 5, 30]/4 - (9*W[3, 13, 13, 1])/2 + 2*W[3, 13, 13, 2] - 
   (3*W[3, 13, 13, 3])/2 + (3*W[3, 13, 13, 4])/2 - (7*W[3, 13, 13, 5])/2 + 
   10*W[3, 13, 13, 13] - (11*W[3, 13, 13, 18])/2 + (3*W[3, 13, 13, 20])/2 + 
   (3*W[3, 13, 13, 27])/2 - (3*W[3, 13, 13, 29])/2 + W[3, 13, 18, 1]/4 - 
   W[3, 13, 18, 2] + W[3, 13, 18, 3]/2 + (3*W[3, 13, 18, 5])/4 - 
   2*W[3, 13, 18, 13] - W[3, 13, 18, 16]/4 + (3*W[3, 13, 18, 17])/4 + 
   (5*W[3, 13, 18, 18])/4 + W[3, 13, 18, 19]/4 - W[3, 13, 18, 20]/2 + 
   W[3, 13, 18, 26]/4 - W[3, 13, 18, 27]/4 + W[3, 13, 18, 28]/4 + 
   W[3, 13, 18, 29]/2 - W[3, 13, 18, 30]/4 + W[3, 13, 20, 1]/4 - 
   W[3, 13, 20, 2] - W[3, 13, 20, 4] + W[3, 13, 20, 5]/4 - 
   W[3, 13, 20, 16]/4 + (3*W[3, 13, 20, 17])/4 + (3*W[3, 13, 20, 18])/4 - 
   W[3, 13, 20, 19]/4 + W[3, 13, 20, 20]/2 + W[3, 13, 20, 26]/4 + 
   W[3, 13, 20, 27]/4 - W[3, 13, 20, 28]/4 - W[3, 13, 20, 29]/2 - 
   W[3, 13, 20, 30]/4 + W[3, 13, 27, 1]/4 + W[3, 13, 27, 5]/4 - 
   W[3, 13, 27, 16]/4 - W[3, 13, 27, 17]/4 - W[3, 13, 27, 18]/4 - 
   W[3, 13, 27, 19]/4 + W[3, 13, 27, 20]/2 - (3*W[3, 13, 27, 26])/4 - 
   (3*W[3, 13, 27, 27])/4 - W[3, 13, 27, 28]/4 - W[3, 13, 27, 29]/2 - 
   W[3, 13, 27, 30]/4 - W[3, 13, 29, 1]/4 - W[3, 13, 29, 5]/4 + 
   W[3, 13, 29, 16]/4 + W[3, 13, 29, 17]/4 + W[3, 13, 29, 18]/4 + 
   W[3, 13, 29, 19]/4 - W[3, 13, 29, 20]/2 + (3*W[3, 13, 29, 26])/4 + 
   (3*W[3, 13, 29, 27])/4 + W[3, 13, 29, 28]/4 + W[3, 13, 29, 29]/2 + 
   W[3, 13, 29, 30]/4 - W[3, 15, 1, 1]/4 - W[3, 15, 1, 2] + W[3, 15, 1, 3] + 
   W[3, 15, 1, 4] + (3*W[3, 15, 1, 5])/4 - 2*W[3, 15, 1, 15] + 
   W[3, 15, 1, 16]/4 + (5*W[3, 15, 1, 17])/4 - (3*W[3, 15, 1, 18])/4 + 
   W[3, 15, 1, 19]/4 - W[3, 15, 1, 20]/2 - W[3, 15, 1, 26]/4 - 
   W[3, 15, 1, 27]/4 + W[3, 15, 1, 28]/4 + W[3, 15, 1, 29]/2 + 
   W[3, 15, 1, 30]/4 + W[3, 15, 2, 1]/4 - W[3, 15, 2, 2] - W[3, 15, 2, 3]/2 + 
   W[3, 15, 2, 4] + (7*W[3, 15, 2, 5])/4 - 2*W[3, 15, 2, 15] - 
   W[3, 15, 2, 16]/4 + (7*W[3, 15, 2, 17])/4 - (3*W[3, 15, 2, 18])/4 + 
   W[3, 15, 2, 19]/4 - W[3, 15, 2, 20]/2 - (3*W[3, 15, 2, 26])/4 - 
   W[3, 15, 2, 27]/4 + W[3, 15, 2, 28]/4 + W[3, 15, 2, 29]/2 - 
   W[3, 15, 2, 30]/4 + (5*W[3, 15, 3, 1])/4 - (3*W[3, 15, 3, 2])/2 - 
   2*W[3, 15, 3, 4] + (5*W[3, 15, 3, 5])/4 - W[3, 15, 3, 15] + 
   W[3, 15, 3, 16]/4 + (5*W[3, 15, 3, 17])/4 + (3*W[3, 15, 3, 18])/4 + 
   W[3, 15, 3, 19]/4 - W[3, 15, 3, 20]/2 - W[3, 15, 3, 26]/4 + 
   W[3, 15, 3, 27]/4 + W[3, 15, 3, 28]/4 + W[3, 15, 3, 29]/2 + 
   W[3, 15, 3, 30]/4 + 2*W[3, 15, 4, 2] - W[3, 15, 4, 3] - W[3, 15, 4, 5] + 
   2*W[3, 15, 4, 15] - 2*W[3, 15, 4, 17] + (5*W[3, 15, 5, 1])/4 + 
   W[3, 15, 5, 2] + (3*W[3, 15, 5, 3])/2 + (5*W[3, 15, 5, 5])/4 - 
   5*W[3, 15, 5, 15] - W[3, 15, 5, 16]/4 + (5*W[3, 15, 5, 17])/4 - 
   (3*W[3, 15, 5, 18])/4 - W[3, 15, 5, 19]/4 - W[3, 15, 5, 26]/4 - 
   W[3, 15, 5, 27]/4 - W[3, 15, 5, 28]/4 - W[3, 15, 5, 30]/4 - 
   (7*W[3, 15, 15, 1])/2 + (3*W[3, 15, 15, 2])/2 - (3*W[3, 15, 15, 3])/2 + 
   2*W[3, 15, 15, 4] - (9*W[3, 15, 15, 5])/2 + 10*W[3, 15, 15, 15] - 
   (11*W[3, 15, 15, 17])/2 + (3*W[3, 15, 15, 20])/2 + 
   (3*W[3, 15, 15, 26])/2 - (3*W[3, 15, 15, 29])/2 + (3*W[3, 15, 17, 1])/4 + 
   W[3, 15, 17, 3]/2 - W[3, 15, 17, 4] + W[3, 15, 17, 5]/4 - 
   2*W[3, 15, 17, 15] + W[3, 15, 17, 16]/4 + (5*W[3, 15, 17, 17])/4 + 
   (3*W[3, 15, 17, 18])/4 - W[3, 15, 17, 19]/4 - W[3, 15, 17, 20]/2 - 
   W[3, 15, 17, 26]/4 + W[3, 15, 17, 27]/4 - W[3, 15, 17, 28]/4 + 
   W[3, 15, 17, 29]/2 + W[3, 15, 17, 30]/4 + W[3, 15, 20, 1]/4 - 
   W[3, 15, 20, 2] - W[3, 15, 20, 4] + W[3, 15, 20, 5]/4 - 
   W[3, 15, 20, 16]/4 + (3*W[3, 15, 20, 17])/4 + (3*W[3, 15, 20, 18])/4 - 
   W[3, 15, 20, 19]/4 + W[3, 15, 20, 20]/2 + W[3, 15, 20, 26]/4 + 
   W[3, 15, 20, 27]/4 - W[3, 15, 20, 28]/4 - W[3, 15, 20, 29]/2 - 
   W[3, 15, 20, 30]/4 + W[3, 15, 26, 1]/4 + W[3, 15, 26, 5]/4 - 
   W[3, 15, 26, 16]/4 - W[3, 15, 26, 17]/4 - W[3, 15, 26, 18]/4 - 
   W[3, 15, 26, 19]/4 + W[3, 15, 26, 20]/2 - (3*W[3, 15, 26, 26])/4 - 
   (3*W[3, 15, 26, 27])/4 - W[3, 15, 26, 28]/4 - W[3, 15, 26, 29]/2 - 
   W[3, 15, 26, 30]/4 - W[3, 15, 29, 1]/4 - W[3, 15, 29, 5]/4 + 
   W[3, 15, 29, 16]/4 + W[3, 15, 29, 17]/4 + W[3, 15, 29, 18]/4 + 
   W[3, 15, 29, 19]/4 - W[3, 15, 29, 20]/2 + (3*W[3, 15, 29, 26])/4 + 
   (3*W[3, 15, 29, 27])/4 + W[3, 15, 29, 28]/4 + W[3, 15, 29, 29]/2 + 
   W[3, 15, 29, 30]/4 - W[4, 1, 1, 3]/2 - W[4, 1, 1, 4]/2 + 
   (3*W[4, 1, 1, 5])/2 - W[4, 1, 1, 13] + W[4, 1, 1, 16]/2 + 
   W[4, 1, 1, 30]/2 - W[4, 1, 2, 3]/2 - W[4, 1, 2, 4]/2 + W[4, 1, 2, 5]/2 + 
   W[4, 1, 2, 16]/2 + W[4, 1, 2, 30]/2 + (3*W[4, 1, 3, 1])/4 - 
   (3*W[4, 1, 3, 2])/2 - W[4, 1, 3, 4]/2 - W[4, 1, 3, 5]/4 - W[4, 1, 3, 13] + 
   W[4, 1, 3, 16]/4 + (3*W[4, 1, 3, 17])/4 + (7*W[4, 1, 3, 18])/4 + 
   W[4, 1, 3, 19]/4 - W[4, 1, 3, 20]/2 + W[4, 1, 3, 26]/4 - 
   (3*W[4, 1, 3, 27])/4 + W[4, 1, 3, 28]/4 + W[4, 1, 3, 29]/2 + 
   W[4, 1, 3, 30]/4 + W[4, 1, 4, 1]/4 - (3*W[4, 1, 4, 2])/2 + 
   W[4, 1, 4, 3]/2 - W[4, 1, 4, 4] + (3*W[4, 1, 4, 5])/4 + 2*W[4, 1, 4, 9] - 
   2*W[4, 1, 4, 13] + W[4, 1, 4, 16]/4 - (3*W[4, 1, 4, 17])/4 + 
   (9*W[4, 1, 4, 18])/4 - W[4, 1, 4, 19]/4 - W[4, 1, 4, 20]/2 - 
   W[4, 1, 4, 26]/4 - (5*W[4, 1, 4, 27])/4 - W[4, 1, 4, 28]/4 + 
   W[4, 1, 4, 29]/2 + W[4, 1, 4, 30]/4 + (5*W[4, 1, 5, 1])/4 + 
   (3*W[4, 1, 5, 2])/2 - W[4, 1, 5, 3]/2 - W[4, 1, 5, 4]/2 - 
   (5*W[4, 1, 5, 5])/4 - W[4, 1, 5, 16]/4 - (3*W[4, 1, 5, 17])/4 + 
   (3*W[4, 1, 5, 18])/4 + W[4, 1, 5, 19]/4 - W[4, 1, 5, 20]/2 - 
   W[4, 1, 5, 26]/4 + W[4, 1, 5, 27]/4 + W[4, 1, 5, 28]/4 + 
   W[4, 1, 5, 29]/2 - W[4, 1, 5, 30]/4 - W[4, 1, 11, 1] + W[4, 1, 11, 2] + 
   W[4, 1, 11, 3] + W[4, 1, 11, 4] - W[4, 1, 11, 16] - W[4, 1, 11, 18] + 
   W[4, 1, 11, 27] - W[4, 1, 11, 30] - 2*W[4, 1, 13, 1] + W[4, 1, 13, 4] - 
   W[4, 1, 13, 5] + 4*W[4, 1, 13, 13] - 3*W[4, 1, 13, 18] + W[4, 1, 13, 20] + 
   W[4, 1, 13, 27] - W[4, 1, 13, 29] + (3*W[4, 1, 16, 1])/4 + 
   W[4, 1, 16, 2]/2 + W[4, 1, 16, 4] - W[4, 1, 16, 5]/4 - 2*W[4, 1, 16, 9] - 
   W[4, 1, 16, 16]/4 + (3*W[4, 1, 16, 17])/4 - (3*W[4, 1, 16, 18])/4 - 
   W[4, 1, 16, 19]/4 + W[4, 1, 16, 20]/2 + W[4, 1, 16, 26]/4 - 
   W[4, 1, 16, 27]/4 - W[4, 1, 16, 28]/4 - W[4, 1, 16, 29]/2 - 
   W[4, 1, 16, 30]/4 + W[4, 1, 30, 1]/4 + W[4, 1, 30, 5]/4 - 
   W[4, 1, 30, 16]/4 - W[4, 1, 30, 17]/4 - W[4, 1, 30, 18]/4 - 
   W[4, 1, 30, 19]/4 + W[4, 1, 30, 20]/2 - (3*W[4, 1, 30, 26])/4 - 
   (3*W[4, 1, 30, 27])/4 - W[4, 1, 30, 28]/4 - W[4, 1, 30, 29]/2 - 
   W[4, 1, 30, 30]/4 - W[4, 2, 1, 3]/2 - W[4, 2, 1, 4]/2 + W[4, 2, 1, 5]/2 + 
   W[4, 2, 1, 16]/2 + W[4, 2, 1, 30]/2 - W[4, 2, 3, 1]/4 - W[4, 2, 3, 2] - 
   W[4, 2, 3, 4] - W[4, 2, 3, 5]/4 + W[4, 2, 3, 16]/4 + 
   (5*W[4, 2, 3, 17])/4 + (5*W[4, 2, 3, 18])/4 + W[4, 2, 3, 19]/4 - 
   W[4, 2, 3, 20]/2 - W[4, 2, 3, 26]/4 - W[4, 2, 3, 27]/4 + 
   W[4, 2, 3, 28]/4 + W[4, 2, 3, 29]/2 + W[4, 2, 3, 30]/4 - W[4, 2, 4, 1]/4 - 
   W[4, 2, 4, 2] - W[4, 2, 4, 4] - W[4, 2, 4, 5]/4 + 2*W[4, 2, 4, 7] + 
   2*W[4, 2, 4, 9] + W[4, 2, 4, 16]/4 - (3*W[4, 2, 4, 17])/4 - 
   (3*W[4, 2, 4, 18])/4 + W[4, 2, 4, 19]/4 - W[4, 2, 4, 20]/2 - 
   W[4, 2, 4, 26]/4 - W[4, 2, 4, 27]/4 + W[4, 2, 4, 28]/4 + 
   W[4, 2, 4, 29]/2 + W[4, 2, 4, 30]/4 + W[4, 2, 5, 1]/4 + W[4, 2, 5, 2]/2 - 
   W[4, 2, 5, 3]/2 + W[4, 2, 5, 4]/2 + (3*W[4, 2, 5, 5])/4 - 
   2*W[4, 2, 5, 7] - W[4, 2, 5, 16]/4 - (3*W[4, 2, 5, 17])/4 + 
   (3*W[4, 2, 5, 18])/4 + W[4, 2, 5, 19]/4 + W[4, 2, 5, 20]/2 - 
   W[4, 2, 5, 26]/4 + W[4, 2, 5, 27]/4 + W[4, 2, 5, 28]/4 - 
   W[4, 2, 5, 29]/2 - W[4, 2, 5, 30]/4 - W[4, 2, 11, 1]/2 + 
   W[4, 2, 11, 2]/2 + W[4, 2, 11, 3]/2 + W[4, 2, 11, 4]/2 - 
   W[4, 2, 11, 16]/2 - W[4, 2, 11, 18]/2 + W[4, 2, 11, 27]/2 - 
   W[4, 2, 11, 30]/2 + W[4, 2, 12, 2]/2 + W[4, 2, 12, 3]/2 + 
   W[4, 2, 12, 4]/2 - W[4, 2, 12, 5]/2 - W[4, 2, 12, 17]/2 - 
   W[4, 2, 12, 19]/2 + W[4, 2, 12, 26]/2 - W[4, 2, 12, 28]/2 + 
   (3*W[4, 2, 16, 1])/4 + W[4, 2, 16, 2]/2 + W[4, 2, 16, 4] - 
   W[4, 2, 16, 5]/4 - 2*W[4, 2, 16, 9] - W[4, 2, 16, 16]/4 + 
   (3*W[4, 2, 16, 17])/4 - (3*W[4, 2, 16, 18])/4 - W[4, 2, 16, 19]/4 + 
   W[4, 2, 16, 20]/2 + W[4, 2, 16, 26]/4 - W[4, 2, 16, 27]/4 - 
   W[4, 2, 16, 28]/4 - W[4, 2, 16, 29]/2 - W[4, 2, 16, 30]/4 + 
   W[4, 2, 30, 1]/4 + W[4, 2, 30, 5]/4 - W[4, 2, 30, 16]/4 - 
   W[4, 2, 30, 17]/4 - W[4, 2, 30, 18]/4 - W[4, 2, 30, 19]/4 + 
   W[4, 2, 30, 20]/2 - (3*W[4, 2, 30, 26])/4 - (3*W[4, 2, 30, 27])/4 - 
   W[4, 2, 30, 28]/4 - W[4, 2, 30, 29]/2 - W[4, 2, 30, 30]/4 - 
   (5*W[4, 3, 1, 1])/4 - (3*W[4, 3, 1, 2])/2 + W[4, 3, 1, 4]/2 - 
   (5*W[4, 3, 1, 5])/4 + 3*W[4, 3, 1, 13] + W[4, 3, 1, 16]/4 + 
   (3*W[4, 3, 1, 17])/4 - (5*W[4, 3, 1, 18])/4 + W[4, 3, 1, 19]/4 + 
   W[4, 3, 1, 20]/2 + W[4, 3, 1, 26]/4 + W[4, 3, 1, 27]/4 + 
   W[4, 3, 1, 28]/4 - W[4, 3, 1, 29]/2 + W[4, 3, 1, 30]/4 - W[4, 3, 2, 1]/4 - 
   W[4, 3, 2, 2] - W[4, 3, 2, 4] - W[4, 3, 2, 5]/4 + W[4, 3, 2, 16]/4 + 
   (5*W[4, 3, 2, 17])/4 + (5*W[4, 3, 2, 18])/4 + W[4, 3, 2, 19]/4 - 
   W[4, 3, 2, 20]/2 - W[4, 3, 2, 26]/4 - W[4, 3, 2, 27]/4 + 
   W[4, 3, 2, 28]/4 + W[4, 3, 2, 29]/2 + W[4, 3, 2, 30]/4 + W[4, 3, 3, 1] + 
   W[4, 3, 3, 5] - W[4, 3, 3, 13] - W[4, 3, 3, 15] - (3*W[4, 3, 5, 1])/4 - 
   W[4, 3, 5, 2] + W[4, 3, 5, 3] + W[4, 3, 5, 4] + (5*W[4, 3, 5, 5])/4 - 
   W[4, 3, 5, 15] - W[4, 3, 5, 16]/4 + (3*W[4, 3, 5, 17])/4 - 
   (5*W[4, 3, 5, 18])/4 - W[4, 3, 5, 19]/4 + W[4, 3, 5, 20]/2 + 
   W[4, 3, 5, 26]/4 + W[4, 3, 5, 27]/4 - W[4, 3, 5, 28]/4 - 
   W[4, 3, 5, 29]/2 - W[4, 3, 5, 30]/4 - W[4, 3, 11, 1]/2 + 
   W[4, 3, 11, 2]/2 + W[4, 3, 11, 3]/2 + W[4, 3, 11, 4]/2 - 
   W[4, 3, 11, 16]/2 - W[4, 3, 11, 18]/2 + W[4, 3, 11, 27]/2 - 
   W[4, 3, 11, 30]/2 + 2*W[4, 3, 13, 1] - W[4, 3, 13, 4] + W[4, 3, 13, 5] - 
   4*W[4, 3, 13, 13] + 3*W[4, 3, 13, 18] - W[4, 3, 13, 20] - 
   W[4, 3, 13, 27] + W[4, 3, 13, 29] + 2*W[4, 3, 15, 2] - W[4, 3, 15, 3] - 
   W[4, 3, 15, 5] + 2*W[4, 3, 15, 15] - 2*W[4, 3, 15, 17] - 
   W[4, 3, 18, 1]/4 + W[4, 3, 18, 2] - W[4, 3, 18, 3]/2 - 
   (3*W[4, 3, 18, 5])/4 + 2*W[4, 3, 18, 13] + W[4, 3, 18, 16]/4 - 
   (3*W[4, 3, 18, 17])/4 - (5*W[4, 3, 18, 18])/4 - W[4, 3, 18, 19]/4 + 
   W[4, 3, 18, 20]/2 - W[4, 3, 18, 26]/4 + W[4, 3, 18, 27]/4 - 
   W[4, 3, 18, 28]/4 - W[4, 3, 18, 29]/2 + W[4, 3, 18, 30]/4 - 
   W[4, 3, 27, 1]/4 - W[4, 3, 27, 5]/4 + W[4, 3, 27, 16]/4 + 
   W[4, 3, 27, 17]/4 + W[4, 3, 27, 18]/4 + W[4, 3, 27, 19]/4 - 
   W[4, 3, 27, 20]/2 + (3*W[4, 3, 27, 26])/4 + (3*W[4, 3, 27, 27])/4 + 
   W[4, 3, 27, 28]/4 + W[4, 3, 27, 29]/2 + W[4, 3, 27, 30]/4 + 
   (5*W[4, 5, 1, 1])/4 + (3*W[4, 5, 1, 2])/2 - W[4, 5, 1, 3]/2 - 
   W[4, 5, 1, 4]/2 - (5*W[4, 5, 1, 5])/4 - W[4, 5, 1, 16]/4 - 
   (3*W[4, 5, 1, 17])/4 + (3*W[4, 5, 1, 18])/4 + W[4, 5, 1, 19]/4 - 
   W[4, 5, 1, 20]/2 - W[4, 5, 1, 26]/4 + W[4, 5, 1, 27]/4 + 
   W[4, 5, 1, 28]/4 + W[4, 5, 1, 29]/2 - W[4, 5, 1, 30]/4 + W[4, 5, 2, 1]/4 + 
   W[4, 5, 2, 2] + W[4, 5, 2, 4] + W[4, 5, 2, 5]/4 - 2*W[4, 5, 2, 7] - 
   W[4, 5, 2, 16]/4 - (5*W[4, 5, 2, 17])/4 + (3*W[4, 5, 2, 18])/4 - 
   W[4, 5, 2, 19]/4 + W[4, 5, 2, 20]/2 + W[4, 5, 2, 26]/4 + 
   W[4, 5, 2, 27]/4 - W[4, 5, 2, 28]/4 - W[4, 5, 2, 29]/2 - 
   W[4, 5, 2, 30]/4 - (3*W[4, 5, 3, 1])/4 + W[4, 5, 3, 2] + W[4, 5, 3, 4] + 
   W[4, 5, 3, 5]/4 + W[4, 5, 3, 15] - W[4, 5, 3, 16]/4 - 
   (5*W[4, 5, 3, 17])/4 - (5*W[4, 5, 3, 18])/4 - W[4, 5, 3, 19]/4 + 
   W[4, 5, 3, 20]/2 + W[4, 5, 3, 26]/4 + W[4, 5, 3, 27]/4 - 
   W[4, 5, 3, 28]/4 - W[4, 5, 3, 29]/2 - W[4, 5, 3, 30]/4 - 
   (3*W[4, 5, 5, 1])/2 + W[4, 5, 5, 2]/2 + W[4, 5, 5, 3]/2 + W[4, 5, 5, 15] - 
   W[4, 5, 5, 19]/2 - W[4, 5, 5, 28]/2 + W[4, 5, 11, 1]/2 - 
   W[4, 5, 11, 2]/2 - W[4, 5, 11, 3]/2 - W[4, 5, 11, 4]/2 + 
   W[4, 5, 11, 16]/2 + W[4, 5, 11, 18]/2 - W[4, 5, 11, 27]/2 + 
   W[4, 5, 11, 30]/2 - W[4, 5, 12, 2]/2 - W[4, 5, 12, 3]/2 - 
   W[4, 5, 12, 4]/2 + W[4, 5, 12, 5]/2 + W[4, 5, 12, 17]/2 + 
   W[4, 5, 12, 19]/2 - W[4, 5, 12, 26]/2 + W[4, 5, 12, 28]/2 - 
   2*W[4, 5, 15, 2] + W[4, 5, 15, 3] + W[4, 5, 15, 5] - 2*W[4, 5, 15, 15] + 
   2*W[4, 5, 15, 17] + W[4, 5, 19, 1]/4 - W[4, 5, 19, 2] - W[4, 5, 19, 4]/2 - 
   (3*W[4, 5, 19, 5])/4 + 2*W[4, 5, 19, 7] + W[4, 5, 19, 16]/4 + 
   (3*W[4, 5, 19, 17])/4 - (3*W[4, 5, 19, 18])/4 + W[4, 5, 19, 19]/4 - 
   W[4, 5, 19, 20]/2 + W[4, 5, 19, 26]/4 - W[4, 5, 19, 27]/4 + 
   W[4, 5, 19, 28]/4 + W[4, 5, 19, 29]/2 + W[4, 5, 19, 30]/4 - 
   W[4, 5, 28, 1]/4 - W[4, 5, 28, 5]/4 + W[4, 5, 28, 16]/4 + 
   W[4, 5, 28, 17]/4 + W[4, 5, 28, 18]/4 + W[4, 5, 28, 19]/4 - 
   W[4, 5, 28, 20]/2 + (3*W[4, 5, 28, 26])/4 + (3*W[4, 5, 28, 27])/4 + 
   W[4, 5, 28, 28]/4 + W[4, 5, 28, 29]/2 + W[4, 5, 28, 30]/4 - 
   (3*W[4, 11, 1, 1])/4 - W[4, 11, 1, 2]/2 + (3*W[4, 11, 1, 3])/2 + 
   (3*W[4, 11, 1, 5])/4 + 2*W[4, 11, 1, 9] - 2*W[4, 11, 1, 13] - 
   (3*W[4, 11, 1, 16])/4 - (3*W[4, 11, 1, 17])/4 + (5*W[4, 11, 1, 18])/4 - 
   W[4, 11, 1, 19]/4 - W[4, 11, 1, 20]/2 - W[4, 11, 1, 26]/4 - 
   W[4, 11, 1, 27]/4 - W[4, 11, 1, 28]/4 + W[4, 11, 1, 29]/2 - 
   (3*W[4, 11, 1, 30])/4 + W[4, 11, 2, 1]/4 + W[4, 11, 2, 2] + 
   W[4, 11, 2, 3]/2 + (3*W[4, 11, 2, 4])/2 - W[4, 11, 2, 5]/4 - 
   2*W[4, 11, 2, 9] - (3*W[4, 11, 2, 16])/4 + (3*W[4, 11, 2, 17])/4 - 
   (5*W[4, 11, 2, 18])/4 - W[4, 11, 2, 19]/4 + W[4, 11, 2, 20]/2 + 
   W[4, 11, 2, 26]/4 + W[4, 11, 2, 27]/4 - W[4, 11, 2, 28]/4 - 
   W[4, 11, 2, 29]/2 - (3*W[4, 11, 2, 30])/4 - (3*W[4, 11, 3, 1])/4 + 
   (3*W[4, 11, 3, 2])/2 + W[4, 11, 3, 4]/2 - (3*W[4, 11, 3, 5])/4 + 
   2*W[4, 11, 3, 13] - W[4, 11, 3, 16]/4 - (3*W[4, 11, 3, 17])/4 - 
   (7*W[4, 11, 3, 18])/4 - W[4, 11, 3, 19]/4 + W[4, 11, 3, 20]/2 - 
   W[4, 11, 3, 26]/4 + (3*W[4, 11, 3, 27])/4 - W[4, 11, 3, 28]/4 - 
   W[4, 11, 3, 29]/2 - W[4, 11, 3, 30]/4 - W[4, 11, 4, 1]/4 + 
   (3*W[4, 11, 4, 2])/2 - W[4, 11, 4, 3]/2 + W[4, 11, 4, 4] - 
   (3*W[4, 11, 4, 5])/4 - 2*W[4, 11, 4, 9] + 2*W[4, 11, 4, 13] - 
   W[4, 11, 4, 16]/4 + (3*W[4, 11, 4, 17])/4 - (9*W[4, 11, 4, 18])/4 + 
   W[4, 11, 4, 19]/4 + W[4, 11, 4, 20]/2 + W[4, 11, 4, 26]/4 + 
   (5*W[4, 11, 4, 27])/4 + W[4, 11, 4, 28]/4 - W[4, 11, 4, 29]/2 - 
   W[4, 11, 4, 30]/4 + W[4, 11, 5, 1]/2 - W[4, 11, 5, 2]/2 - 
   W[4, 11, 5, 3]/2 - W[4, 11, 5, 4]/2 + W[4, 11, 5, 16]/2 + 
   W[4, 11, 5, 18]/2 - W[4, 11, 5, 27]/2 + W[4, 11, 5, 30]/2 + 
   (3*W[4, 11, 11, 1])/2 - (3*W[4, 11, 11, 2])/2 - (3*W[4, 11, 11, 3])/2 - 
   (3*W[4, 11, 11, 4])/2 + (3*W[4, 11, 11, 16])/2 + (3*W[4, 11, 11, 18])/2 - 
   (3*W[4, 11, 11, 27])/2 + (3*W[4, 11, 11, 30])/2 - (3*W[4, 11, 16, 1])/4 - 
   W[4, 11, 16, 2]/2 - W[4, 11, 16, 4] + W[4, 11, 16, 5]/4 + 
   2*W[4, 11, 16, 9] + W[4, 11, 16, 16]/4 - (3*W[4, 11, 16, 17])/4 + 
   (3*W[4, 11, 16, 18])/4 + W[4, 11, 16, 19]/4 - W[4, 11, 16, 20]/2 - 
   W[4, 11, 16, 26]/4 + W[4, 11, 16, 27]/4 + W[4, 11, 16, 28]/4 + 
   W[4, 11, 16, 29]/2 + W[4, 11, 16, 30]/4 + W[4, 11, 18, 1]/4 - 
   W[4, 11, 18, 2] + W[4, 11, 18, 3]/2 + (3*W[4, 11, 18, 5])/4 - 
   2*W[4, 11, 18, 13] - W[4, 11, 18, 16]/4 + (3*W[4, 11, 18, 17])/4 + 
   (5*W[4, 11, 18, 18])/4 + W[4, 11, 18, 19]/4 - W[4, 11, 18, 20]/2 + 
   W[4, 11, 18, 26]/4 - W[4, 11, 18, 27]/4 + W[4, 11, 18, 28]/4 + 
   W[4, 11, 18, 29]/2 - W[4, 11, 18, 30]/4 + W[4, 11, 27, 1]/4 + 
   W[4, 11, 27, 5]/4 - W[4, 11, 27, 16]/4 - W[4, 11, 27, 17]/4 - 
   W[4, 11, 27, 18]/4 - W[4, 11, 27, 19]/4 + W[4, 11, 27, 20]/2 - 
   (3*W[4, 11, 27, 26])/4 - (3*W[4, 11, 27, 27])/4 - W[4, 11, 27, 28]/4 - 
   W[4, 11, 27, 29]/2 - W[4, 11, 27, 30]/4 - W[4, 11, 30, 1]/4 - 
   W[4, 11, 30, 5]/4 + W[4, 11, 30, 16]/4 + W[4, 11, 30, 17]/4 + 
   W[4, 11, 30, 18]/4 + W[4, 11, 30, 19]/4 - W[4, 11, 30, 20]/2 + 
   (3*W[4, 11, 30, 26])/4 + (3*W[4, 11, 30, 27])/4 + W[4, 11, 30, 28]/4 + 
   W[4, 11, 30, 29]/2 + W[4, 11, 30, 30]/4 + (3*W[4, 14, 1, 1])/4 + 
   W[4, 14, 1, 2]/2 + W[4, 14, 1, 4] - W[4, 14, 1, 5]/4 - 2*W[4, 14, 1, 9] - 
   W[4, 14, 1, 16]/4 + (3*W[4, 14, 1, 17])/4 - (3*W[4, 14, 1, 18])/4 - 
   W[4, 14, 1, 19]/4 + W[4, 14, 1, 20]/2 + W[4, 14, 1, 26]/4 - 
   W[4, 14, 1, 27]/4 - W[4, 14, 1, 28]/4 - W[4, 14, 1, 29]/2 - 
   W[4, 14, 1, 30]/4 - W[4, 14, 2, 1]/4 - W[4, 14, 2, 2] - W[4, 14, 2, 4] - 
   W[4, 14, 2, 5]/4 + 2*W[4, 14, 2, 7] + 2*W[4, 14, 2, 9] + 
   W[4, 14, 2, 16]/4 - (3*W[4, 14, 2, 17])/4 - (3*W[4, 14, 2, 18])/4 + 
   W[4, 14, 2, 19]/4 - W[4, 14, 2, 20]/2 - W[4, 14, 2, 26]/4 - 
   W[4, 14, 2, 27]/4 + W[4, 14, 2, 28]/4 + W[4, 14, 2, 29]/2 + 
   W[4, 14, 2, 30]/4 + W[4, 14, 4, 1]/4 + W[4, 14, 4, 2] + W[4, 14, 4, 4] + 
   W[4, 14, 4, 5]/4 - 2*W[4, 14, 4, 7] - 2*W[4, 14, 4, 9] - 
   W[4, 14, 4, 16]/4 + (3*W[4, 14, 4, 17])/4 + (3*W[4, 14, 4, 18])/4 - 
   W[4, 14, 4, 19]/4 + W[4, 14, 4, 20]/2 + W[4, 14, 4, 26]/4 + 
   W[4, 14, 4, 27]/4 - W[4, 14, 4, 28]/4 - W[4, 14, 4, 29]/2 - 
   W[4, 14, 4, 30]/4 + W[4, 14, 5, 1]/4 - W[4, 14, 5, 2] - W[4, 14, 5, 4]/2 - 
   (3*W[4, 14, 5, 5])/4 + 2*W[4, 14, 5, 7] + W[4, 14, 5, 16]/4 + 
   (3*W[4, 14, 5, 17])/4 - (3*W[4, 14, 5, 18])/4 + W[4, 14, 5, 19]/4 - 
   W[4, 14, 5, 20]/2 + W[4, 14, 5, 26]/4 - W[4, 14, 5, 27]/4 + 
   W[4, 14, 5, 28]/4 + W[4, 14, 5, 29]/2 + W[4, 14, 5, 30]/4 - 
   (3*W[4, 14, 16, 1])/4 - W[4, 14, 16, 2]/2 - W[4, 14, 16, 4] + 
   W[4, 14, 16, 5]/4 + 2*W[4, 14, 16, 9] + W[4, 14, 16, 16]/4 - 
   (3*W[4, 14, 16, 17])/4 + (3*W[4, 14, 16, 18])/4 + W[4, 14, 16, 19]/4 - 
   W[4, 14, 16, 20]/2 - W[4, 14, 16, 26]/4 + W[4, 14, 16, 27]/4 + 
   W[4, 14, 16, 28]/4 + W[4, 14, 16, 29]/2 + W[4, 14, 16, 30]/4 - 
   W[4, 14, 19, 1]/4 + W[4, 14, 19, 2] + W[4, 14, 19, 4]/2 + 
   (3*W[4, 14, 19, 5])/4 - 2*W[4, 14, 19, 7] - W[4, 14, 19, 16]/4 - 
   (3*W[4, 14, 19, 17])/4 + (3*W[4, 14, 19, 18])/4 - W[4, 14, 19, 19]/4 + 
   W[4, 14, 19, 20]/2 - W[4, 14, 19, 26]/4 + W[4, 14, 19, 27]/4 - 
   W[4, 14, 19, 28]/4 - W[4, 14, 19, 29]/2 - W[4, 14, 19, 30]/4 + 
   W[4, 14, 28, 1]/4 + W[4, 14, 28, 5]/4 - W[4, 14, 28, 16]/4 - 
   W[4, 14, 28, 17]/4 - W[4, 14, 28, 18]/4 - W[4, 14, 28, 19]/4 + 
   W[4, 14, 28, 20]/2 - (3*W[4, 14, 28, 26])/4 - (3*W[4, 14, 28, 27])/4 - 
   W[4, 14, 28, 28]/4 - W[4, 14, 28, 29]/2 - W[4, 14, 28, 30]/4 - 
   W[4, 14, 30, 1]/4 - W[4, 14, 30, 5]/4 + W[4, 14, 30, 16]/4 + 
   W[4, 14, 30, 17]/4 + W[4, 14, 30, 18]/4 + W[4, 14, 30, 19]/4 - 
   W[4, 14, 30, 20]/2 + (3*W[4, 14, 30, 26])/4 + (3*W[4, 14, 30, 27])/4 + 
   W[4, 14, 30, 28]/4 + W[4, 14, 30, 29]/2 + W[4, 14, 30, 30]/4 - 
   (3*W[5, 1, 1, 2])/2 + (3*W[5, 1, 1, 3])/2 + (3*W[5, 1, 1, 4])/2 - 
   W[5, 1, 1, 5] - W[5, 1, 1, 13] + W[5, 1, 1, 20]/2 - W[5, 1, 1, 29]/2 - 
   (5*W[5, 1, 2, 1])/4 - W[5, 1, 2, 2] - W[5, 1, 2, 3] + W[5, 1, 2, 4] + 
   (7*W[5, 1, 2, 5])/4 + W[5, 1, 2, 16]/4 + (5*W[5, 1, 2, 17])/4 - 
   (3*W[5, 1, 2, 18])/4 + W[5, 1, 2, 19]/4 - W[5, 1, 2, 20]/2 - 
   W[5, 1, 2, 26]/4 - W[5, 1, 2, 27]/4 + W[5, 1, 2, 28]/4 + 
   W[5, 1, 2, 29]/2 + W[5, 1, 2, 30]/4 + (7*W[5, 1, 3, 1])/4 - 
   2*W[5, 1, 3, 2] - 2*W[5, 1, 3, 4] + (7*W[5, 1, 3, 5])/4 - W[5, 1, 3, 13] - 
   W[5, 1, 3, 15] + W[5, 1, 3, 16]/4 + (5*W[5, 1, 3, 17])/4 + 
   (5*W[5, 1, 3, 18])/4 + W[5, 1, 3, 19]/4 - W[5, 1, 3, 20]/2 - 
   W[5, 1, 3, 26]/4 - W[5, 1, 3, 27]/4 + W[5, 1, 3, 28]/4 + 
   W[5, 1, 3, 29]/2 + W[5, 1, 3, 30]/4 + (7*W[5, 1, 4, 1])/4 + 
   W[5, 1, 4, 2] - W[5, 1, 4, 3] - W[5, 1, 4, 4] - (5*W[5, 1, 4, 5])/4 + 
   W[5, 1, 4, 16]/4 - (3*W[5, 1, 4, 17])/4 + (5*W[5, 1, 4, 18])/4 + 
   W[5, 1, 4, 19]/4 - W[5, 1, 4, 20]/2 - W[5, 1, 4, 26]/4 - 
   W[5, 1, 4, 27]/4 + W[5, 1, 4, 28]/4 + W[5, 1, 4, 29]/2 + 
   W[5, 1, 4, 30]/4 - W[5, 1, 5, 1] + (3*W[5, 1, 5, 2])/2 + 
   (3*W[5, 1, 5, 3])/2 - (3*W[5, 1, 5, 4])/2 - W[5, 1, 5, 15] + 
   W[5, 1, 5, 20]/2 - W[5, 1, 5, 29]/2 - W[5, 1, 11, 1]/2 + 
   W[5, 1, 11, 2]/2 + W[5, 1, 11, 3]/2 + W[5, 1, 11, 4]/2 - 
   W[5, 1, 11, 16]/2 - W[5, 1, 11, 18]/2 + W[5, 1, 11, 27]/2 - 
   W[5, 1, 11, 30]/2 + W[5, 1, 12, 2]/2 + W[5, 1, 12, 3]/2 + 
   W[5, 1, 12, 4]/2 - W[5, 1, 12, 5]/2 - W[5, 1, 12, 17]/2 - 
   W[5, 1, 12, 19]/2 + W[5, 1, 12, 26]/2 - W[5, 1, 12, 28]/2 - 
   W[5, 1, 13, 1] - W[5, 1, 13, 3] + 2*W[5, 1, 13, 4] + 2*W[5, 1, 13, 13] - 
   2*W[5, 1, 13, 18] + 2*W[5, 1, 15, 2] - W[5, 1, 15, 3] - W[5, 1, 15, 5] + 
   2*W[5, 1, 15, 15] - 2*W[5, 1, 15, 17] + W[5, 1, 20, 1]/4 - 
   W[5, 1, 20, 2] - W[5, 1, 20, 4] + W[5, 1, 20, 5]/4 - W[5, 1, 20, 16]/4 + 
   (3*W[5, 1, 20, 17])/4 + (3*W[5, 1, 20, 18])/4 - W[5, 1, 20, 19]/4 + 
   W[5, 1, 20, 20]/2 + W[5, 1, 20, 26]/4 + W[5, 1, 20, 27]/4 - 
   W[5, 1, 20, 28]/4 - W[5, 1, 20, 29]/2 - W[5, 1, 20, 30]/4 - 
   W[5, 1, 29, 1]/4 - W[5, 1, 29, 5]/4 + W[5, 1, 29, 16]/4 + 
   W[5, 1, 29, 17]/4 + W[5, 1, 29, 18]/4 + W[5, 1, 29, 19]/4 - 
   W[5, 1, 29, 20]/2 + (3*W[5, 1, 29, 26])/4 + (3*W[5, 1, 29, 27])/4 + 
   W[5, 1, 29, 28]/4 + W[5, 1, 29, 29]/2 + W[5, 1, 29, 30]/4 - 
   (5*W[5, 2, 1, 1])/4 - W[5, 2, 1, 2] - W[5, 2, 1, 3] + W[5, 2, 1, 4] + 
   (7*W[5, 2, 1, 5])/4 + W[5, 2, 1, 16]/4 + (5*W[5, 2, 1, 17])/4 - 
   (3*W[5, 2, 1, 18])/4 + W[5, 2, 1, 19]/4 - W[5, 2, 1, 20]/2 - 
   W[5, 2, 1, 26]/4 - W[5, 2, 1, 27]/4 + W[5, 2, 1, 28]/4 + 
   W[5, 2, 1, 29]/2 + W[5, 2, 1, 30]/4 - W[5, 2, 3, 1] + W[5, 2, 3, 15] + 
   W[5, 2, 4, 1]/4 + W[5, 2, 4, 2] + W[5, 2, 4, 4] + W[5, 2, 4, 5]/4 - 
   2*W[5, 2, 4, 7] - W[5, 2, 4, 16]/4 - (5*W[5, 2, 4, 17])/4 + 
   (3*W[5, 2, 4, 18])/4 - W[5, 2, 4, 19]/4 + W[5, 2, 4, 20]/2 + 
   W[5, 2, 4, 26]/4 + W[5, 2, 4, 27]/4 - W[5, 2, 4, 28]/4 - 
   W[5, 2, 4, 29]/2 - W[5, 2, 4, 30]/4 + (9*W[5, 2, 5, 1])/4 - 
   W[5, 2, 5, 2]/2 + W[5, 2, 5, 3] - W[5, 2, 5, 4]/2 - (3*W[5, 2, 5, 5])/4 + 
   2*W[5, 2, 5, 7] - 3*W[5, 2, 5, 15] - W[5, 2, 5, 16]/4 + 
   (5*W[5, 2, 5, 17])/4 - (3*W[5, 2, 5, 18])/4 - W[5, 2, 5, 19]/4 - 
   W[5, 2, 5, 20]/2 - W[5, 2, 5, 26]/4 - W[5, 2, 5, 27]/4 - 
   W[5, 2, 5, 28]/4 + W[5, 2, 5, 29]/2 - W[5, 2, 5, 30]/4 - 
   W[5, 2, 12, 2]/2 - W[5, 2, 12, 3]/2 - W[5, 2, 12, 4]/2 + 
   W[5, 2, 12, 5]/2 + W[5, 2, 12, 17]/2 + W[5, 2, 12, 19]/2 - 
   W[5, 2, 12, 26]/2 + W[5, 2, 12, 28]/2 - W[5, 2, 15, 1] + W[5, 2, 15, 2] - 
   2*W[5, 2, 15, 5] + 4*W[5, 2, 15, 15] - 3*W[5, 2, 15, 17] + 
   W[5, 2, 15, 20] + W[5, 2, 15, 26] - W[5, 2, 15, 29] + 
   (3*W[5, 2, 17, 1])/4 + W[5, 2, 17, 3]/2 - W[5, 2, 17, 4] + 
   W[5, 2, 17, 5]/4 - 2*W[5, 2, 17, 15] + W[5, 2, 17, 16]/4 + 
   (5*W[5, 2, 17, 17])/4 + (3*W[5, 2, 17, 18])/4 - W[5, 2, 17, 19]/4 - 
   W[5, 2, 17, 20]/2 - W[5, 2, 17, 26]/4 + W[5, 2, 17, 27]/4 - 
   W[5, 2, 17, 28]/4 + W[5, 2, 17, 29]/2 + W[5, 2, 17, 30]/4 + 
   W[5, 2, 26, 1]/4 + W[5, 2, 26, 5]/4 - W[5, 2, 26, 16]/4 - 
   W[5, 2, 26, 17]/4 - W[5, 2, 26, 18]/4 - W[5, 2, 26, 19]/4 + 
   W[5, 2, 26, 20]/2 - (3*W[5, 2, 26, 26])/4 - (3*W[5, 2, 26, 27])/4 - 
   W[5, 2, 26, 28]/4 - W[5, 2, 26, 29]/2 - W[5, 2, 26, 30]/4 + 
   (3*W[5, 3, 1, 1])/4 - 2*W[5, 3, 1, 2] - W[5, 3, 1, 3] + 
   (7*W[5, 3, 1, 5])/4 + W[5, 3, 1, 13] - W[5, 3, 1, 15] + W[5, 3, 1, 16]/4 + 
   (5*W[5, 3, 1, 17])/4 - (3*W[5, 3, 1, 18])/4 + W[5, 3, 1, 19]/4 - 
   W[5, 3, 1, 20]/2 - W[5, 3, 1, 26]/4 - W[5, 3, 1, 27]/4 + 
   W[5, 3, 1, 28]/4 + W[5, 3, 1, 29]/2 + W[5, 3, 1, 30]/4 - W[5, 3, 2, 1] + 
   W[5, 3, 2, 15] - W[5, 3, 3, 1] - W[5, 3, 3, 5] + W[5, 3, 3, 13] + 
   W[5, 3, 3, 15] - (3*W[5, 3, 4, 1])/4 + W[5, 3, 4, 2] + W[5, 3, 4, 4] + 
   W[5, 3, 4, 5]/4 + W[5, 3, 4, 15] - W[5, 3, 4, 16]/4 - 
   (5*W[5, 3, 4, 17])/4 - (5*W[5, 3, 4, 18])/4 - W[5, 3, 4, 19]/4 + 
   W[5, 3, 4, 20]/2 + W[5, 3, 4, 26]/4 + W[5, 3, 4, 27]/4 - 
   W[5, 3, 4, 28]/4 - W[5, 3, 4, 29]/2 - W[5, 3, 4, 30]/4 + 
   (9*W[5, 3, 5, 1])/4 - W[5, 3, 5, 2]/2 + (3*W[5, 3, 5, 4])/2 + 
   (5*W[5, 3, 5, 5])/4 - 4*W[5, 3, 5, 15] - W[5, 3, 5, 16]/4 + 
   (5*W[5, 3, 5, 17])/4 - (3*W[5, 3, 5, 18])/4 - W[5, 3, 5, 19]/4 - 
   W[5, 3, 5, 20]/2 - W[5, 3, 5, 26]/4 - W[5, 3, 5, 27]/4 - 
   W[5, 3, 5, 28]/4 + W[5, 3, 5, 29]/2 - W[5, 3, 5, 30]/4 - 
   W[5, 3, 12, 2]/2 - W[5, 3, 12, 3]/2 - W[5, 3, 12, 4]/2 + 
   W[5, 3, 12, 5]/2 + W[5, 3, 12, 17]/2 + W[5, 3, 12, 19]/2 - 
   W[5, 3, 12, 26]/2 + W[5, 3, 12, 28]/2 + W[5, 3, 13, 1] + W[5, 3, 13, 3] - 
   2*W[5, 3, 13, 4] - 2*W[5, 3, 13, 13] + 2*W[5, 3, 13, 18] - 
   2*W[5, 3, 15, 1] + 2*W[5, 3, 15, 2] + W[5, 3, 15, 4] - 3*W[5, 3, 15, 5] + 
   4*W[5, 3, 15, 15] - 3*W[5, 3, 15, 17] + W[5, 3, 15, 20] + 
   W[5, 3, 15, 26] - W[5, 3, 15, 29] + (3*W[5, 3, 17, 1])/4 + 
   W[5, 3, 17, 3]/2 - W[5, 3, 17, 4] + W[5, 3, 17, 5]/4 - 2*W[5, 3, 17, 15] + 
   W[5, 3, 17, 16]/4 + (5*W[5, 3, 17, 17])/4 + (3*W[5, 3, 17, 18])/4 - 
   W[5, 3, 17, 19]/4 - W[5, 3, 17, 20]/2 - W[5, 3, 17, 26]/4 + 
   W[5, 3, 17, 27]/4 - W[5, 3, 17, 28]/4 + W[5, 3, 17, 29]/2 + 
   W[5, 3, 17, 30]/4 + W[5, 3, 26, 1]/4 + W[5, 3, 26, 5]/4 - 
   W[5, 3, 26, 16]/4 - W[5, 3, 26, 17]/4 - W[5, 3, 26, 18]/4 - 
   W[5, 3, 26, 19]/4 + W[5, 3, 26, 20]/2 - (3*W[5, 3, 26, 26])/4 - 
   (3*W[5, 3, 26, 27])/4 - W[5, 3, 26, 28]/4 - W[5, 3, 26, 29]/2 - 
   W[5, 3, 26, 30]/4 + (5*W[5, 4, 1, 1])/4 + (3*W[5, 4, 1, 2])/2 - 
   W[5, 4, 1, 3]/2 - W[5, 4, 1, 4]/2 - (5*W[5, 4, 1, 5])/4 - 
   W[5, 4, 1, 16]/4 - (3*W[5, 4, 1, 17])/4 + (3*W[5, 4, 1, 18])/4 + 
   W[5, 4, 1, 19]/4 - W[5, 4, 1, 20]/2 - W[5, 4, 1, 26]/4 + 
   W[5, 4, 1, 27]/4 + W[5, 4, 1, 28]/4 + W[5, 4, 1, 29]/2 - 
   W[5, 4, 1, 30]/4 + W[5, 4, 2, 1]/4 + W[5, 4, 2, 2] + W[5, 4, 2, 4] + 
   W[5, 4, 2, 5]/4 - 2*W[5, 4, 2, 7] - W[5, 4, 2, 16]/4 - 
   (5*W[5, 4, 2, 17])/4 + (3*W[5, 4, 2, 18])/4 - W[5, 4, 2, 19]/4 + 
   W[5, 4, 2, 20]/2 + W[5, 4, 2, 26]/4 + W[5, 4, 2, 27]/4 - 
   W[5, 4, 2, 28]/4 - W[5, 4, 2, 29]/2 - W[5, 4, 2, 30]/4 - 
   (3*W[5, 4, 3, 1])/4 + W[5, 4, 3, 2] + W[5, 4, 3, 4] + W[5, 4, 3, 5]/4 + 
   W[5, 4, 3, 15] - W[5, 4, 3, 16]/4 - (5*W[5, 4, 3, 17])/4 - 
   (5*W[5, 4, 3, 18])/4 - W[5, 4, 3, 19]/4 + W[5, 4, 3, 20]/2 + 
   W[5, 4, 3, 26]/4 + W[5, 4, 3, 27]/4 - W[5, 4, 3, 28]/4 - 
   W[5, 4, 3, 29]/2 - W[5, 4, 3, 30]/4 - (3*W[5, 4, 5, 1])/2 + 
   W[5, 4, 5, 2]/2 + W[5, 4, 5, 3]/2 + W[5, 4, 5, 15] - W[5, 4, 5, 19]/2 - 
   W[5, 4, 5, 28]/2 + W[5, 4, 11, 1]/2 - W[5, 4, 11, 2]/2 - 
   W[5, 4, 11, 3]/2 - W[5, 4, 11, 4]/2 + W[5, 4, 11, 16]/2 + 
   W[5, 4, 11, 18]/2 - W[5, 4, 11, 27]/2 + W[5, 4, 11, 30]/2 - 
   W[5, 4, 12, 2]/2 - W[5, 4, 12, 3]/2 - W[5, 4, 12, 4]/2 + 
   W[5, 4, 12, 5]/2 + W[5, 4, 12, 17]/2 + W[5, 4, 12, 19]/2 - 
   W[5, 4, 12, 26]/2 + W[5, 4, 12, 28]/2 - 2*W[5, 4, 15, 2] + 
   W[5, 4, 15, 3] + W[5, 4, 15, 5] - 2*W[5, 4, 15, 15] + 2*W[5, 4, 15, 17] + 
   W[5, 4, 19, 1]/4 - W[5, 4, 19, 2] - W[5, 4, 19, 4]/2 - 
   (3*W[5, 4, 19, 5])/4 + 2*W[5, 4, 19, 7] + W[5, 4, 19, 16]/4 + 
   (3*W[5, 4, 19, 17])/4 - (3*W[5, 4, 19, 18])/4 + W[5, 4, 19, 19]/4 - 
   W[5, 4, 19, 20]/2 + W[5, 4, 19, 26]/4 - W[5, 4, 19, 27]/4 + 
   W[5, 4, 19, 28]/4 + W[5, 4, 19, 29]/2 + W[5, 4, 19, 30]/4 - 
   W[5, 4, 28, 1]/4 - W[5, 4, 28, 5]/4 + W[5, 4, 28, 16]/4 + 
   W[5, 4, 28, 17]/4 + W[5, 4, 28, 18]/4 + W[5, 4, 28, 19]/4 - 
   W[5, 4, 28, 20]/2 + (3*W[5, 4, 28, 26])/4 + (3*W[5, 4, 28, 27])/4 + 
   W[5, 4, 28, 28]/4 + W[5, 4, 28, 29]/2 + W[5, 4, 28, 30]/4 - 
   W[5, 5, 1, 1] + (3*W[5, 5, 1, 2])/2 + (3*W[5, 5, 1, 3])/2 - 
   (3*W[5, 5, 1, 4])/2 - W[5, 5, 1, 15] + W[5, 5, 1, 20]/2 - 
   W[5, 5, 1, 29]/2 + (3*W[5, 5, 2, 1])/2 + W[5, 5, 2, 4]/2 - 
   W[5, 5, 2, 5]/2 - W[5, 5, 2, 15] - W[5, 5, 2, 17]/2 + W[5, 5, 2, 26]/2 + 
   (3*W[5, 5, 3, 1])/2 + W[5, 5, 3, 4]/2 - W[5, 5, 3, 5]/2 - W[5, 5, 3, 15] - 
   W[5, 5, 3, 17]/2 + W[5, 5, 3, 26]/2 - (3*W[5, 5, 4, 1])/2 + 
   W[5, 5, 4, 2]/2 + W[5, 5, 4, 3]/2 + W[5, 5, 4, 15] - W[5, 5, 4, 19]/2 - 
   W[5, 5, 4, 28]/2 - W[5, 5, 12, 2]/2 - W[5, 5, 12, 3]/2 - 
   W[5, 5, 12, 4]/2 + W[5, 5, 12, 5]/2 + W[5, 5, 12, 17]/2 + 
   W[5, 5, 12, 19]/2 - W[5, 5, 12, 26]/2 + W[5, 5, 12, 28]/2 - 
   W[5, 5, 15, 1]/2 - (3*W[5, 5, 15, 2])/2 - (3*W[5, 5, 15, 3])/2 + 
   W[5, 5, 15, 4] + W[5, 5, 15, 5]/2 + 2*W[5, 5, 15, 15] + 
   W[5, 5, 15, 17]/2 - W[5, 5, 15, 20]/2 - W[5, 5, 15, 26]/2 + 
   W[5, 5, 15, 29]/2 + W[5, 12, 1, 2]/2 + W[5, 12, 1, 3]/2 + 
   W[5, 12, 1, 4]/2 - W[5, 12, 1, 5]/2 - W[5, 12, 1, 17]/2 - 
   W[5, 12, 1, 19]/2 + W[5, 12, 1, 26]/2 - W[5, 12, 1, 28]/2 + 
   (3*W[5, 12, 2, 1])/4 - W[5, 12, 2, 2] + W[5, 12, 2, 3]/2 - 
   (3*W[5, 12, 2, 4])/2 + W[5, 12, 2, 5]/4 + 2*W[5, 12, 2, 7] - 
   2*W[5, 12, 2, 15] - W[5, 12, 2, 16]/4 + (9*W[5, 12, 2, 17])/4 - 
   (3*W[5, 12, 2, 18])/4 + W[5, 12, 2, 19]/4 - W[5, 12, 2, 20]/2 - 
   (5*W[5, 12, 2, 26])/4 - W[5, 12, 2, 27]/4 + W[5, 12, 2, 28]/4 + 
   W[5, 12, 2, 29]/2 - W[5, 12, 2, 30]/4 + (3*W[5, 12, 3, 1])/4 - 
   W[5, 12, 3, 2]/2 - (3*W[5, 12, 3, 4])/2 + (3*W[5, 12, 3, 5])/4 - 
   2*W[5, 12, 3, 15] + W[5, 12, 3, 16]/4 + (7*W[5, 12, 3, 17])/4 + 
   (3*W[5, 12, 3, 18])/4 + W[5, 12, 3, 19]/4 - W[5, 12, 3, 20]/2 - 
   (3*W[5, 12, 3, 26])/4 + W[5, 12, 3, 27]/4 + W[5, 12, 3, 28]/4 + 
   W[5, 12, 3, 29]/2 + W[5, 12, 3, 30]/4 + W[5, 12, 4, 1]/4 - 
   (3*W[5, 12, 4, 2])/2 - W[5, 12, 4, 3]/2 - W[5, 12, 4, 4] - 
   W[5, 12, 4, 5]/4 + 2*W[5, 12, 4, 7] + W[5, 12, 4, 16]/4 + 
   (5*W[5, 12, 4, 17])/4 - (3*W[5, 12, 4, 18])/4 + (3*W[5, 12, 4, 19])/4 - 
   W[5, 12, 4, 20]/2 - W[5, 12, 4, 26]/4 - W[5, 12, 4, 27]/4 + 
   (3*W[5, 12, 4, 28])/4 + W[5, 12, 4, 29]/2 + W[5, 12, 4, 30]/4 - 
   (3*W[5, 12, 5, 1])/4 - (3*W[5, 12, 5, 3])/2 + W[5, 12, 5, 4]/2 + 
   (3*W[5, 12, 5, 5])/4 - 2*W[5, 12, 5, 7] + 2*W[5, 12, 5, 15] + 
   W[5, 12, 5, 16]/4 - (5*W[5, 12, 5, 17])/4 + (3*W[5, 12, 5, 18])/4 + 
   (3*W[5, 12, 5, 19])/4 + W[5, 12, 5, 20]/2 + W[5, 12, 5, 26]/4 + 
   W[5, 12, 5, 27]/4 + (3*W[5, 12, 5, 28])/4 - W[5, 12, 5, 29]/2 + 
   W[5, 12, 5, 30]/4 + (3*W[5, 12, 12, 2])/2 + (3*W[5, 12, 12, 3])/2 + 
   (3*W[5, 12, 12, 4])/2 - (3*W[5, 12, 12, 5])/2 - (3*W[5, 12, 12, 17])/2 - 
   (3*W[5, 12, 12, 19])/2 + (3*W[5, 12, 12, 26])/2 - (3*W[5, 12, 12, 28])/2 - 
   (3*W[5, 12, 17, 1])/4 - W[5, 12, 17, 3]/2 + W[5, 12, 17, 4] - 
   W[5, 12, 17, 5]/4 + 2*W[5, 12, 17, 15] - W[5, 12, 17, 16]/4 - 
   (5*W[5, 12, 17, 17])/4 - (3*W[5, 12, 17, 18])/4 + W[5, 12, 17, 19]/4 + 
   W[5, 12, 17, 20]/2 + W[5, 12, 17, 26]/4 - W[5, 12, 17, 27]/4 + 
   W[5, 12, 17, 28]/4 - W[5, 12, 17, 29]/2 - W[5, 12, 17, 30]/4 - 
   W[5, 12, 19, 1]/4 + W[5, 12, 19, 2] + W[5, 12, 19, 4]/2 + 
   (3*W[5, 12, 19, 5])/4 - 2*W[5, 12, 19, 7] - W[5, 12, 19, 16]/4 - 
   (3*W[5, 12, 19, 17])/4 + (3*W[5, 12, 19, 18])/4 - W[5, 12, 19, 19]/4 + 
   W[5, 12, 19, 20]/2 - W[5, 12, 19, 26]/4 + W[5, 12, 19, 27]/4 - 
   W[5, 12, 19, 28]/4 - W[5, 12, 19, 29]/2 - W[5, 12, 19, 30]/4 - 
   W[5, 12, 26, 1]/4 - W[5, 12, 26, 5]/4 + W[5, 12, 26, 16]/4 + 
   W[5, 12, 26, 17]/4 + W[5, 12, 26, 18]/4 + W[5, 12, 26, 19]/4 - 
   W[5, 12, 26, 20]/2 + (3*W[5, 12, 26, 26])/4 + (3*W[5, 12, 26, 27])/4 + 
   W[5, 12, 26, 28]/4 + W[5, 12, 26, 29]/2 + W[5, 12, 26, 30]/4 + 
   W[5, 12, 28, 1]/4 + W[5, 12, 28, 5]/4 - W[5, 12, 28, 16]/4 - 
   W[5, 12, 28, 17]/4 - W[5, 12, 28, 18]/4 - W[5, 12, 28, 19]/4 + 
   W[5, 12, 28, 20]/2 - (3*W[5, 12, 28, 26])/4 - (3*W[5, 12, 28, 27])/4 - 
   W[5, 12, 28, 28]/4 - W[5, 12, 28, 29]/2 - W[5, 12, 28, 30]/4 + 
   W[5, 15, 1, 1]/4 + W[5, 15, 1, 2] - W[5, 15, 1, 3] - W[5, 15, 1, 4] - 
   (3*W[5, 15, 1, 5])/4 + 2*W[5, 15, 1, 15] - W[5, 15, 1, 16]/4 - 
   (5*W[5, 15, 1, 17])/4 + (3*W[5, 15, 1, 18])/4 - W[5, 15, 1, 19]/4 + 
   W[5, 15, 1, 20]/2 + W[5, 15, 1, 26]/4 + W[5, 15, 1, 27]/4 - 
   W[5, 15, 1, 28]/4 - W[5, 15, 1, 29]/2 - W[5, 15, 1, 30]/4 - 
   W[5, 15, 2, 1]/4 + W[5, 15, 2, 2] + W[5, 15, 2, 3]/2 - W[5, 15, 2, 4] - 
   (7*W[5, 15, 2, 5])/4 + 2*W[5, 15, 2, 15] + W[5, 15, 2, 16]/4 - 
   (7*W[5, 15, 2, 17])/4 + (3*W[5, 15, 2, 18])/4 - W[5, 15, 2, 19]/4 + 
   W[5, 15, 2, 20]/2 + (3*W[5, 15, 2, 26])/4 + W[5, 15, 2, 27]/4 - 
   W[5, 15, 2, 28]/4 - W[5, 15, 2, 29]/2 + W[5, 15, 2, 30]/4 - 
   (5*W[5, 15, 3, 1])/4 + (3*W[5, 15, 3, 2])/2 + 2*W[5, 15, 3, 4] - 
   (5*W[5, 15, 3, 5])/4 + W[5, 15, 3, 15] - W[5, 15, 3, 16]/4 - 
   (5*W[5, 15, 3, 17])/4 - (3*W[5, 15, 3, 18])/4 - W[5, 15, 3, 19]/4 + 
   W[5, 15, 3, 20]/2 + W[5, 15, 3, 26]/4 - W[5, 15, 3, 27]/4 - 
   W[5, 15, 3, 28]/4 - W[5, 15, 3, 29]/2 - W[5, 15, 3, 30]/4 - 
   2*W[5, 15, 4, 2] + W[5, 15, 4, 3] + W[5, 15, 4, 5] - 2*W[5, 15, 4, 15] + 
   2*W[5, 15, 4, 17] - (5*W[5, 15, 5, 1])/4 - W[5, 15, 5, 2] - 
   (3*W[5, 15, 5, 3])/2 - (5*W[5, 15, 5, 5])/4 + 5*W[5, 15, 5, 15] + 
   W[5, 15, 5, 16]/4 - (5*W[5, 15, 5, 17])/4 + (3*W[5, 15, 5, 18])/4 + 
   W[5, 15, 5, 19]/4 + W[5, 15, 5, 26]/4 + W[5, 15, 5, 27]/4 + 
   W[5, 15, 5, 28]/4 + W[5, 15, 5, 30]/4 + (7*W[5, 15, 15, 1])/2 - 
   (3*W[5, 15, 15, 2])/2 + (3*W[5, 15, 15, 3])/2 - 2*W[5, 15, 15, 4] + 
   (9*W[5, 15, 15, 5])/2 - 10*W[5, 15, 15, 15] + (11*W[5, 15, 15, 17])/2 - 
   (3*W[5, 15, 15, 20])/2 - (3*W[5, 15, 15, 26])/2 + (3*W[5, 15, 15, 29])/2 - 
   (3*W[5, 15, 17, 1])/4 - W[5, 15, 17, 3]/2 + W[5, 15, 17, 4] - 
   W[5, 15, 17, 5]/4 + 2*W[5, 15, 17, 15] - W[5, 15, 17, 16]/4 - 
   (5*W[5, 15, 17, 17])/4 - (3*W[5, 15, 17, 18])/4 + W[5, 15, 17, 19]/4 + 
   W[5, 15, 17, 20]/2 + W[5, 15, 17, 26]/4 - W[5, 15, 17, 27]/4 + 
   W[5, 15, 17, 28]/4 - W[5, 15, 17, 29]/2 - W[5, 15, 17, 30]/4 - 
   W[5, 15, 20, 1]/4 + W[5, 15, 20, 2] + W[5, 15, 20, 4] - 
   W[5, 15, 20, 5]/4 + W[5, 15, 20, 16]/4 - (3*W[5, 15, 20, 17])/4 - 
   (3*W[5, 15, 20, 18])/4 + W[5, 15, 20, 19]/4 - W[5, 15, 20, 20]/2 - 
   W[5, 15, 20, 26]/4 - W[5, 15, 20, 27]/4 + W[5, 15, 20, 28]/4 + 
   W[5, 15, 20, 29]/2 + W[5, 15, 20, 30]/4 - W[5, 15, 26, 1]/4 - 
   W[5, 15, 26, 5]/4 + W[5, 15, 26, 16]/4 + W[5, 15, 26, 17]/4 + 
   W[5, 15, 26, 18]/4 + W[5, 15, 26, 19]/4 - W[5, 15, 26, 20]/2 + 
   (3*W[5, 15, 26, 26])/4 + (3*W[5, 15, 26, 27])/4 + W[5, 15, 26, 28]/4 + 
   W[5, 15, 26, 29]/2 + W[5, 15, 26, 30]/4 + W[5, 15, 29, 1]/4 + 
   W[5, 15, 29, 5]/4 - W[5, 15, 29, 16]/4 - W[5, 15, 29, 17]/4 - 
   W[5, 15, 29, 18]/4 - W[5, 15, 29, 19]/4 + W[5, 15, 29, 20]/2 - 
   (3*W[5, 15, 29, 26])/4 - (3*W[5, 15, 29, 27])/4 - W[5, 15, 29, 28]/4 - 
   W[5, 15, 29, 29]/2 - W[5, 15, 29, 30]/4 + (13*W[1]*Zeta[3])/4 + 
   6*W[2]*Zeta[3] - 3*W[3]*Zeta[3] + 6*W[4]*Zeta[3] + (13*W[5]*Zeta[3])/4 - 
   14*W[7]*Zeta[3] - 14*W[9]*Zeta[3] + (3*W[16]*Zeta[3])/4 + 
   (19*W[17]*Zeta[3])/4 + (19*W[18]*Zeta[3])/4 + (3*W[19]*Zeta[3])/4 + 
   (3*W[20]*Zeta[3])/2 + (9*W[26]*Zeta[3])/4 + (9*W[27]*Zeta[3])/4 + 
   (3*W[28]*Zeta[3])/4 - (3*W[29]*Zeta[3])/2 + (3*W[30]*Zeta[3])/4) + 
 r[3]*(phi1 - Pi^4/90 + (d[37, 3]*W[2])/4 + (d[37, 3]*W[3])/4 - 
   (d[37, 3]*W[16])/4 + (d[37, 3]*W[17])/2 - (d[37, 3]*W[18])/4 - 
   (d[37, 3]*W[19])/4 - (d[37, 3]*W[20])/4 - (d[37, 3]*W[26])/2 - 
   (d[37, 3]*W[27])/4 - (3*d[37, 3]*W[28])/4 - (3*d[37, 3]*W[29])/4 - 
   (d[37, 3]*W[30])/4 + (Pi^2*W[1, 1])/6 + (Pi^2*W[1, 2])/24 - 
   (11*Pi^2*W[1, 3])/24 + (Pi^2*W[1, 5])/6 + (Pi^2*W[1, 6])/3 + 
   (Pi^2*W[1, 15])/3 - (Pi^2*W[1, 16])/24 + (Pi^2*W[1, 17])/12 - 
   (Pi^2*W[1, 18])/24 - (5*Pi^2*W[1, 19])/24 - (3*Pi^2*W[1, 20])/8 - 
   (Pi^2*W[1, 26])/12 - (Pi^2*W[1, 27])/24 + (Pi^2*W[1, 28])/24 + 
   (5*Pi^2*W[1, 29])/24 - (Pi^2*W[1, 30])/24 - (Pi^2*W[2, 1])/12 - 
   (5*Pi^2*W[2, 2])/24 + (23*Pi^2*W[2, 3])/24 - (Pi^2*W[2, 4])/3 - 
   (Pi^2*W[2, 5])/4 - (Pi^2*W[2, 12])/3 + (Pi^2*W[2, 16])/8 - 
   (Pi^2*W[2, 18])/24 - (Pi^2*W[2, 19])/24 + (5*Pi^2*W[2, 20])/24 - 
   (Pi^2*W[2, 27])/24 - (Pi^2*W[2, 28])/8 - (Pi^2*W[2, 29])/24 + 
   (Pi^2*W[2, 30])/8 - (Pi^2*W[3, 1])/3 + (23*Pi^2*W[3, 2])/24 - 
   (5*Pi^2*W[3, 3])/24 - (Pi^2*W[3, 4])/12 - (Pi^2*W[3, 5])/4 - 
   (Pi^2*W[3, 15])/3 - (Pi^2*W[3, 16])/24 + (Pi^2*W[3, 18])/8 + 
   (5*Pi^2*W[3, 19])/24 - (Pi^2*W[3, 20])/24 + (Pi^2*W[3, 27])/8 - 
   (Pi^2*W[3, 28])/24 - (Pi^2*W[3, 29])/8 - (Pi^2*W[3, 30])/24 - 
   (11*Pi^2*W[4, 2])/24 + (Pi^2*W[4, 3])/24 + (Pi^2*W[4, 4])/6 + 
   (Pi^2*W[4, 5])/6 + (Pi^2*W[4, 9])/3 + (Pi^2*W[4, 12])/3 - 
   (Pi^2*W[4, 16])/24 + (Pi^2*W[4, 17])/12 - (Pi^2*W[4, 18])/24 - 
   (3*Pi^2*W[4, 19])/8 - (5*Pi^2*W[4, 20])/24 - (Pi^2*W[4, 26])/12 - 
   (Pi^2*W[4, 27])/24 + (5*Pi^2*W[4, 28])/24 + (Pi^2*W[4, 29])/24 - 
   (Pi^2*W[4, 30])/24 - (13*Pi^2*W[5, 2])/24 - (13*Pi^2*W[5, 3])/24 + 
   (Pi^2*W[5, 12])/3 + (Pi^2*W[5, 15])/3 + (Pi^2*W[5, 16])/24 - 
   (Pi^2*W[5, 17])/12 + (Pi^2*W[5, 18])/24 + (5*Pi^2*W[5, 19])/24 + 
   (5*Pi^2*W[5, 20])/24 + (Pi^2*W[5, 26])/12 + (Pi^2*W[5, 27])/24 - 
   (Pi^2*W[5, 28])/24 - (Pi^2*W[5, 29])/24 + (Pi^2*W[5, 30])/24 + 
   (Pi^2*W[16, 1])/12 + (Pi^2*W[16, 2])/8 - (Pi^2*W[16, 3])/24 + 
   (Pi^2*W[16, 4])/6 - (Pi^2*W[16, 9])/3 - (Pi^2*W[16, 16])/24 + 
   (Pi^2*W[16, 17])/12 - (Pi^2*W[16, 18])/24 - (Pi^2*W[16, 19])/8 + 
   (Pi^2*W[16, 20])/8 - (Pi^2*W[16, 26])/12 - (Pi^2*W[16, 27])/24 - 
   (Pi^2*W[16, 28])/24 + (Pi^2*W[16, 29])/24 - (Pi^2*W[16, 30])/24 + 
   (Pi^2*W[17, 1])/6 - (Pi^2*W[17, 2])/24 - (Pi^2*W[17, 3])/24 + 
   (Pi^2*W[17, 4])/6 + (Pi^2*W[17, 16])/24 - (Pi^2*W[17, 17])/12 + 
   (Pi^2*W[17, 18])/24 - (Pi^2*W[17, 19])/8 - (Pi^2*W[17, 20])/8 + 
   (Pi^2*W[17, 26])/12 + (Pi^2*W[17, 27])/24 - (Pi^2*W[17, 28])/24 - 
   (Pi^2*W[17, 29])/24 + (Pi^2*W[17, 30])/24 + (Pi^2*W[18, 1])/6 - 
   (Pi^2*W[18, 2])/24 + (Pi^2*W[18, 3])/8 + (Pi^2*W[18, 4])/12 - 
   (Pi^2*W[18, 6])/3 - (Pi^2*W[18, 16])/24 + (Pi^2*W[18, 17])/12 - 
   (Pi^2*W[18, 18])/24 + (Pi^2*W[18, 19])/8 - (Pi^2*W[18, 20])/8 - 
   (Pi^2*W[18, 26])/12 - (Pi^2*W[18, 27])/24 + (Pi^2*W[18, 28])/24 - 
   (Pi^2*W[18, 29])/24 - (Pi^2*W[18, 30])/24 - (Pi^2*W[19, 1])/6 + 
   (Pi^2*W[19, 2])/24 + (Pi^2*W[19, 3])/8 + (Pi^2*W[19, 5])/12 - 
   (Pi^2*W[19, 12])/3 - (Pi^2*W[19, 16])/24 - (Pi^2*W[19, 17])/12 + 
   (Pi^2*W[19, 18])/24 + (5*Pi^2*W[19, 19])/24 + (Pi^2*W[19, 20])/8 + 
   (Pi^2*W[19, 26])/12 + (Pi^2*W[19, 27])/24 - (Pi^2*W[19, 28])/24 + 
   (Pi^2*W[19, 29])/24 - (Pi^2*W[19, 30])/24 + (Pi^2*W[20, 2])/8 + 
   (Pi^2*W[20, 3])/24 - (Pi^2*W[20, 4])/6 + (Pi^2*W[20, 5])/12 - 
   (Pi^2*W[20, 15])/3 + (Pi^2*W[20, 16])/24 - (Pi^2*W[20, 17])/12 - 
   (Pi^2*W[20, 18])/24 + (Pi^2*W[20, 19])/8 + (5*Pi^2*W[20, 20])/24 + 
   (Pi^2*W[20, 26])/12 - (Pi^2*W[20, 27])/24 + (Pi^2*W[20, 28])/24 - 
   (Pi^2*W[20, 29])/24 + (Pi^2*W[20, 30])/24 + (Pi^2*W[26, 2])/24 + 
   (Pi^2*W[26, 3])/24 - (Pi^2*W[26, 16])/24 + (Pi^2*W[26, 17])/12 - 
   (Pi^2*W[26, 18])/24 - (Pi^2*W[26, 19])/24 - (Pi^2*W[26, 20])/24 - 
   (Pi^2*W[26, 26])/12 - (Pi^2*W[26, 27])/24 - (Pi^2*W[26, 28])/8 - 
   (Pi^2*W[26, 29])/8 - (Pi^2*W[26, 30])/24 + (Pi^2*W[27, 2])/24 + 
   (Pi^2*W[27, 3])/24 - (Pi^2*W[27, 16])/24 + (Pi^2*W[27, 17])/12 - 
   (Pi^2*W[27, 18])/24 - (Pi^2*W[27, 19])/24 - (Pi^2*W[27, 20])/24 - 
   (Pi^2*W[27, 26])/12 - (Pi^2*W[27, 27])/24 - (Pi^2*W[27, 28])/8 - 
   (Pi^2*W[27, 29])/8 - (Pi^2*W[27, 30])/24 + (Pi^2*W[28, 2])/24 + 
   (Pi^2*W[28, 3])/24 - (Pi^2*W[28, 16])/24 + (Pi^2*W[28, 17])/12 - 
   (Pi^2*W[28, 18])/24 - (Pi^2*W[28, 19])/24 - (Pi^2*W[28, 20])/24 - 
   (Pi^2*W[28, 26])/12 - (Pi^2*W[28, 27])/24 - (Pi^2*W[28, 28])/8 - 
   (Pi^2*W[28, 29])/8 - (Pi^2*W[28, 30])/24 + (Pi^2*W[29, 2])/24 + 
   (Pi^2*W[29, 3])/24 - (Pi^2*W[29, 16])/24 + (Pi^2*W[29, 17])/12 - 
   (Pi^2*W[29, 18])/24 - (Pi^2*W[29, 19])/24 - (Pi^2*W[29, 20])/24 - 
   (Pi^2*W[29, 26])/12 - (Pi^2*W[29, 27])/24 - (Pi^2*W[29, 28])/8 - 
   (Pi^2*W[29, 29])/8 - (Pi^2*W[29, 30])/24 + (Pi^2*W[30, 2])/24 + 
   (Pi^2*W[30, 3])/24 - (Pi^2*W[30, 16])/24 + (Pi^2*W[30, 17])/12 - 
   (Pi^2*W[30, 18])/24 - (Pi^2*W[30, 19])/24 - (Pi^2*W[30, 20])/24 - 
   (Pi^2*W[30, 26])/12 - (Pi^2*W[30, 27])/24 - (Pi^2*W[30, 28])/8 - 
   (Pi^2*W[30, 29])/8 - (Pi^2*W[30, 30])/24 - (3*W[1, 2, 2, 3])/2 + 
   W[1, 2, 2, 4]/2 + W[1, 2, 2, 5]/2 + W[1, 2, 2, 12] - W[1, 2, 2, 16]/2 - 
   W[1, 2, 2, 30]/2 - W[1, 2, 3, 1]/2 - (5*W[1, 2, 3, 2])/4 + 
   (5*W[1, 2, 3, 3])/4 + (3*W[1, 2, 3, 4])/2 - W[1, 2, 3, 5]/2 + 
   W[1, 2, 3, 16]/4 - W[1, 2, 3, 17]/2 - W[1, 2, 3, 18]/4 - 
   (3*W[1, 2, 3, 19])/4 + (3*W[1, 2, 3, 20])/4 + W[1, 2, 3, 26]/2 - 
   W[1, 2, 3, 27]/4 - W[1, 2, 3, 28]/4 + W[1, 2, 3, 29]/4 + 
   W[1, 2, 3, 30]/4 + W[1, 2, 4, 1] + W[1, 2, 4, 2]/4 + W[1, 2, 4, 3]/4 + 
   W[1, 2, 4, 4] - 2*W[1, 2, 4, 9] - W[1, 2, 4, 16]/4 + W[1, 2, 4, 17]/2 - 
   W[1, 2, 4, 18]/4 - (5*W[1, 2, 4, 19])/4 + (3*W[1, 2, 4, 20])/4 - 
   W[1, 2, 4, 26]/2 - W[1, 2, 4, 27]/4 + W[1, 2, 4, 28]/4 + 
   W[1, 2, 4, 29]/4 - W[1, 2, 4, 30]/4 + W[1, 2, 5, 1] + W[1, 2, 5, 2]/4 - 
   (3*W[1, 2, 5, 3])/4 + W[1, 2, 5, 4] + W[1, 2, 5, 12] - W[1, 2, 5, 16]/4 + 
   W[1, 2, 5, 17]/2 - W[1, 2, 5, 18]/4 - (5*W[1, 2, 5, 19])/4 - 
   (5*W[1, 2, 5, 20])/4 - W[1, 2, 5, 26]/2 - W[1, 2, 5, 27]/4 + 
   W[1, 2, 5, 28]/4 + W[1, 2, 5, 29]/4 - W[1, 2, 5, 30]/4 + W[1, 2, 12, 2] - 
   2*W[1, 2, 12, 4] + W[1, 2, 12, 5] - 2*W[1, 2, 12, 12] + 
   2*W[1, 2, 12, 19] - W[1, 2, 13, 1]/2 + W[1, 2, 13, 3]/2 - 
   W[1, 2, 13, 4]/2 - W[1, 2, 13, 5]/2 + W[1, 2, 13, 18]/2 + 
   W[1, 2, 13, 20]/2 + W[1, 2, 13, 27]/2 - W[1, 2, 13, 29]/2 - 
   W[1, 2, 14, 1]/2 + W[1, 2, 14, 2]/2 - W[1, 2, 14, 4]/2 - 
   W[1, 2, 14, 5]/2 + W[1, 2, 14, 16]/2 + W[1, 2, 14, 19]/2 - 
   W[1, 2, 14, 28]/2 + W[1, 2, 14, 30]/2 - W[1, 2, 16, 1]/2 - 
   (3*W[1, 2, 16, 2])/4 + W[1, 2, 16, 3]/4 - W[1, 2, 16, 4] + 
   2*W[1, 2, 16, 9] + W[1, 2, 16, 16]/4 - W[1, 2, 16, 17]/2 + 
   W[1, 2, 16, 18]/4 + (3*W[1, 2, 16, 19])/4 - (3*W[1, 2, 16, 20])/4 + 
   W[1, 2, 16, 26]/2 + W[1, 2, 16, 27]/4 + W[1, 2, 16, 28]/4 - 
   W[1, 2, 16, 29]/4 + W[1, 2, 16, 30]/4 - W[1, 2, 30, 2]/4 - 
   W[1, 2, 30, 3]/4 + W[1, 2, 30, 16]/4 - W[1, 2, 30, 17]/2 + 
   W[1, 2, 30, 18]/4 + W[1, 2, 30, 19]/4 + W[1, 2, 30, 20]/4 + 
   W[1, 2, 30, 26]/2 + W[1, 2, 30, 27]/4 + (3*W[1, 2, 30, 28])/4 + 
   (3*W[1, 2, 30, 29])/4 + W[1, 2, 30, 30]/4 - W[1, 3, 1, 1] + 
   (3*W[1, 3, 1, 2])/4 + W[1, 3, 1, 3]/4 - (3*W[1, 3, 1, 4])/2 + 
   W[1, 3, 1, 5]/2 + 2*W[1, 3, 1, 6] - 2*W[1, 3, 1, 15] - W[1, 3, 1, 16]/4 - 
   W[1, 3, 1, 17]/2 + W[1, 3, 1, 18]/4 - (3*W[1, 3, 1, 19])/4 + 
   (9*W[1, 3, 1, 20])/4 + W[1, 3, 1, 26]/2 + W[1, 3, 1, 27]/4 - 
   W[1, 3, 1, 28]/4 - (5*W[1, 3, 1, 29])/4 - W[1, 3, 1, 30]/4 - 
   W[1, 3, 2, 1]/2 - (5*W[1, 3, 2, 2])/4 + (5*W[1, 3, 2, 3])/4 + 
   (3*W[1, 3, 2, 4])/2 - W[1, 3, 2, 5]/2 + W[1, 3, 2, 16]/4 - 
   W[1, 3, 2, 17]/2 - W[1, 3, 2, 18]/4 - (3*W[1, 3, 2, 19])/4 + 
   (3*W[1, 3, 2, 20])/4 + W[1, 3, 2, 26]/2 - W[1, 3, 2, 27]/4 - 
   W[1, 3, 2, 28]/4 + W[1, 3, 2, 29]/4 + W[1, 3, 2, 30]/4 - W[1, 3, 3, 1]/2 + 
   (3*W[1, 3, 3, 2])/2 - W[1, 3, 3, 5]/2 - W[1, 3, 3, 15] + 
   W[1, 3, 3, 18]/2 + W[1, 3, 3, 27]/2 - W[1, 3, 4, 1]/2 + W[1, 3, 4, 2]/2 - 
   W[1, 3, 4, 5]/2 + W[1, 3, 4, 18]/2 + W[1, 3, 4, 27]/2 - W[1, 3, 5, 1]/2 - 
   W[1, 3, 5, 2]/4 + (3*W[1, 3, 5, 3])/4 - (3*W[1, 3, 5, 4])/2 - 
   W[1, 3, 5, 15] + W[1, 3, 5, 16]/4 - W[1, 3, 5, 17]/2 + W[1, 3, 5, 18]/4 + 
   (3*W[1, 3, 5, 19])/4 + (7*W[1, 3, 5, 20])/4 + W[1, 3, 5, 26]/2 + 
   W[1, 3, 5, 27]/4 + W[1, 3, 5, 28]/4 - (3*W[1, 3, 5, 29])/4 + 
   W[1, 3, 5, 30]/4 + W[1, 3, 13, 1] - W[1, 3, 13, 3] + W[1, 3, 13, 4] + 
   W[1, 3, 13, 5] - W[1, 3, 13, 18] - W[1, 3, 13, 20] - W[1, 3, 13, 27] + 
   W[1, 3, 13, 29] + W[1, 3, 15, 1] - W[1, 3, 15, 2] - 2*W[1, 3, 15, 3] + 
   4*W[1, 3, 15, 15] + W[1, 3, 15, 17] - 3*W[1, 3, 15, 20] - 
   W[1, 3, 15, 26] + W[1, 3, 15, 29] + W[1, 3, 18, 1] - W[1, 3, 18, 2]/4 + 
   (3*W[1, 3, 18, 3])/4 + W[1, 3, 18, 4]/2 - 2*W[1, 3, 18, 6] - 
   W[1, 3, 18, 16]/4 + W[1, 3, 18, 17]/2 - W[1, 3, 18, 18]/4 + 
   (3*W[1, 3, 18, 19])/4 - (3*W[1, 3, 18, 20])/4 - W[1, 3, 18, 26]/2 - 
   W[1, 3, 18, 27]/4 + W[1, 3, 18, 28]/4 - W[1, 3, 18, 29]/4 - 
   W[1, 3, 18, 30]/4 + W[1, 3, 27, 2]/4 + W[1, 3, 27, 3]/4 - 
   W[1, 3, 27, 16]/4 + W[1, 3, 27, 17]/2 - W[1, 3, 27, 18]/4 - 
   W[1, 3, 27, 19]/4 - W[1, 3, 27, 20]/4 - W[1, 3, 27, 26]/2 - 
   W[1, 3, 27, 27]/4 - (3*W[1, 3, 27, 28])/4 - (3*W[1, 3, 27, 29])/4 - 
   W[1, 3, 27, 30]/4 - W[1, 4, 1, 1] - W[1, 4, 1, 2]/4 - W[1, 4, 1, 3]/4 - 
   W[1, 4, 1, 4] + 2*W[1, 4, 1, 6] + 2*W[1, 4, 1, 9] + W[1, 4, 1, 16]/4 - 
   W[1, 4, 1, 17]/2 + W[1, 4, 1, 18]/4 - (3*W[1, 4, 1, 19])/4 - 
   (3*W[1, 4, 1, 20])/4 + W[1, 4, 1, 26]/2 + W[1, 4, 1, 27]/4 - 
   W[1, 4, 1, 28]/4 - W[1, 4, 1, 29]/4 + W[1, 4, 1, 30]/4 + W[1, 4, 2, 1]/2 + 
   (3*W[1, 4, 2, 2])/4 + W[1, 4, 2, 3]/4 + W[1, 4, 2, 4]/2 - 
   W[1, 4, 2, 5]/2 - 2*W[1, 4, 2, 9] + W[1, 4, 2, 16]/4 + W[1, 4, 2, 17]/2 - 
   W[1, 4, 2, 18]/4 - (3*W[1, 4, 2, 19])/4 + (3*W[1, 4, 2, 20])/4 - 
   W[1, 4, 2, 26]/2 - W[1, 4, 2, 27]/4 - W[1, 4, 2, 28]/4 + 
   W[1, 4, 2, 29]/4 + W[1, 4, 2, 30]/4 - W[1, 4, 3, 1]/2 + W[1, 4, 3, 2]/2 - 
   W[1, 4, 3, 5]/2 + W[1, 4, 3, 18]/2 + W[1, 4, 3, 27]/2 - W[1, 4, 5, 1] - 
   W[1, 4, 5, 2]/4 - W[1, 4, 5, 3]/4 - W[1, 4, 5, 4] + W[1, 4, 5, 16]/4 - 
   W[1, 4, 5, 17]/2 + W[1, 4, 5, 18]/4 + (5*W[1, 4, 5, 19])/4 + 
   (5*W[1, 4, 5, 20])/4 + W[1, 4, 5, 26]/2 + W[1, 4, 5, 27]/4 - 
   W[1, 4, 5, 28]/4 - W[1, 4, 5, 29]/4 + W[1, 4, 5, 30]/4 + 
   W[1, 4, 13, 1]/2 - W[1, 4, 13, 3]/2 + W[1, 4, 13, 4]/2 + 
   W[1, 4, 13, 5]/2 - W[1, 4, 13, 18]/2 - W[1, 4, 13, 20]/2 - 
   W[1, 4, 13, 27]/2 + W[1, 4, 13, 29]/2 + W[1, 4, 14, 1]/2 - 
   W[1, 4, 14, 2]/2 + W[1, 4, 14, 4]/2 + W[1, 4, 14, 5]/2 - 
   W[1, 4, 14, 16]/2 - W[1, 4, 14, 19]/2 + W[1, 4, 14, 28]/2 - 
   W[1, 4, 14, 30]/2 + W[1, 4, 18, 1] - W[1, 4, 18, 2]/4 + 
   (3*W[1, 4, 18, 3])/4 + W[1, 4, 18, 4]/2 - 2*W[1, 4, 18, 6] - 
   W[1, 4, 18, 16]/4 + W[1, 4, 18, 17]/2 - W[1, 4, 18, 18]/4 + 
   (3*W[1, 4, 18, 19])/4 - (3*W[1, 4, 18, 20])/4 - W[1, 4, 18, 26]/2 - 
   W[1, 4, 18, 27]/4 + W[1, 4, 18, 28]/4 - W[1, 4, 18, 29]/4 - 
   W[1, 4, 18, 30]/4 + W[1, 4, 27, 2]/4 + W[1, 4, 27, 3]/4 - 
   W[1, 4, 27, 16]/4 + W[1, 4, 27, 17]/2 - W[1, 4, 27, 18]/4 - 
   W[1, 4, 27, 19]/4 - W[1, 4, 27, 20]/4 - W[1, 4, 27, 26]/2 - 
   W[1, 4, 27, 27]/4 - (3*W[1, 4, 27, 28])/4 - (3*W[1, 4, 27, 29])/4 - 
   W[1, 4, 27, 30]/4 + W[1, 5, 2, 1] + (5*W[1, 5, 2, 2])/4 - 
   (3*W[1, 5, 2, 3])/4 - W[1, 5, 2, 4] + W[1, 5, 2, 5] - W[1, 5, 2, 12] - 
   W[1, 5, 2, 16]/4 + W[1, 5, 2, 17]/2 - W[1, 5, 2, 18]/4 + 
   (3*W[1, 5, 2, 19])/4 - (5*W[1, 5, 2, 20])/4 - W[1, 5, 2, 26]/2 - 
   W[1, 5, 2, 27]/4 + W[1, 5, 2, 28]/4 + W[1, 5, 2, 29]/4 - 
   W[1, 5, 2, 30]/4 + W[1, 5, 3, 1]/2 - (5*W[1, 5, 3, 2])/4 - 
   (5*W[1, 5, 3, 3])/4 - (3*W[1, 5, 3, 4])/2 + 3*W[1, 5, 3, 15] + 
   W[1, 5, 3, 16]/4 + W[1, 5, 3, 17]/2 + W[1, 5, 3, 18]/4 + 
   (3*W[1, 5, 3, 19])/4 - (5*W[1, 5, 3, 20])/4 - W[1, 5, 3, 26]/2 + 
   W[1, 5, 3, 27]/4 + W[1, 5, 3, 28]/4 + W[1, 5, 3, 29]/4 + 
   W[1, 5, 3, 30]/4 - W[1, 5, 4, 1] - W[1, 5, 4, 2]/4 - W[1, 5, 4, 3]/4 - 
   W[1, 5, 4, 4] + W[1, 5, 4, 16]/4 - W[1, 5, 4, 17]/2 + W[1, 5, 4, 18]/4 + 
   (5*W[1, 5, 4, 19])/4 + (5*W[1, 5, 4, 20])/4 + W[1, 5, 4, 26]/2 + 
   W[1, 5, 4, 27]/4 - W[1, 5, 4, 28]/4 - W[1, 5, 4, 29]/4 + 
   W[1, 5, 4, 30]/4 + W[1, 5, 5, 2] + W[1, 5, 5, 3] - W[1, 5, 5, 12] - 
   W[1, 5, 5, 15] - W[1, 5, 12, 2] + 2*W[1, 5, 12, 4] - W[1, 5, 12, 5] + 
   2*W[1, 5, 12, 12] - 2*W[1, 5, 12, 19] + W[1, 5, 13, 1]/2 - 
   W[1, 5, 13, 3]/2 + W[1, 5, 13, 4]/2 + W[1, 5, 13, 5]/2 - 
   W[1, 5, 13, 18]/2 - W[1, 5, 13, 20]/2 - W[1, 5, 13, 27]/2 + 
   W[1, 5, 13, 29]/2 - W[1, 5, 15, 1] + W[1, 5, 15, 2] + 2*W[1, 5, 15, 3] - 
   4*W[1, 5, 15, 15] - W[1, 5, 15, 17] + 3*W[1, 5, 15, 20] + 
   W[1, 5, 15, 26] - W[1, 5, 15, 29] - (3*W[1, 5, 20, 2])/4 - 
   W[1, 5, 20, 3]/4 + W[1, 5, 20, 4] - W[1, 5, 20, 5]/2 + 2*W[1, 5, 20, 15] - 
   W[1, 5, 20, 16]/4 + W[1, 5, 20, 17]/2 + W[1, 5, 20, 18]/4 - 
   (3*W[1, 5, 20, 19])/4 - (5*W[1, 5, 20, 20])/4 - W[1, 5, 20, 26]/2 + 
   W[1, 5, 20, 27]/4 - W[1, 5, 20, 28]/4 + W[1, 5, 20, 29]/4 - 
   W[1, 5, 20, 30]/4 - W[1, 5, 29, 2]/4 - W[1, 5, 29, 3]/4 + 
   W[1, 5, 29, 16]/4 - W[1, 5, 29, 17]/2 + W[1, 5, 29, 18]/4 + 
   W[1, 5, 29, 19]/4 + W[1, 5, 29, 20]/4 + W[1, 5, 29, 26]/2 + 
   W[1, 5, 29, 27]/4 + (3*W[1, 5, 29, 28])/4 + (3*W[1, 5, 29, 29])/4 + 
   W[1, 5, 29, 30]/4 + W[1, 11, 1, 1] + W[1, 11, 1, 2]/4 + W[1, 11, 1, 3]/4 + 
   W[1, 11, 1, 4] - 2*W[1, 11, 1, 6] - 2*W[1, 11, 1, 9] - W[1, 11, 1, 16]/4 + 
   W[1, 11, 1, 17]/2 - W[1, 11, 1, 18]/4 + (3*W[1, 11, 1, 19])/4 + 
   (3*W[1, 11, 1, 20])/4 - W[1, 11, 1, 26]/2 - W[1, 11, 1, 27]/4 + 
   W[1, 11, 1, 28]/4 + W[1, 11, 1, 29]/4 - W[1, 11, 1, 30]/4 - 
   W[1, 11, 2, 1]/2 - (3*W[1, 11, 2, 2])/4 + W[1, 11, 2, 3]/4 - 
   W[1, 11, 2, 4] + 2*W[1, 11, 2, 9] + W[1, 11, 2, 16]/4 - 
   W[1, 11, 2, 17]/2 + W[1, 11, 2, 18]/4 + (3*W[1, 11, 2, 19])/4 - 
   (3*W[1, 11, 2, 20])/4 + W[1, 11, 2, 26]/2 + W[1, 11, 2, 27]/4 + 
   W[1, 11, 2, 28]/4 - W[1, 11, 2, 29]/4 + W[1, 11, 2, 30]/4 + 
   W[1, 11, 3, 1] - W[1, 11, 3, 2]/4 + (3*W[1, 11, 3, 3])/4 + 
   W[1, 11, 3, 4]/2 - 2*W[1, 11, 3, 6] - W[1, 11, 3, 16]/4 + 
   W[1, 11, 3, 17]/2 - W[1, 11, 3, 18]/4 + (3*W[1, 11, 3, 19])/4 - 
   (3*W[1, 11, 3, 20])/4 - W[1, 11, 3, 26]/2 - W[1, 11, 3, 27]/4 + 
   W[1, 11, 3, 28]/4 - W[1, 11, 3, 29]/4 - W[1, 11, 3, 30]/4 - 
   W[1, 11, 4, 1] - W[1, 11, 4, 2]/4 - W[1, 11, 4, 3]/4 - W[1, 11, 4, 4] + 
   2*W[1, 11, 4, 6] + 2*W[1, 11, 4, 9] + W[1, 11, 4, 16]/4 - 
   W[1, 11, 4, 17]/2 + W[1, 11, 4, 18]/4 - (3*W[1, 11, 4, 19])/4 - 
   (3*W[1, 11, 4, 20])/4 + W[1, 11, 4, 26]/2 + W[1, 11, 4, 27]/4 - 
   W[1, 11, 4, 28]/4 - W[1, 11, 4, 29]/4 + W[1, 11, 4, 30]/4 + 
   W[1, 11, 16, 1]/2 + (3*W[1, 11, 16, 2])/4 - W[1, 11, 16, 3]/4 + 
   W[1, 11, 16, 4] - 2*W[1, 11, 16, 9] - W[1, 11, 16, 16]/4 + 
   W[1, 11, 16, 17]/2 - W[1, 11, 16, 18]/4 - (3*W[1, 11, 16, 19])/4 + 
   (3*W[1, 11, 16, 20])/4 - W[1, 11, 16, 26]/2 - W[1, 11, 16, 27]/4 - 
   W[1, 11, 16, 28]/4 + W[1, 11, 16, 29]/4 - W[1, 11, 16, 30]/4 - 
   W[1, 11, 18, 1] + W[1, 11, 18, 2]/4 - (3*W[1, 11, 18, 3])/4 - 
   W[1, 11, 18, 4]/2 + 2*W[1, 11, 18, 6] + W[1, 11, 18, 16]/4 - 
   W[1, 11, 18, 17]/2 + W[1, 11, 18, 18]/4 - (3*W[1, 11, 18, 19])/4 + 
   (3*W[1, 11, 18, 20])/4 + W[1, 11, 18, 26]/2 + W[1, 11, 18, 27]/4 - 
   W[1, 11, 18, 28]/4 + W[1, 11, 18, 29]/4 + W[1, 11, 18, 30]/4 - 
   W[1, 11, 27, 2]/4 - W[1, 11, 27, 3]/4 + W[1, 11, 27, 16]/4 - 
   W[1, 11, 27, 17]/2 + W[1, 11, 27, 18]/4 + W[1, 11, 27, 19]/4 + 
   W[1, 11, 27, 20]/4 + W[1, 11, 27, 26]/2 + W[1, 11, 27, 27]/4 + 
   (3*W[1, 11, 27, 28])/4 + (3*W[1, 11, 27, 29])/4 + W[1, 11, 27, 30]/4 + 
   W[1, 11, 30, 2]/4 + W[1, 11, 30, 3]/4 - W[1, 11, 30, 16]/4 + 
   W[1, 11, 30, 17]/2 - W[1, 11, 30, 18]/4 - W[1, 11, 30, 19]/4 - 
   W[1, 11, 30, 20]/4 - W[1, 11, 30, 26]/2 - W[1, 11, 30, 27]/4 - 
   (3*W[1, 11, 30, 28])/4 - (3*W[1, 11, 30, 29])/4 - W[1, 11, 30, 30]/4 + 
   W[1, 13, 1, 1] - (3*W[1, 13, 1, 2])/4 - W[1, 13, 1, 3]/4 + 
   (3*W[1, 13, 1, 4])/2 - W[1, 13, 1, 5]/2 - 2*W[1, 13, 1, 6] + 
   2*W[1, 13, 1, 15] + W[1, 13, 1, 16]/4 + W[1, 13, 1, 17]/2 - 
   W[1, 13, 1, 18]/4 + (3*W[1, 13, 1, 19])/4 - (9*W[1, 13, 1, 20])/4 - 
   W[1, 13, 1, 26]/2 - W[1, 13, 1, 27]/4 + W[1, 13, 1, 28]/4 + 
   (5*W[1, 13, 1, 29])/4 + W[1, 13, 1, 30]/4 - W[1, 13, 2, 1]/2 + 
   W[1, 13, 2, 3]/2 - W[1, 13, 2, 4]/2 - W[1, 13, 2, 5]/2 + 
   W[1, 13, 2, 18]/2 + W[1, 13, 2, 20]/2 + W[1, 13, 2, 27]/2 - 
   W[1, 13, 2, 29]/2 + (3*W[1, 13, 3, 2])/4 - (3*W[1, 13, 3, 3])/4 - 
   W[1, 13, 3, 4]/2 + (3*W[1, 13, 3, 5])/2 + 2*W[1, 13, 3, 6] - 
   2*W[1, 13, 3, 15] - W[1, 13, 3, 16]/4 - W[1, 13, 3, 17]/2 - 
   (3*W[1, 13, 3, 18])/4 - (3*W[1, 13, 3, 19])/4 + (5*W[1, 13, 3, 20])/4 + 
   W[1, 13, 3, 26]/2 - (3*W[1, 13, 3, 27])/4 - W[1, 13, 3, 28]/4 - 
   W[1, 13, 3, 29]/4 - W[1, 13, 3, 30]/4 + (3*W[1, 13, 4, 1])/2 - 
   W[1, 13, 4, 2]/4 + W[1, 13, 4, 3]/4 + W[1, 13, 4, 4] + W[1, 13, 4, 5]/2 - 
   2*W[1, 13, 4, 6] - W[1, 13, 4, 16]/4 + W[1, 13, 4, 17]/2 - 
   (3*W[1, 13, 4, 18])/4 + (3*W[1, 13, 4, 19])/4 - (5*W[1, 13, 4, 20])/4 - 
   W[1, 13, 4, 26]/2 - (3*W[1, 13, 4, 27])/4 + W[1, 13, 4, 28]/4 + 
   W[1, 13, 4, 29]/4 - W[1, 13, 4, 30]/4 + W[1, 13, 5, 1]/2 - 
   (3*W[1, 13, 5, 2])/4 - (3*W[1, 13, 5, 3])/4 + (3*W[1, 13, 5, 4])/2 + 
   2*W[1, 13, 5, 15] - W[1, 13, 5, 16]/4 + W[1, 13, 5, 17]/2 - 
   W[1, 13, 5, 18]/4 - (3*W[1, 13, 5, 19])/4 - (7*W[1, 13, 5, 20])/4 - 
   W[1, 13, 5, 26]/2 - W[1, 13, 5, 27]/4 - W[1, 13, 5, 28]/4 + 
   (3*W[1, 13, 5, 29])/4 - W[1, 13, 5, 30]/4 - (3*W[1, 13, 13, 1])/2 + 
   (3*W[1, 13, 13, 3])/2 - (3*W[1, 13, 13, 4])/2 - (3*W[1, 13, 13, 5])/2 + 
   (3*W[1, 13, 13, 18])/2 + (3*W[1, 13, 13, 20])/2 + (3*W[1, 13, 13, 27])/2 - 
   (3*W[1, 13, 13, 29])/2 - W[1, 13, 18, 1] + W[1, 13, 18, 2]/4 - 
   (3*W[1, 13, 18, 3])/4 - W[1, 13, 18, 4]/2 + 2*W[1, 13, 18, 6] + 
   W[1, 13, 18, 16]/4 - W[1, 13, 18, 17]/2 + W[1, 13, 18, 18]/4 - 
   (3*W[1, 13, 18, 19])/4 + (3*W[1, 13, 18, 20])/4 + W[1, 13, 18, 26]/2 + 
   W[1, 13, 18, 27]/4 - W[1, 13, 18, 28]/4 + W[1, 13, 18, 29]/4 + 
   W[1, 13, 18, 30]/4 + (3*W[1, 13, 20, 2])/4 + W[1, 13, 20, 3]/4 - 
   W[1, 13, 20, 4] + W[1, 13, 20, 5]/2 - 2*W[1, 13, 20, 15] + 
   W[1, 13, 20, 16]/4 - W[1, 13, 20, 17]/2 - W[1, 13, 20, 18]/4 + 
   (3*W[1, 13, 20, 19])/4 + (5*W[1, 13, 20, 20])/4 + W[1, 13, 20, 26]/2 - 
   W[1, 13, 20, 27]/4 + W[1, 13, 20, 28]/4 - W[1, 13, 20, 29]/4 + 
   W[1, 13, 20, 30]/4 - W[1, 13, 27, 2]/4 - W[1, 13, 27, 3]/4 + 
   W[1, 13, 27, 16]/4 - W[1, 13, 27, 17]/2 + W[1, 13, 27, 18]/4 + 
   W[1, 13, 27, 19]/4 + W[1, 13, 27, 20]/4 + W[1, 13, 27, 26]/2 + 
   W[1, 13, 27, 27]/4 + (3*W[1, 13, 27, 28])/4 + (3*W[1, 13, 27, 29])/4 + 
   W[1, 13, 27, 30]/4 + W[1, 13, 29, 2]/4 + W[1, 13, 29, 3]/4 - 
   W[1, 13, 29, 16]/4 + W[1, 13, 29, 17]/2 - W[1, 13, 29, 18]/4 - 
   W[1, 13, 29, 19]/4 - W[1, 13, 29, 20]/4 - W[1, 13, 29, 26]/2 - 
   W[1, 13, 29, 27]/4 - (3*W[1, 13, 29, 28])/4 - (3*W[1, 13, 29, 29])/4 - 
   W[1, 13, 29, 30]/4 - (3*W[2, 1, 2, 3])/2 + W[2, 1, 2, 4]/2 + 
   W[2, 1, 2, 5]/2 + W[2, 1, 2, 12] - W[2, 1, 2, 16]/2 - W[2, 1, 2, 30]/2 - 
   W[2, 1, 3, 1]/2 - (5*W[2, 1, 3, 2])/4 + (5*W[2, 1, 3, 3])/4 + 
   (3*W[2, 1, 3, 4])/2 - W[2, 1, 3, 5]/2 + W[2, 1, 3, 16]/4 - 
   W[2, 1, 3, 17]/2 - W[2, 1, 3, 18]/4 - (3*W[2, 1, 3, 19])/4 + 
   (3*W[2, 1, 3, 20])/4 + W[2, 1, 3, 26]/2 - W[2, 1, 3, 27]/4 - 
   W[2, 1, 3, 28]/4 + W[2, 1, 3, 29]/4 + W[2, 1, 3, 30]/4 + W[2, 1, 4, 1] + 
   W[2, 1, 4, 2]/4 + W[2, 1, 4, 3]/4 + W[2, 1, 4, 4] - 2*W[2, 1, 4, 9] - 
   W[2, 1, 4, 16]/4 + W[2, 1, 4, 17]/2 - W[2, 1, 4, 18]/4 - 
   (5*W[2, 1, 4, 19])/4 + (3*W[2, 1, 4, 20])/4 - W[2, 1, 4, 26]/2 - 
   W[2, 1, 4, 27]/4 + W[2, 1, 4, 28]/4 + W[2, 1, 4, 29]/4 - 
   W[2, 1, 4, 30]/4 + W[2, 1, 5, 1] + W[2, 1, 5, 2]/4 - (3*W[2, 1, 5, 3])/4 + 
   W[2, 1, 5, 4] + W[2, 1, 5, 12] - W[2, 1, 5, 16]/4 + W[2, 1, 5, 17]/2 - 
   W[2, 1, 5, 18]/4 - (5*W[2, 1, 5, 19])/4 - (5*W[2, 1, 5, 20])/4 - 
   W[2, 1, 5, 26]/2 - W[2, 1, 5, 27]/4 + W[2, 1, 5, 28]/4 + 
   W[2, 1, 5, 29]/4 - W[2, 1, 5, 30]/4 + W[2, 1, 12, 2] - 2*W[2, 1, 12, 4] + 
   W[2, 1, 12, 5] - 2*W[2, 1, 12, 12] + 2*W[2, 1, 12, 19] - 
   W[2, 1, 13, 1]/2 + W[2, 1, 13, 3]/2 - W[2, 1, 13, 4]/2 - 
   W[2, 1, 13, 5]/2 + W[2, 1, 13, 18]/2 + W[2, 1, 13, 20]/2 + 
   W[2, 1, 13, 27]/2 - W[2, 1, 13, 29]/2 - W[2, 1, 14, 1]/2 + 
   W[2, 1, 14, 2]/2 - W[2, 1, 14, 4]/2 - W[2, 1, 14, 5]/2 + 
   W[2, 1, 14, 16]/2 + W[2, 1, 14, 19]/2 - W[2, 1, 14, 28]/2 + 
   W[2, 1, 14, 30]/2 - W[2, 1, 16, 1]/2 - (3*W[2, 1, 16, 2])/4 + 
   W[2, 1, 16, 3]/4 - W[2, 1, 16, 4] + 2*W[2, 1, 16, 9] + W[2, 1, 16, 16]/4 - 
   W[2, 1, 16, 17]/2 + W[2, 1, 16, 18]/4 + (3*W[2, 1, 16, 19])/4 - 
   (3*W[2, 1, 16, 20])/4 + W[2, 1, 16, 26]/2 + W[2, 1, 16, 27]/4 + 
   W[2, 1, 16, 28]/4 - W[2, 1, 16, 29]/4 + W[2, 1, 16, 30]/4 - 
   W[2, 1, 30, 2]/4 - W[2, 1, 30, 3]/4 + W[2, 1, 30, 16]/4 - 
   W[2, 1, 30, 17]/2 + W[2, 1, 30, 18]/4 + W[2, 1, 30, 19]/4 + 
   W[2, 1, 30, 20]/4 + W[2, 1, 30, 26]/2 + W[2, 1, 30, 27]/4 + 
   (3*W[2, 1, 30, 28])/4 + (3*W[2, 1, 30, 29])/4 + W[2, 1, 30, 30]/4 - 
   (3*W[2, 2, 1, 3])/2 + W[2, 2, 1, 4]/2 + W[2, 2, 1, 5]/2 + W[2, 2, 1, 12] - 
   W[2, 2, 1, 16]/2 - W[2, 2, 1, 30]/2 - (3*W[2, 2, 3, 1])/2 - 
   W[2, 2, 3, 3] + (3*W[2, 2, 3, 4])/2 + (3*W[2, 2, 3, 5])/2 - 
   W[2, 2, 3, 12] + W[2, 2, 3, 17]/2 - W[2, 2, 3, 26]/2 + W[2, 2, 4, 1]/2 - 
   W[2, 2, 4, 2]/2 + (3*W[2, 2, 4, 3])/2 - W[2, 2, 4, 12] - 
   W[2, 2, 4, 19]/2 + W[2, 2, 4, 28]/2 + W[2, 2, 5, 1]/2 - W[2, 2, 5, 2]/2 + 
   (3*W[2, 2, 5, 3])/2 - W[2, 2, 5, 12] - W[2, 2, 5, 19]/2 + 
   W[2, 2, 5, 28]/2 + W[2, 2, 12, 1] + W[2, 2, 12, 2]/2 - W[2, 2, 12, 3]/2 - 
   (3*W[2, 2, 12, 4])/2 - (3*W[2, 2, 12, 5])/2 + 2*W[2, 2, 12, 12] - 
   W[2, 2, 12, 17]/2 + W[2, 2, 12, 19]/2 + W[2, 2, 12, 26]/2 - 
   W[2, 2, 12, 28]/2 - W[2, 2, 14, 1]/2 + W[2, 2, 14, 2]/2 - 
   W[2, 2, 14, 4]/2 - W[2, 2, 14, 5]/2 + W[2, 2, 14, 16]/2 + 
   W[2, 2, 14, 19]/2 - W[2, 2, 14, 28]/2 + W[2, 2, 14, 30]/2 - 
   W[2, 3, 1, 1] - (5*W[2, 3, 1, 2])/4 + (7*W[2, 3, 1, 3])/4 + 
   W[2, 3, 1, 4] - W[2, 3, 1, 5] + W[2, 3, 1, 16]/4 - W[2, 3, 1, 17]/2 + 
   W[2, 3, 1, 18]/4 - (3*W[2, 3, 1, 19])/4 + (5*W[2, 3, 1, 20])/4 + 
   W[2, 3, 1, 26]/2 + W[2, 3, 1, 27]/4 - W[2, 3, 1, 28]/4 - 
   W[2, 3, 1, 29]/4 + W[2, 3, 1, 30]/4 - (3*W[2, 3, 2, 1])/2 - 
   W[2, 3, 2, 3] + (3*W[2, 3, 2, 4])/2 + (3*W[2, 3, 2, 5])/2 - 
   W[2, 3, 2, 12] + W[2, 3, 2, 17]/2 - W[2, 3, 2, 26]/2 + 
   (3*W[2, 3, 3, 1])/2 - W[2, 3, 3, 2] - (3*W[2, 3, 3, 4])/2 + 
   (3*W[2, 3, 3, 5])/2 - W[2, 3, 3, 15] + W[2, 3, 3, 17]/2 - 
   W[2, 3, 3, 26]/2 + W[2, 3, 4, 1] + (7*W[2, 3, 4, 2])/4 - 
   (5*W[2, 3, 4, 3])/4 - W[2, 3, 4, 4] - W[2, 3, 4, 5] + W[2, 3, 4, 16]/4 - 
   W[2, 3, 4, 17]/2 + W[2, 3, 4, 18]/4 + (5*W[2, 3, 4, 19])/4 - 
   (3*W[2, 3, 4, 20])/4 + W[2, 3, 4, 26]/2 + W[2, 3, 4, 27]/4 - 
   W[2, 3, 4, 28]/4 - W[2, 3, 4, 29]/4 + W[2, 3, 4, 30]/4 - 2*W[2, 3, 5, 1] + 
   (7*W[2, 3, 5, 2])/4 + (7*W[2, 3, 5, 3])/4 - 2*W[2, 3, 5, 4] - 
   W[2, 3, 5, 12] - W[2, 3, 5, 15] + W[2, 3, 5, 16]/4 - W[2, 3, 5, 17]/2 + 
   W[2, 3, 5, 18]/4 + (5*W[2, 3, 5, 19])/4 + (5*W[2, 3, 5, 20])/4 + 
   W[2, 3, 5, 26]/2 + W[2, 3, 5, 27]/4 - W[2, 3, 5, 28]/4 - 
   W[2, 3, 5, 29]/4 + W[2, 3, 5, 30]/4 - W[2, 3, 12, 2] + 2*W[2, 3, 12, 4] - 
   W[2, 3, 12, 5] + 2*W[2, 3, 12, 12] - 2*W[2, 3, 12, 19] + 
   W[2, 3, 13, 1]/2 - W[2, 3, 13, 3]/2 + W[2, 3, 13, 4]/2 + 
   W[2, 3, 13, 5]/2 - W[2, 3, 13, 18]/2 - W[2, 3, 13, 20]/2 - 
   W[2, 3, 13, 27]/2 + W[2, 3, 13, 29]/2 + W[2, 3, 14, 1]/2 - 
   W[2, 3, 14, 2]/2 + W[2, 3, 14, 4]/2 + W[2, 3, 14, 5]/2 - 
   W[2, 3, 14, 16]/2 - W[2, 3, 14, 19]/2 + W[2, 3, 14, 28]/2 - 
   W[2, 3, 14, 30]/2 + 2*W[2, 3, 15, 1] - W[2, 3, 15, 3] - W[2, 3, 15, 5] + 
   2*W[2, 3, 15, 15] - 2*W[2, 3, 15, 20] - W[2, 3, 17, 1] + 
   W[2, 3, 17, 2]/4 + W[2, 3, 17, 3]/4 - W[2, 3, 17, 4] - W[2, 3, 17, 16]/4 + 
   W[2, 3, 17, 17]/2 - W[2, 3, 17, 18]/4 + (3*W[2, 3, 17, 19])/4 + 
   (3*W[2, 3, 17, 20])/4 - W[2, 3, 17, 26]/2 - W[2, 3, 17, 27]/4 + 
   W[2, 3, 17, 28]/4 + W[2, 3, 17, 29]/4 - W[2, 3, 17, 30]/4 - 
   W[2, 3, 26, 2]/4 - W[2, 3, 26, 3]/4 + W[2, 3, 26, 16]/4 - 
   W[2, 3, 26, 17]/2 + W[2, 3, 26, 18]/4 + W[2, 3, 26, 19]/4 + 
   W[2, 3, 26, 20]/4 + W[2, 3, 26, 26]/2 + W[2, 3, 26, 27]/4 + 
   (3*W[2, 3, 26, 28])/4 + (3*W[2, 3, 26, 29])/4 + W[2, 3, 26, 30]/4 + 
   W[2, 4, 1, 1] + W[2, 4, 1, 2]/4 + W[2, 4, 1, 3]/4 + W[2, 4, 1, 4] - 
   2*W[2, 4, 1, 9] - W[2, 4, 1, 16]/4 + W[2, 4, 1, 17]/2 - W[2, 4, 1, 18]/4 - 
   (5*W[2, 4, 1, 19])/4 + (3*W[2, 4, 1, 20])/4 - W[2, 4, 1, 26]/2 - 
   W[2, 4, 1, 27]/4 + W[2, 4, 1, 28]/4 + W[2, 4, 1, 29]/4 - 
   W[2, 4, 1, 30]/4 - W[2, 4, 2, 1]/2 - (3*W[2, 4, 2, 2])/4 + 
   (9*W[2, 4, 2, 3])/4 - W[2, 4, 2, 4]/2 + W[2, 4, 2, 5] + 2*W[2, 4, 2, 9] - 
   3*W[2, 4, 2, 12] - W[2, 4, 2, 16]/4 - W[2, 4, 2, 17]/2 - 
   W[2, 4, 2, 18]/4 + (5*W[2, 4, 2, 19])/4 - (3*W[2, 4, 2, 20])/4 + 
   W[2, 4, 2, 26]/2 - W[2, 4, 2, 27]/4 - W[2, 4, 2, 28]/4 - 
   W[2, 4, 2, 29]/4 - W[2, 4, 2, 30]/4 + W[2, 4, 3, 1] + 
   (7*W[2, 4, 3, 2])/4 - (5*W[2, 4, 3, 3])/4 - W[2, 4, 3, 4] - 
   W[2, 4, 3, 5] + W[2, 4, 3, 16]/4 - W[2, 4, 3, 17]/2 + W[2, 4, 3, 18]/4 + 
   (5*W[2, 4, 3, 19])/4 - (3*W[2, 4, 3, 20])/4 + W[2, 4, 3, 26]/2 + 
   W[2, 4, 3, 27]/4 - W[2, 4, 3, 28]/4 - W[2, 4, 3, 29]/4 + 
   W[2, 4, 3, 30]/4 - W[2, 4, 5, 3] + W[2, 4, 5, 12] - 2*W[2, 4, 12, 2] - 
   W[2, 4, 12, 3] + W[2, 4, 12, 4] + 4*W[2, 4, 12, 12] + W[2, 4, 12, 17] - 
   3*W[2, 4, 12, 19] - W[2, 4, 12, 26] + W[2, 4, 12, 28] - W[2, 4, 14, 1]/2 + 
   W[2, 4, 14, 2]/2 - W[2, 4, 14, 4]/2 - W[2, 4, 14, 5]/2 + 
   W[2, 4, 14, 16]/2 + W[2, 4, 14, 19]/2 - W[2, 4, 14, 28]/2 + 
   W[2, 4, 14, 30]/2 - W[2, 4, 19, 1] + W[2, 4, 19, 2]/4 + 
   (3*W[2, 4, 19, 3])/4 + W[2, 4, 19, 5]/2 - 2*W[2, 4, 19, 12] - 
   W[2, 4, 19, 16]/4 - W[2, 4, 19, 17]/2 + W[2, 4, 19, 18]/4 + 
   (5*W[2, 4, 19, 19])/4 + (3*W[2, 4, 19, 20])/4 + W[2, 4, 19, 26]/2 + 
   W[2, 4, 19, 27]/4 - W[2, 4, 19, 28]/4 + W[2, 4, 19, 29]/4 - 
   W[2, 4, 19, 30]/4 + W[2, 4, 28, 2]/4 + W[2, 4, 28, 3]/4 - 
   W[2, 4, 28, 16]/4 + W[2, 4, 28, 17]/2 - W[2, 4, 28, 18]/4 - 
   W[2, 4, 28, 19]/4 - W[2, 4, 28, 20]/4 - W[2, 4, 28, 26]/2 - 
   W[2, 4, 28, 27]/4 - (3*W[2, 4, 28, 28])/4 - (3*W[2, 4, 28, 29])/4 - 
   W[2, 4, 28, 30]/4 + W[2, 5, 1, 1] + W[2, 5, 1, 2]/4 - 
   (3*W[2, 5, 1, 3])/4 + W[2, 5, 1, 4] + W[2, 5, 1, 12] - W[2, 5, 1, 16]/4 + 
   W[2, 5, 1, 17]/2 - W[2, 5, 1, 18]/4 - (5*W[2, 5, 1, 19])/4 - 
   (5*W[2, 5, 1, 20])/4 - W[2, 5, 1, 26]/2 - W[2, 5, 1, 27]/4 + 
   W[2, 5, 1, 28]/4 + W[2, 5, 1, 29]/4 - W[2, 5, 1, 30]/4 + 
   (3*W[2, 5, 2, 1])/2 + (5*W[2, 5, 2, 2])/4 + (9*W[2, 5, 2, 3])/4 - 
   W[2, 5, 2, 4]/2 - 4*W[2, 5, 2, 12] - W[2, 5, 2, 16]/4 - W[2, 5, 2, 17]/2 - 
   W[2, 5, 2, 18]/4 + (5*W[2, 5, 2, 19])/4 - (3*W[2, 5, 2, 20])/4 + 
   W[2, 5, 2, 26]/2 - W[2, 5, 2, 27]/4 - W[2, 5, 2, 28]/4 - 
   W[2, 5, 2, 29]/4 - W[2, 5, 2, 30]/4 + (7*W[2, 5, 3, 2])/4 + 
   (3*W[2, 5, 3, 3])/4 - 2*W[2, 5, 3, 4] - W[2, 5, 3, 5] - W[2, 5, 3, 12] + 
   W[2, 5, 3, 15] + W[2, 5, 3, 16]/4 - W[2, 5, 3, 17]/2 + W[2, 5, 3, 18]/4 + 
   (5*W[2, 5, 3, 19])/4 - (3*W[2, 5, 3, 20])/4 + W[2, 5, 3, 26]/2 + 
   W[2, 5, 3, 27]/4 - W[2, 5, 3, 28]/4 - W[2, 5, 3, 29]/4 + 
   W[2, 5, 3, 30]/4 - W[2, 5, 4, 3] + W[2, 5, 4, 12] - W[2, 5, 5, 2] - 
   W[2, 5, 5, 3] + W[2, 5, 5, 12] + W[2, 5, 5, 15] + W[2, 5, 12, 1] - 
   3*W[2, 5, 12, 2] - 2*W[2, 5, 12, 3] + 2*W[2, 5, 12, 4] + 
   4*W[2, 5, 12, 12] + W[2, 5, 12, 17] - 3*W[2, 5, 12, 19] - 
   W[2, 5, 12, 26] + W[2, 5, 12, 28] - W[2, 5, 14, 1]/2 + W[2, 5, 14, 2]/2 - 
   W[2, 5, 14, 4]/2 - W[2, 5, 14, 5]/2 + W[2, 5, 14, 16]/2 + 
   W[2, 5, 14, 19]/2 - W[2, 5, 14, 28]/2 + W[2, 5, 14, 30]/2 - 
   2*W[2, 5, 15, 1] + W[2, 5, 15, 3] + W[2, 5, 15, 5] - 2*W[2, 5, 15, 15] + 
   2*W[2, 5, 15, 20] - W[2, 5, 19, 1] + W[2, 5, 19, 2]/4 + 
   (3*W[2, 5, 19, 3])/4 + W[2, 5, 19, 5]/2 - 2*W[2, 5, 19, 12] - 
   W[2, 5, 19, 16]/4 - W[2, 5, 19, 17]/2 + W[2, 5, 19, 18]/4 + 
   (5*W[2, 5, 19, 19])/4 + (3*W[2, 5, 19, 20])/4 + W[2, 5, 19, 26]/2 + 
   W[2, 5, 19, 27]/4 - W[2, 5, 19, 28]/4 + W[2, 5, 19, 29]/4 - 
   W[2, 5, 19, 30]/4 + W[2, 5, 28, 2]/4 + W[2, 5, 28, 3]/4 - 
   W[2, 5, 28, 16]/4 + W[2, 5, 28, 17]/2 - W[2, 5, 28, 18]/4 - 
   W[2, 5, 28, 19]/4 - W[2, 5, 28, 20]/4 - W[2, 5, 28, 26]/2 - 
   W[2, 5, 28, 27]/4 - (3*W[2, 5, 28, 28])/4 - (3*W[2, 5, 28, 29])/4 - 
   W[2, 5, 28, 30]/4 + W[2, 12, 1, 2] - 2*W[2, 12, 1, 4] + W[2, 12, 1, 5] - 
   2*W[2, 12, 1, 12] + 2*W[2, 12, 1, 19] - (5*W[2, 12, 2, 2])/4 - 
   (5*W[2, 12, 2, 3])/4 - W[2, 12, 2, 4] - (3*W[2, 12, 2, 5])/2 + 
   5*W[2, 12, 2, 12] + W[2, 12, 2, 16]/4 + W[2, 12, 2, 18]/4 - 
   (5*W[2, 12, 2, 19])/4 + (3*W[2, 12, 2, 20])/4 + W[2, 12, 2, 27]/4 + 
   W[2, 12, 2, 28]/4 + W[2, 12, 2, 29]/4 + W[2, 12, 2, 30]/4 - 
   W[2, 12, 3, 1] - (3*W[2, 12, 3, 2])/4 + W[2, 12, 3, 3]/4 + 
   W[2, 12, 3, 4] - W[2, 12, 3, 5] + 2*W[2, 12, 3, 12] - W[2, 12, 3, 16]/4 + 
   W[2, 12, 3, 17]/2 - W[2, 12, 3, 18]/4 - (5*W[2, 12, 3, 19])/4 + 
   (3*W[2, 12, 3, 20])/4 - W[2, 12, 3, 26]/2 - W[2, 12, 3, 27]/4 + 
   W[2, 12, 3, 28]/4 + W[2, 12, 3, 29]/4 - W[2, 12, 3, 30]/4 - 
   W[2, 12, 4, 1] - (7*W[2, 12, 4, 2])/4 - W[2, 12, 4, 3]/4 + 
   W[2, 12, 4, 4] + W[2, 12, 4, 5]/2 + 2*W[2, 12, 4, 12] - 
   W[2, 12, 4, 16]/4 + W[2, 12, 4, 17]/2 + W[2, 12, 4, 18]/4 - 
   (7*W[2, 12, 4, 19])/4 + (3*W[2, 12, 4, 20])/4 - W[2, 12, 4, 26]/2 + 
   W[2, 12, 4, 27]/4 + (3*W[2, 12, 4, 28])/4 + W[2, 12, 4, 29]/4 - 
   W[2, 12, 4, 30]/4 + 2*W[2, 12, 5, 1] - (5*W[2, 12, 5, 2])/4 - 
   (5*W[2, 12, 5, 3])/4 + (3*W[2, 12, 5, 4])/2 + W[2, 12, 5, 12] - 
   W[2, 12, 5, 16]/4 + W[2, 12, 5, 17]/2 - W[2, 12, 5, 18]/4 - 
   (5*W[2, 12, 5, 19])/4 - (3*W[2, 12, 5, 20])/4 - W[2, 12, 5, 26]/2 - 
   W[2, 12, 5, 27]/4 + W[2, 12, 5, 28]/4 - W[2, 12, 5, 29]/4 - 
   W[2, 12, 5, 30]/4 - 2*W[2, 12, 12, 1] + (9*W[2, 12, 12, 2])/2 + 
   (7*W[2, 12, 12, 3])/2 - (3*W[2, 12, 12, 4])/2 + (3*W[2, 12, 12, 5])/2 - 
   10*W[2, 12, 12, 12] - (3*W[2, 12, 12, 17])/2 + (11*W[2, 12, 12, 19])/2 + 
   (3*W[2, 12, 12, 26])/2 - (3*W[2, 12, 12, 28])/2 + W[2, 12, 17, 1] - 
   W[2, 12, 17, 2]/4 - W[2, 12, 17, 3]/4 + W[2, 12, 17, 4] + 
   W[2, 12, 17, 16]/4 - W[2, 12, 17, 17]/2 + W[2, 12, 17, 18]/4 - 
   (3*W[2, 12, 17, 19])/4 - (3*W[2, 12, 17, 20])/4 + W[2, 12, 17, 26]/2 + 
   W[2, 12, 17, 27]/4 - W[2, 12, 17, 28]/4 - W[2, 12, 17, 29]/4 + 
   W[2, 12, 17, 30]/4 + W[2, 12, 19, 1] - W[2, 12, 19, 2]/4 - 
   (3*W[2, 12, 19, 3])/4 - W[2, 12, 19, 5]/2 + 2*W[2, 12, 19, 12] + 
   W[2, 12, 19, 16]/4 + W[2, 12, 19, 17]/2 - W[2, 12, 19, 18]/4 - 
   (5*W[2, 12, 19, 19])/4 - (3*W[2, 12, 19, 20])/4 - W[2, 12, 19, 26]/2 - 
   W[2, 12, 19, 27]/4 + W[2, 12, 19, 28]/4 - W[2, 12, 19, 29]/4 + 
   W[2, 12, 19, 30]/4 + W[2, 12, 26, 2]/4 + W[2, 12, 26, 3]/4 - 
   W[2, 12, 26, 16]/4 + W[2, 12, 26, 17]/2 - W[2, 12, 26, 18]/4 - 
   W[2, 12, 26, 19]/4 - W[2, 12, 26, 20]/4 - W[2, 12, 26, 26]/2 - 
   W[2, 12, 26, 27]/4 - (3*W[2, 12, 26, 28])/4 - (3*W[2, 12, 26, 29])/4 - 
   W[2, 12, 26, 30]/4 - W[2, 12, 28, 2]/4 - W[2, 12, 28, 3]/4 + 
   W[2, 12, 28, 16]/4 - W[2, 12, 28, 17]/2 + W[2, 12, 28, 18]/4 + 
   W[2, 12, 28, 19]/4 + W[2, 12, 28, 20]/4 + W[2, 12, 28, 26]/2 + 
   W[2, 12, 28, 27]/4 + (3*W[2, 12, 28, 28])/4 + (3*W[2, 12, 28, 29])/4 + 
   W[2, 12, 28, 30]/4 - W[2, 14, 1, 1] - W[2, 14, 1, 2]/4 + 
   W[2, 14, 1, 3]/4 - (3*W[2, 14, 1, 4])/2 - W[2, 14, 1, 5]/2 + 
   2*W[2, 14, 1, 9] + (3*W[2, 14, 1, 16])/4 - W[2, 14, 1, 17]/2 + 
   W[2, 14, 1, 18]/4 + (5*W[2, 14, 1, 19])/4 - (3*W[2, 14, 1, 20])/4 + 
   W[2, 14, 1, 26]/2 + W[2, 14, 1, 27]/4 - W[2, 14, 1, 28]/4 - 
   W[2, 14, 1, 29]/4 + (3*W[2, 14, 1, 30])/4 + W[2, 14, 2, 1]/2 + 
   (3*W[2, 14, 2, 2])/4 - (3*W[2, 14, 2, 3])/4 - (3*W[2, 14, 2, 5])/2 - 
   2*W[2, 14, 2, 9] + 2*W[2, 14, 2, 12] + (3*W[2, 14, 2, 16])/4 + 
   W[2, 14, 2, 17]/2 + W[2, 14, 2, 18]/4 - (5*W[2, 14, 2, 19])/4 + 
   (3*W[2, 14, 2, 20])/4 - W[2, 14, 2, 26]/2 + W[2, 14, 2, 27]/4 + 
   W[2, 14, 2, 28]/4 + W[2, 14, 2, 29]/4 + (3*W[2, 14, 2, 30])/4 + 
   W[2, 14, 3, 1]/2 - W[2, 14, 3, 2]/2 + W[2, 14, 3, 4]/2 + 
   W[2, 14, 3, 5]/2 - W[2, 14, 3, 16]/2 - W[2, 14, 3, 19]/2 + 
   W[2, 14, 3, 28]/2 - W[2, 14, 3, 30]/2 - (3*W[2, 14, 4, 1])/2 + 
   W[2, 14, 4, 2]/4 + (3*W[2, 14, 4, 3])/4 - W[2, 14, 4, 4] + 
   W[2, 14, 4, 5]/2 + 2*W[2, 14, 4, 9] - 2*W[2, 14, 4, 12] + 
   W[2, 14, 4, 16]/4 - W[2, 14, 4, 17]/2 - W[2, 14, 4, 18]/4 + 
   (9*W[2, 14, 4, 19])/4 - (3*W[2, 14, 4, 20])/4 + W[2, 14, 4, 26]/2 - 
   W[2, 14, 4, 27]/4 - (5*W[2, 14, 4, 28])/4 - W[2, 14, 4, 29]/4 + 
   W[2, 14, 4, 30]/4 - (3*W[2, 14, 5, 1])/2 + (3*W[2, 14, 5, 2])/4 + 
   (3*W[2, 14, 5, 3])/4 - W[2, 14, 5, 4]/2 - 2*W[2, 14, 5, 12] + 
   W[2, 14, 5, 16]/4 - W[2, 14, 5, 17]/2 + W[2, 14, 5, 18]/4 + 
   (7*W[2, 14, 5, 19])/4 + (3*W[2, 14, 5, 20])/4 + W[2, 14, 5, 26]/2 + 
   W[2, 14, 5, 27]/4 - (3*W[2, 14, 5, 28])/4 + W[2, 14, 5, 29]/4 + 
   W[2, 14, 5, 30]/4 + (3*W[2, 14, 14, 1])/2 - (3*W[2, 14, 14, 2])/2 + 
   (3*W[2, 14, 14, 4])/2 + (3*W[2, 14, 14, 5])/2 - (3*W[2, 14, 14, 16])/2 - 
   (3*W[2, 14, 14, 19])/2 + (3*W[2, 14, 14, 28])/2 - (3*W[2, 14, 14, 30])/2 + 
   W[2, 14, 16, 1]/2 + (3*W[2, 14, 16, 2])/4 - W[2, 14, 16, 3]/4 + 
   W[2, 14, 16, 4] - 2*W[2, 14, 16, 9] - W[2, 14, 16, 16]/4 + 
   W[2, 14, 16, 17]/2 - W[2, 14, 16, 18]/4 - (3*W[2, 14, 16, 19])/4 + 
   (3*W[2, 14, 16, 20])/4 - W[2, 14, 16, 26]/2 - W[2, 14, 16, 27]/4 - 
   W[2, 14, 16, 28]/4 + W[2, 14, 16, 29]/4 - W[2, 14, 16, 30]/4 + 
   W[2, 14, 19, 1] - W[2, 14, 19, 2]/4 - (3*W[2, 14, 19, 3])/4 - 
   W[2, 14, 19, 5]/2 + 2*W[2, 14, 19, 12] + W[2, 14, 19, 16]/4 + 
   W[2, 14, 19, 17]/2 - W[2, 14, 19, 18]/4 - (5*W[2, 14, 19, 19])/4 - 
   (3*W[2, 14, 19, 20])/4 - W[2, 14, 19, 26]/2 - W[2, 14, 19, 27]/4 + 
   W[2, 14, 19, 28]/4 - W[2, 14, 19, 29]/4 + W[2, 14, 19, 30]/4 - 
   W[2, 14, 28, 2]/4 - W[2, 14, 28, 3]/4 + W[2, 14, 28, 16]/4 - 
   W[2, 14, 28, 17]/2 + W[2, 14, 28, 18]/4 + W[2, 14, 28, 19]/4 + 
   W[2, 14, 28, 20]/4 + W[2, 14, 28, 26]/2 + W[2, 14, 28, 27]/4 + 
   (3*W[2, 14, 28, 28])/4 + (3*W[2, 14, 28, 29])/4 + W[2, 14, 28, 30]/4 + 
   W[2, 14, 30, 2]/4 + W[2, 14, 30, 3]/4 - W[2, 14, 30, 16]/4 + 
   W[2, 14, 30, 17]/2 - W[2, 14, 30, 18]/4 - W[2, 14, 30, 19]/4 - 
   W[2, 14, 30, 20]/4 - W[2, 14, 30, 26]/2 - W[2, 14, 30, 27]/4 - 
   (3*W[2, 14, 30, 28])/4 - (3*W[2, 14, 30, 29])/4 - W[2, 14, 30, 30]/4 - 
   W[3, 1, 2, 1] - (5*W[3, 1, 2, 2])/4 + (7*W[3, 1, 2, 3])/4 + 
   W[3, 1, 2, 4] - W[3, 1, 2, 5] + W[3, 1, 2, 16]/4 - W[3, 1, 2, 17]/2 + 
   W[3, 1, 2, 18]/4 - (3*W[3, 1, 2, 19])/4 + (5*W[3, 1, 2, 20])/4 + 
   W[3, 1, 2, 26]/2 + W[3, 1, 2, 27]/4 - W[3, 1, 2, 28]/4 - 
   W[3, 1, 2, 29]/4 + W[3, 1, 2, 30]/4 - W[3, 1, 3, 1]/2 + 
   (9*W[3, 1, 3, 2])/4 - (3*W[3, 1, 3, 3])/4 - W[3, 1, 3, 4]/2 + 
   W[3, 1, 3, 5] + 2*W[3, 1, 3, 6] - 3*W[3, 1, 3, 15] - W[3, 1, 3, 16]/4 - 
   W[3, 1, 3, 17]/2 - W[3, 1, 3, 18]/4 - (3*W[3, 1, 3, 19])/4 + 
   (5*W[3, 1, 3, 20])/4 + W[3, 1, 3, 26]/2 - W[3, 1, 3, 27]/4 - 
   W[3, 1, 3, 28]/4 - W[3, 1, 3, 29]/4 - W[3, 1, 3, 30]/4 + W[3, 1, 4, 1] + 
   W[3, 1, 4, 2]/4 + W[3, 1, 4, 3]/4 + W[3, 1, 4, 4] - 2*W[3, 1, 4, 6] - 
   W[3, 1, 4, 16]/4 + W[3, 1, 4, 17]/2 - W[3, 1, 4, 18]/4 + 
   (3*W[3, 1, 4, 19])/4 - (5*W[3, 1, 4, 20])/4 - W[3, 1, 4, 26]/2 - 
   W[3, 1, 4, 27]/4 + W[3, 1, 4, 28]/4 + W[3, 1, 4, 29]/4 - 
   W[3, 1, 4, 30]/4 - W[3, 1, 5, 2] + W[3, 1, 5, 15] - W[3, 1, 13, 1]/2 + 
   W[3, 1, 13, 3]/2 - W[3, 1, 13, 4]/2 - W[3, 1, 13, 5]/2 + 
   W[3, 1, 13, 18]/2 + W[3, 1, 13, 20]/2 + W[3, 1, 13, 27]/2 - 
   W[3, 1, 13, 29]/2 + W[3, 1, 15, 1] - W[3, 1, 15, 2] - 2*W[3, 1, 15, 3] + 
   4*W[3, 1, 15, 15] + W[3, 1, 15, 17] - 3*W[3, 1, 15, 20] - 
   W[3, 1, 15, 26] + W[3, 1, 15, 29] + (3*W[3, 1, 20, 2])/4 + 
   W[3, 1, 20, 3]/4 - W[3, 1, 20, 4] + W[3, 1, 20, 5]/2 - 2*W[3, 1, 20, 15] + 
   W[3, 1, 20, 16]/4 - W[3, 1, 20, 17]/2 - W[3, 1, 20, 18]/4 + 
   (3*W[3, 1, 20, 19])/4 + (5*W[3, 1, 20, 20])/4 + W[3, 1, 20, 26]/2 - 
   W[3, 1, 20, 27]/4 + W[3, 1, 20, 28]/4 - W[3, 1, 20, 29]/4 + 
   W[3, 1, 20, 30]/4 + W[3, 1, 29, 2]/4 + W[3, 1, 29, 3]/4 - 
   W[3, 1, 29, 16]/4 + W[3, 1, 29, 17]/2 - W[3, 1, 29, 18]/4 - 
   W[3, 1, 29, 19]/4 - W[3, 1, 29, 20]/4 - W[3, 1, 29, 26]/2 - 
   W[3, 1, 29, 27]/4 - (3*W[3, 1, 29, 28])/4 - (3*W[3, 1, 29, 29])/4 - 
   W[3, 1, 29, 30]/4 - W[3, 2, 1, 1] - (5*W[3, 2, 1, 2])/4 + 
   (7*W[3, 2, 1, 3])/4 + W[3, 2, 1, 4] - W[3, 2, 1, 5] + W[3, 2, 1, 16]/4 - 
   W[3, 2, 1, 17]/2 + W[3, 2, 1, 18]/4 - (3*W[3, 2, 1, 19])/4 + 
   (5*W[3, 2, 1, 20])/4 + W[3, 2, 1, 26]/2 + W[3, 2, 1, 27]/4 - 
   W[3, 2, 1, 28]/4 - W[3, 2, 1, 29]/4 + W[3, 2, 1, 30]/4 - 
   (3*W[3, 2, 2, 1])/2 - W[3, 2, 2, 3] + (3*W[3, 2, 2, 4])/2 + 
   (3*W[3, 2, 2, 5])/2 - W[3, 2, 2, 12] + W[3, 2, 2, 17]/2 - 
   W[3, 2, 2, 26]/2 + (3*W[3, 2, 3, 1])/2 - W[3, 2, 3, 2] - 
   (3*W[3, 2, 3, 4])/2 + (3*W[3, 2, 3, 5])/2 - W[3, 2, 3, 15] + 
   W[3, 2, 3, 17]/2 - W[3, 2, 3, 26]/2 + W[3, 2, 4, 1] + 
   (7*W[3, 2, 4, 2])/4 - (5*W[3, 2, 4, 3])/4 - W[3, 2, 4, 4] - 
   W[3, 2, 4, 5] + W[3, 2, 4, 16]/4 - W[3, 2, 4, 17]/2 + W[3, 2, 4, 18]/4 + 
   (5*W[3, 2, 4, 19])/4 - (3*W[3, 2, 4, 20])/4 + W[3, 2, 4, 26]/2 + 
   W[3, 2, 4, 27]/4 - W[3, 2, 4, 28]/4 - W[3, 2, 4, 29]/4 + 
   W[3, 2, 4, 30]/4 - 2*W[3, 2, 5, 1] + (7*W[3, 2, 5, 2])/4 + 
   (7*W[3, 2, 5, 3])/4 - 2*W[3, 2, 5, 4] - W[3, 2, 5, 12] - W[3, 2, 5, 15] + 
   W[3, 2, 5, 16]/4 - W[3, 2, 5, 17]/2 + W[3, 2, 5, 18]/4 + 
   (5*W[3, 2, 5, 19])/4 + (5*W[3, 2, 5, 20])/4 + W[3, 2, 5, 26]/2 + 
   W[3, 2, 5, 27]/4 - W[3, 2, 5, 28]/4 - W[3, 2, 5, 29]/4 + 
   W[3, 2, 5, 30]/4 - W[3, 2, 12, 2] + 2*W[3, 2, 12, 4] - W[3, 2, 12, 5] + 
   2*W[3, 2, 12, 12] - 2*W[3, 2, 12, 19] + W[3, 2, 13, 1]/2 - 
   W[3, 2, 13, 3]/2 + W[3, 2, 13, 4]/2 + W[3, 2, 13, 5]/2 - 
   W[3, 2, 13, 18]/2 - W[3, 2, 13, 20]/2 - W[3, 2, 13, 27]/2 + 
   W[3, 2, 13, 29]/2 + W[3, 2, 14, 1]/2 - W[3, 2, 14, 2]/2 + 
   W[3, 2, 14, 4]/2 + W[3, 2, 14, 5]/2 - W[3, 2, 14, 16]/2 - 
   W[3, 2, 14, 19]/2 + W[3, 2, 14, 28]/2 - W[3, 2, 14, 30]/2 + 
   2*W[3, 2, 15, 1] - W[3, 2, 15, 3] - W[3, 2, 15, 5] + 2*W[3, 2, 15, 15] - 
   2*W[3, 2, 15, 20] - W[3, 2, 17, 1] + W[3, 2, 17, 2]/4 + W[3, 2, 17, 3]/4 - 
   W[3, 2, 17, 4] - W[3, 2, 17, 16]/4 + W[3, 2, 17, 17]/2 - 
   W[3, 2, 17, 18]/4 + (3*W[3, 2, 17, 19])/4 + (3*W[3, 2, 17, 20])/4 - 
   W[3, 2, 17, 26]/2 - W[3, 2, 17, 27]/4 + W[3, 2, 17, 28]/4 + 
   W[3, 2, 17, 29]/4 - W[3, 2, 17, 30]/4 - W[3, 2, 26, 2]/4 - 
   W[3, 2, 26, 3]/4 + W[3, 2, 26, 16]/4 - W[3, 2, 26, 17]/2 + 
   W[3, 2, 26, 18]/4 + W[3, 2, 26, 19]/4 + W[3, 2, 26, 20]/4 + 
   W[3, 2, 26, 26]/2 + W[3, 2, 26, 27]/4 + (3*W[3, 2, 26, 28])/4 + 
   (3*W[3, 2, 26, 29])/4 + W[3, 2, 26, 30]/4 + (3*W[3, 3, 1, 2])/2 - 
   W[3, 3, 1, 3]/2 + W[3, 3, 1, 4]/2 - W[3, 3, 1, 15] - W[3, 3, 1, 20]/2 + 
   W[3, 3, 1, 29]/2 + (3*W[3, 3, 2, 1])/2 - W[3, 3, 2, 2] - 
   (3*W[3, 3, 2, 4])/2 + (3*W[3, 3, 2, 5])/2 - W[3, 3, 2, 15] + 
   W[3, 3, 2, 17]/2 - W[3, 3, 2, 26]/2 + W[3, 3, 4, 1]/2 - 
   (3*W[3, 3, 4, 2])/2 + W[3, 3, 4, 5]/2 + W[3, 3, 4, 15] - 
   W[3, 3, 4, 18]/2 - W[3, 3, 4, 27]/2 + (3*W[3, 3, 5, 2])/2 - 
   W[3, 3, 5, 3]/2 + W[3, 3, 5, 4]/2 - W[3, 3, 5, 15] - W[3, 3, 5, 20]/2 + 
   W[3, 3, 5, 29]/2 - W[3, 3, 13, 1]/2 + W[3, 3, 13, 3]/2 - 
   W[3, 3, 13, 4]/2 - W[3, 3, 13, 5]/2 + W[3, 3, 13, 18]/2 + 
   W[3, 3, 13, 20]/2 + W[3, 3, 13, 27]/2 - W[3, 3, 13, 29]/2 - 
   (3*W[3, 3, 15, 1])/2 - W[3, 3, 15, 2]/2 + W[3, 3, 15, 3]/2 + 
   W[3, 3, 15, 4] - (3*W[3, 3, 15, 5])/2 + 2*W[3, 3, 15, 15] - 
   W[3, 3, 15, 17]/2 + W[3, 3, 15, 20]/2 + W[3, 3, 15, 26]/2 - 
   W[3, 3, 15, 29]/2 + W[3, 4, 1, 1] + W[3, 4, 1, 2]/4 + W[3, 4, 1, 3]/4 + 
   W[3, 4, 1, 4] - 2*W[3, 4, 1, 6] - W[3, 4, 1, 16]/4 + W[3, 4, 1, 17]/2 - 
   W[3, 4, 1, 18]/4 + (3*W[3, 4, 1, 19])/4 - (5*W[3, 4, 1, 20])/4 - 
   W[3, 4, 1, 26]/2 - W[3, 4, 1, 27]/4 + W[3, 4, 1, 28]/4 + 
   W[3, 4, 1, 29]/4 - W[3, 4, 1, 30]/4 + (3*W[3, 4, 2, 1])/2 + 
   (5*W[3, 4, 2, 2])/4 - (5*W[3, 4, 2, 3])/4 - W[3, 4, 2, 4]/2 - 
   W[3, 4, 2, 5]/2 - W[3, 4, 2, 16]/4 - W[3, 4, 2, 17]/2 + W[3, 4, 2, 18]/4 + 
   (3*W[3, 4, 2, 19])/4 - (3*W[3, 4, 2, 20])/4 + W[3, 4, 2, 26]/2 + 
   W[3, 4, 2, 27]/4 + W[3, 4, 2, 28]/4 - W[3, 4, 2, 29]/4 - 
   W[3, 4, 2, 30]/4 + W[3, 4, 3, 1]/2 - (3*W[3, 4, 3, 2])/2 + 
   W[3, 4, 3, 5]/2 + W[3, 4, 3, 15] - W[3, 4, 3, 18]/2 - W[3, 4, 3, 27]/2 + 
   W[3, 4, 5, 1] - (3*W[3, 4, 5, 2])/4 + W[3, 4, 5, 3]/4 + W[3, 4, 5, 4] + 
   W[3, 4, 5, 15] - W[3, 4, 5, 16]/4 + W[3, 4, 5, 17]/2 - W[3, 4, 5, 18]/4 - 
   (5*W[3, 4, 5, 19])/4 - (5*W[3, 4, 5, 20])/4 - W[3, 4, 5, 26]/2 - 
   W[3, 4, 5, 27]/4 + W[3, 4, 5, 28]/4 + W[3, 4, 5, 29]/4 - 
   W[3, 4, 5, 30]/4 - W[3, 4, 13, 1]/2 + W[3, 4, 13, 3]/2 - 
   W[3, 4, 13, 4]/2 - W[3, 4, 13, 5]/2 + W[3, 4, 13, 18]/2 + 
   W[3, 4, 13, 20]/2 + W[3, 4, 13, 27]/2 - W[3, 4, 13, 29]/2 - 
   W[3, 4, 14, 1]/2 + W[3, 4, 14, 2]/2 - W[3, 4, 14, 4]/2 - 
   W[3, 4, 14, 5]/2 + W[3, 4, 14, 16]/2 + W[3, 4, 14, 19]/2 - 
   W[3, 4, 14, 28]/2 + W[3, 4, 14, 30]/2 - 2*W[3, 4, 15, 1] + 
   W[3, 4, 15, 3] + W[3, 4, 15, 5] - 2*W[3, 4, 15, 15] + 2*W[3, 4, 15, 20] - 
   W[3, 4, 18, 1] + W[3, 4, 18, 2]/4 - (3*W[3, 4, 18, 3])/4 - 
   W[3, 4, 18, 4]/2 + 2*W[3, 4, 18, 6] + W[3, 4, 18, 16]/4 - 
   W[3, 4, 18, 17]/2 + W[3, 4, 18, 18]/4 - (3*W[3, 4, 18, 19])/4 + 
   (3*W[3, 4, 18, 20])/4 + W[3, 4, 18, 26]/2 + W[3, 4, 18, 27]/4 - 
   W[3, 4, 18, 28]/4 + W[3, 4, 18, 29]/4 + W[3, 4, 18, 30]/4 - 
   W[3, 4, 27, 2]/4 - W[3, 4, 27, 3]/4 + W[3, 4, 27, 16]/4 - 
   W[3, 4, 27, 17]/2 + W[3, 4, 27, 18]/4 + W[3, 4, 27, 19]/4 + 
   W[3, 4, 27, 20]/4 + W[3, 4, 27, 26]/2 + W[3, 4, 27, 27]/4 + 
   (3*W[3, 4, 27, 28])/4 + (3*W[3, 4, 27, 29])/4 + W[3, 4, 27, 30]/4 - 
   W[3, 5, 1, 2] + W[3, 5, 1, 15] - 2*W[3, 5, 2, 1] + (3*W[3, 5, 2, 2])/4 + 
   (7*W[3, 5, 2, 3])/4 - W[3, 5, 2, 5] + W[3, 5, 2, 12] - W[3, 5, 2, 15] + 
   W[3, 5, 2, 16]/4 - W[3, 5, 2, 17]/2 + W[3, 5, 2, 18]/4 - 
   (3*W[3, 5, 2, 19])/4 + (5*W[3, 5, 2, 20])/4 + W[3, 5, 2, 26]/2 + 
   W[3, 5, 2, 27]/4 - W[3, 5, 2, 28]/4 - W[3, 5, 2, 29]/4 + 
   W[3, 5, 2, 30]/4 - W[3, 5, 3, 1]/2 + (9*W[3, 5, 3, 2])/4 + 
   (5*W[3, 5, 3, 3])/4 + (3*W[3, 5, 3, 4])/2 - 4*W[3, 5, 3, 15] - 
   W[3, 5, 3, 16]/4 - W[3, 5, 3, 17]/2 - W[3, 5, 3, 18]/4 - 
   (3*W[3, 5, 3, 19])/4 + (5*W[3, 5, 3, 20])/4 + W[3, 5, 3, 26]/2 - 
   W[3, 5, 3, 27]/4 - W[3, 5, 3, 28]/4 - W[3, 5, 3, 29]/4 - 
   W[3, 5, 3, 30]/4 + W[3, 5, 4, 1] - (3*W[3, 5, 4, 2])/4 + W[3, 5, 4, 3]/4 + 
   W[3, 5, 4, 4] + W[3, 5, 4, 15] - W[3, 5, 4, 16]/4 + W[3, 5, 4, 17]/2 - 
   W[3, 5, 4, 18]/4 - (5*W[3, 5, 4, 19])/4 - (5*W[3, 5, 4, 20])/4 - 
   W[3, 5, 4, 26]/2 - W[3, 5, 4, 27]/4 + W[3, 5, 4, 28]/4 + 
   W[3, 5, 4, 29]/4 - W[3, 5, 4, 30]/4 - W[3, 5, 5, 2] - W[3, 5, 5, 3] + 
   W[3, 5, 5, 12] + W[3, 5, 5, 15] + W[3, 5, 12, 2] - 2*W[3, 5, 12, 4] + 
   W[3, 5, 12, 5] - 2*W[3, 5, 12, 12] + 2*W[3, 5, 12, 19] - 
   W[3, 5, 13, 1]/2 + W[3, 5, 13, 3]/2 - W[3, 5, 13, 4]/2 - 
   W[3, 5, 13, 5]/2 + W[3, 5, 13, 18]/2 + W[3, 5, 13, 20]/2 + 
   W[3, 5, 13, 27]/2 - W[3, 5, 13, 29]/2 + 2*W[3, 5, 15, 1] - 
   2*W[3, 5, 15, 2] - 3*W[3, 5, 15, 3] + W[3, 5, 15, 4] + 4*W[3, 5, 15, 15] + 
   W[3, 5, 15, 17] - 3*W[3, 5, 15, 20] - W[3, 5, 15, 26] + W[3, 5, 15, 29] + 
   (3*W[3, 5, 20, 2])/4 + W[3, 5, 20, 3]/4 - W[3, 5, 20, 4] + 
   W[3, 5, 20, 5]/2 - 2*W[3, 5, 20, 15] + W[3, 5, 20, 16]/4 - 
   W[3, 5, 20, 17]/2 - W[3, 5, 20, 18]/4 + (3*W[3, 5, 20, 19])/4 + 
   (5*W[3, 5, 20, 20])/4 + W[3, 5, 20, 26]/2 - W[3, 5, 20, 27]/4 + 
   W[3, 5, 20, 28]/4 - W[3, 5, 20, 29]/4 + W[3, 5, 20, 30]/4 + 
   W[3, 5, 29, 2]/4 + W[3, 5, 29, 3]/4 - W[3, 5, 29, 16]/4 + 
   W[3, 5, 29, 17]/2 - W[3, 5, 29, 18]/4 - W[3, 5, 29, 19]/4 - 
   W[3, 5, 29, 20]/4 - W[3, 5, 29, 26]/2 - W[3, 5, 29, 27]/4 - 
   (3*W[3, 5, 29, 28])/4 - (3*W[3, 5, 29, 29])/4 - W[3, 5, 29, 30]/4 - 
   W[3, 13, 1, 1] + (3*W[3, 13, 1, 2])/4 + W[3, 13, 1, 3]/4 - 
   (3*W[3, 13, 1, 4])/2 + W[3, 13, 1, 5]/2 + 2*W[3, 13, 1, 6] - 
   2*W[3, 13, 1, 15] - W[3, 13, 1, 16]/4 - W[3, 13, 1, 17]/2 + 
   W[3, 13, 1, 18]/4 - (3*W[3, 13, 1, 19])/4 + (9*W[3, 13, 1, 20])/4 + 
   W[3, 13, 1, 26]/2 + W[3, 13, 1, 27]/4 - W[3, 13, 1, 28]/4 - 
   (5*W[3, 13, 1, 29])/4 - W[3, 13, 1, 30]/4 + W[3, 13, 2, 1]/2 - 
   W[3, 13, 2, 3]/2 + W[3, 13, 2, 4]/2 + W[3, 13, 2, 5]/2 - 
   W[3, 13, 2, 18]/2 - W[3, 13, 2, 20]/2 - W[3, 13, 2, 27]/2 + 
   W[3, 13, 2, 29]/2 - (3*W[3, 13, 3, 2])/4 + (3*W[3, 13, 3, 3])/4 + 
   W[3, 13, 3, 4]/2 - (3*W[3, 13, 3, 5])/2 - 2*W[3, 13, 3, 6] + 
   2*W[3, 13, 3, 15] + W[3, 13, 3, 16]/4 + W[3, 13, 3, 17]/2 + 
   (3*W[3, 13, 3, 18])/4 + (3*W[3, 13, 3, 19])/4 - (5*W[3, 13, 3, 20])/4 - 
   W[3, 13, 3, 26]/2 + (3*W[3, 13, 3, 27])/4 + W[3, 13, 3, 28]/4 + 
   W[3, 13, 3, 29]/4 + W[3, 13, 3, 30]/4 - (3*W[3, 13, 4, 1])/2 + 
   W[3, 13, 4, 2]/4 - W[3, 13, 4, 3]/4 - W[3, 13, 4, 4] - W[3, 13, 4, 5]/2 + 
   2*W[3, 13, 4, 6] + W[3, 13, 4, 16]/4 - W[3, 13, 4, 17]/2 + 
   (3*W[3, 13, 4, 18])/4 - (3*W[3, 13, 4, 19])/4 + (5*W[3, 13, 4, 20])/4 + 
   W[3, 13, 4, 26]/2 + (3*W[3, 13, 4, 27])/4 - W[3, 13, 4, 28]/4 - 
   W[3, 13, 4, 29]/4 + W[3, 13, 4, 30]/4 - W[3, 13, 5, 1]/2 + 
   (3*W[3, 13, 5, 2])/4 + (3*W[3, 13, 5, 3])/4 - (3*W[3, 13, 5, 4])/2 - 
   2*W[3, 13, 5, 15] + W[3, 13, 5, 16]/4 - W[3, 13, 5, 17]/2 + 
   W[3, 13, 5, 18]/4 + (3*W[3, 13, 5, 19])/4 + (7*W[3, 13, 5, 20])/4 + 
   W[3, 13, 5, 26]/2 + W[3, 13, 5, 27]/4 + W[3, 13, 5, 28]/4 - 
   (3*W[3, 13, 5, 29])/4 + W[3, 13, 5, 30]/4 + (3*W[3, 13, 13, 1])/2 - 
   (3*W[3, 13, 13, 3])/2 + (3*W[3, 13, 13, 4])/2 + (3*W[3, 13, 13, 5])/2 - 
   (3*W[3, 13, 13, 18])/2 - (3*W[3, 13, 13, 20])/2 - (3*W[3, 13, 13, 27])/2 + 
   (3*W[3, 13, 13, 29])/2 + W[3, 13, 18, 1] - W[3, 13, 18, 2]/4 + 
   (3*W[3, 13, 18, 3])/4 + W[3, 13, 18, 4]/2 - 2*W[3, 13, 18, 6] - 
   W[3, 13, 18, 16]/4 + W[3, 13, 18, 17]/2 - W[3, 13, 18, 18]/4 + 
   (3*W[3, 13, 18, 19])/4 - (3*W[3, 13, 18, 20])/4 - W[3, 13, 18, 26]/2 - 
   W[3, 13, 18, 27]/4 + W[3, 13, 18, 28]/4 - W[3, 13, 18, 29]/4 - 
   W[3, 13, 18, 30]/4 - (3*W[3, 13, 20, 2])/4 - W[3, 13, 20, 3]/4 + 
   W[3, 13, 20, 4] - W[3, 13, 20, 5]/2 + 2*W[3, 13, 20, 15] - 
   W[3, 13, 20, 16]/4 + W[3, 13, 20, 17]/2 + W[3, 13, 20, 18]/4 - 
   (3*W[3, 13, 20, 19])/4 - (5*W[3, 13, 20, 20])/4 - W[3, 13, 20, 26]/2 + 
   W[3, 13, 20, 27]/4 - W[3, 13, 20, 28]/4 + W[3, 13, 20, 29]/4 - 
   W[3, 13, 20, 30]/4 + W[3, 13, 27, 2]/4 + W[3, 13, 27, 3]/4 - 
   W[3, 13, 27, 16]/4 + W[3, 13, 27, 17]/2 - W[3, 13, 27, 18]/4 - 
   W[3, 13, 27, 19]/4 - W[3, 13, 27, 20]/4 - W[3, 13, 27, 26]/2 - 
   W[3, 13, 27, 27]/4 - (3*W[3, 13, 27, 28])/4 - (3*W[3, 13, 27, 29])/4 - 
   W[3, 13, 27, 30]/4 - W[3, 13, 29, 2]/4 - W[3, 13, 29, 3]/4 + 
   W[3, 13, 29, 16]/4 - W[3, 13, 29, 17]/2 + W[3, 13, 29, 18]/4 + 
   W[3, 13, 29, 19]/4 + W[3, 13, 29, 20]/4 + W[3, 13, 29, 26]/2 + 
   W[3, 13, 29, 27]/4 + (3*W[3, 13, 29, 28])/4 + (3*W[3, 13, 29, 29])/4 + 
   W[3, 13, 29, 30]/4 + W[3, 15, 1, 1] - W[3, 15, 1, 2]/4 - 
   (7*W[3, 15, 1, 3])/4 - W[3, 15, 1, 4] + W[3, 15, 1, 5]/2 + 
   2*W[3, 15, 1, 15] + W[3, 15, 1, 16]/4 + W[3, 15, 1, 17]/2 - 
   W[3, 15, 1, 18]/4 + (3*W[3, 15, 1, 19])/4 - (7*W[3, 15, 1, 20])/4 - 
   W[3, 15, 1, 26]/2 - W[3, 15, 1, 27]/4 + W[3, 15, 1, 28]/4 + 
   (3*W[3, 15, 1, 29])/4 + W[3, 15, 1, 30]/4 + W[3, 15, 2, 1] + 
   W[3, 15, 2, 2]/4 - (3*W[3, 15, 2, 3])/4 - W[3, 15, 2, 4] - 
   W[3, 15, 2, 5] + 2*W[3, 15, 2, 15] - W[3, 15, 2, 16]/4 + 
   W[3, 15, 2, 17]/2 - W[3, 15, 2, 18]/4 + (3*W[3, 15, 2, 19])/4 - 
   (5*W[3, 15, 2, 20])/4 - W[3, 15, 2, 26]/2 - W[3, 15, 2, 27]/4 + 
   W[3, 15, 2, 28]/4 + W[3, 15, 2, 29]/4 - W[3, 15, 2, 30]/4 - 
   W[3, 15, 3, 1] - (5*W[3, 15, 3, 2])/4 - (5*W[3, 15, 3, 3])/4 - 
   (3*W[3, 15, 3, 5])/2 + 5*W[3, 15, 3, 15] + W[3, 15, 3, 16]/4 + 
   W[3, 15, 3, 18]/4 + (3*W[3, 15, 3, 19])/4 - (5*W[3, 15, 3, 20])/4 + 
   W[3, 15, 3, 27]/4 + W[3, 15, 3, 28]/4 + W[3, 15, 3, 29]/4 + 
   W[3, 15, 3, 30]/4 - 2*W[3, 15, 4, 1] + W[3, 15, 4, 3] + W[3, 15, 4, 5] - 
   2*W[3, 15, 4, 15] + 2*W[3, 15, 4, 20] + (3*W[3, 15, 5, 1])/2 - 
   (5*W[3, 15, 5, 2])/4 - (5*W[3, 15, 5, 3])/4 + 2*W[3, 15, 5, 4] + 
   W[3, 15, 5, 15] - W[3, 15, 5, 16]/4 + W[3, 15, 5, 17]/2 - 
   W[3, 15, 5, 18]/4 - (3*W[3, 15, 5, 19])/4 - (5*W[3, 15, 5, 20])/4 - 
   W[3, 15, 5, 26]/2 - W[3, 15, 5, 27]/4 - W[3, 15, 5, 28]/4 + 
   W[3, 15, 5, 29]/4 - W[3, 15, 5, 30]/4 - (3*W[3, 15, 15, 1])/2 + 
   (7*W[3, 15, 15, 2])/2 + (9*W[3, 15, 15, 3])/2 - 2*W[3, 15, 15, 4] + 
   (3*W[3, 15, 15, 5])/2 - 10*W[3, 15, 15, 15] - (3*W[3, 15, 15, 17])/2 + 
   (11*W[3, 15, 15, 20])/2 + (3*W[3, 15, 15, 26])/2 - 
   (3*W[3, 15, 15, 29])/2 + W[3, 15, 17, 1] - W[3, 15, 17, 2]/4 - 
   W[3, 15, 17, 3]/4 + W[3, 15, 17, 4] + W[3, 15, 17, 16]/4 - 
   W[3, 15, 17, 17]/2 + W[3, 15, 17, 18]/4 - (3*W[3, 15, 17, 19])/4 - 
   (3*W[3, 15, 17, 20])/4 + W[3, 15, 17, 26]/2 + W[3, 15, 17, 27]/4 - 
   W[3, 15, 17, 28]/4 - W[3, 15, 17, 29]/4 + W[3, 15, 17, 30]/4 - 
   (3*W[3, 15, 20, 2])/4 - W[3, 15, 20, 3]/4 + W[3, 15, 20, 4] - 
   W[3, 15, 20, 5]/2 + 2*W[3, 15, 20, 15] - W[3, 15, 20, 16]/4 + 
   W[3, 15, 20, 17]/2 + W[3, 15, 20, 18]/4 - (3*W[3, 15, 20, 19])/4 - 
   (5*W[3, 15, 20, 20])/4 - W[3, 15, 20, 26]/2 + W[3, 15, 20, 27]/4 - 
   W[3, 15, 20, 28]/4 + W[3, 15, 20, 29]/4 - W[3, 15, 20, 30]/4 + 
   W[3, 15, 26, 2]/4 + W[3, 15, 26, 3]/4 - W[3, 15, 26, 16]/4 + 
   W[3, 15, 26, 17]/2 - W[3, 15, 26, 18]/4 - W[3, 15, 26, 19]/4 - 
   W[3, 15, 26, 20]/4 - W[3, 15, 26, 26]/2 - W[3, 15, 26, 27]/4 - 
   (3*W[3, 15, 26, 28])/4 - (3*W[3, 15, 26, 29])/4 - W[3, 15, 26, 30]/4 - 
   W[3, 15, 29, 2]/4 - W[3, 15, 29, 3]/4 + W[3, 15, 29, 16]/4 - 
   W[3, 15, 29, 17]/2 + W[3, 15, 29, 18]/4 + W[3, 15, 29, 19]/4 + 
   W[3, 15, 29, 20]/4 + W[3, 15, 29, 26]/2 + W[3, 15, 29, 27]/4 + 
   (3*W[3, 15, 29, 28])/4 + (3*W[3, 15, 29, 29])/4 + W[3, 15, 29, 30]/4 + 
   W[4, 1, 2, 3]/2 - W[4, 1, 2, 4]/2 - W[4, 1, 2, 5]/2 + W[4, 1, 2, 16]/2 + 
   W[4, 1, 2, 30]/2 + W[4, 1, 3, 1]/2 + W[4, 1, 3, 2]/4 + 
   (3*W[4, 1, 3, 3])/4 + W[4, 1, 3, 4]/2 - W[4, 1, 3, 5]/2 - 
   2*W[4, 1, 3, 6] - W[4, 1, 3, 16]/4 + W[4, 1, 3, 17]/2 + W[4, 1, 3, 18]/4 + 
   (3*W[4, 1, 3, 19])/4 - (3*W[4, 1, 3, 20])/4 - W[4, 1, 3, 26]/2 + 
   W[4, 1, 3, 27]/4 + W[4, 1, 3, 28]/4 - W[4, 1, 3, 29]/4 - 
   W[4, 1, 3, 30]/4 - W[4, 1, 4, 1] - W[4, 1, 4, 2]/4 - W[4, 1, 4, 3]/4 - 
   W[4, 1, 4, 4] + 2*W[4, 1, 4, 6] + 2*W[4, 1, 4, 9] + W[4, 1, 4, 16]/4 - 
   W[4, 1, 4, 17]/2 + W[4, 1, 4, 18]/4 - (3*W[4, 1, 4, 19])/4 - 
   (3*W[4, 1, 4, 20])/4 + W[4, 1, 4, 26]/2 + W[4, 1, 4, 27]/4 - 
   W[4, 1, 4, 28]/4 - W[4, 1, 4, 29]/4 + W[4, 1, 4, 30]/4 - W[4, 1, 5, 1] - 
   W[4, 1, 5, 2]/4 - W[4, 1, 5, 3]/4 - W[4, 1, 5, 4] + W[4, 1, 5, 16]/4 - 
   W[4, 1, 5, 17]/2 + W[4, 1, 5, 18]/4 + (5*W[4, 1, 5, 19])/4 + 
   (5*W[4, 1, 5, 20])/4 + W[4, 1, 5, 26]/2 + W[4, 1, 5, 27]/4 - 
   W[4, 1, 5, 28]/4 - W[4, 1, 5, 29]/4 + W[4, 1, 5, 30]/4 + 
   W[4, 1, 13, 1]/2 - W[4, 1, 13, 3]/2 + W[4, 1, 13, 4]/2 + 
   W[4, 1, 13, 5]/2 - W[4, 1, 13, 18]/2 - W[4, 1, 13, 20]/2 - 
   W[4, 1, 13, 27]/2 + W[4, 1, 13, 29]/2 + W[4, 1, 14, 1]/2 - 
   W[4, 1, 14, 2]/2 + W[4, 1, 14, 4]/2 + W[4, 1, 14, 5]/2 - 
   W[4, 1, 14, 16]/2 - W[4, 1, 14, 19]/2 + W[4, 1, 14, 28]/2 - 
   W[4, 1, 14, 30]/2 + W[4, 1, 16, 1]/2 + (3*W[4, 1, 16, 2])/4 - 
   W[4, 1, 16, 3]/4 + W[4, 1, 16, 4] - 2*W[4, 1, 16, 9] - W[4, 1, 16, 16]/4 + 
   W[4, 1, 16, 17]/2 - W[4, 1, 16, 18]/4 - (3*W[4, 1, 16, 19])/4 + 
   (3*W[4, 1, 16, 20])/4 - W[4, 1, 16, 26]/2 - W[4, 1, 16, 27]/4 - 
   W[4, 1, 16, 28]/4 + W[4, 1, 16, 29]/4 - W[4, 1, 16, 30]/4 + 
   W[4, 1, 30, 2]/4 + W[4, 1, 30, 3]/4 - W[4, 1, 30, 16]/4 + 
   W[4, 1, 30, 17]/2 - W[4, 1, 30, 18]/4 - W[4, 1, 30, 19]/4 - 
   W[4, 1, 30, 20]/4 - W[4, 1, 30, 26]/2 - W[4, 1, 30, 27]/4 - 
   (3*W[4, 1, 30, 28])/4 - (3*W[4, 1, 30, 29])/4 - W[4, 1, 30, 30]/4 + 
   W[4, 2, 1, 3]/2 - W[4, 2, 1, 4]/2 - W[4, 2, 1, 5]/2 + W[4, 2, 1, 16]/2 + 
   W[4, 2, 1, 30]/2 + (3*W[4, 2, 2, 3])/2 - W[4, 2, 2, 4]/2 - 
   W[4, 2, 2, 5]/2 - W[4, 2, 2, 12] + W[4, 2, 2, 16]/2 + W[4, 2, 2, 30]/2 + 
   (3*W[4, 2, 3, 1])/2 + (5*W[4, 2, 3, 2])/4 - (5*W[4, 2, 3, 3])/4 - 
   W[4, 2, 3, 4]/2 - W[4, 2, 3, 5]/2 - W[4, 2, 3, 16]/4 - W[4, 2, 3, 17]/2 + 
   W[4, 2, 3, 18]/4 + (3*W[4, 2, 3, 19])/4 - (3*W[4, 2, 3, 20])/4 + 
   W[4, 2, 3, 26]/2 + W[4, 2, 3, 27]/4 + W[4, 2, 3, 28]/4 - 
   W[4, 2, 3, 29]/4 - W[4, 2, 3, 30]/4 - (3*W[4, 2, 4, 1])/2 + 
   W[4, 2, 4, 2]/4 + (3*W[4, 2, 4, 3])/4 - W[4, 2, 4, 4] + W[4, 2, 4, 5]/2 + 
   2*W[4, 2, 4, 9] - 2*W[4, 2, 4, 12] + W[4, 2, 4, 16]/4 - W[4, 2, 4, 17]/2 - 
   W[4, 2, 4, 18]/4 + (9*W[4, 2, 4, 19])/4 - (3*W[4, 2, 4, 20])/4 + 
   W[4, 2, 4, 26]/2 - W[4, 2, 4, 27]/4 - (5*W[4, 2, 4, 28])/4 - 
   W[4, 2, 4, 29]/4 + W[4, 2, 4, 30]/4 - (3*W[4, 2, 5, 1])/2 + 
   (3*W[4, 2, 5, 2])/4 - W[4, 2, 5, 3]/4 - W[4, 2, 5, 4]/2 - W[4, 2, 5, 12] + 
   W[4, 2, 5, 16]/4 - W[4, 2, 5, 17]/2 + W[4, 2, 5, 18]/4 + 
   (7*W[4, 2, 5, 19])/4 + (3*W[4, 2, 5, 20])/4 + W[4, 2, 5, 26]/2 + 
   W[4, 2, 5, 27]/4 - (3*W[4, 2, 5, 28])/4 + W[4, 2, 5, 29]/4 + 
   W[4, 2, 5, 30]/4 - 2*W[4, 2, 12, 2] - W[4, 2, 12, 3] + W[4, 2, 12, 4] + 
   4*W[4, 2, 12, 12] + W[4, 2, 12, 17] - 3*W[4, 2, 12, 19] - 
   W[4, 2, 12, 26] + W[4, 2, 12, 28] + W[4, 2, 14, 1] - W[4, 2, 14, 2] + 
   W[4, 2, 14, 4] + W[4, 2, 14, 5] - W[4, 2, 14, 16] - W[4, 2, 14, 19] + 
   W[4, 2, 14, 28] - W[4, 2, 14, 30] + W[4, 2, 16, 1]/2 + 
   (3*W[4, 2, 16, 2])/4 - W[4, 2, 16, 3]/4 + W[4, 2, 16, 4] - 
   2*W[4, 2, 16, 9] - W[4, 2, 16, 16]/4 + W[4, 2, 16, 17]/2 - 
   W[4, 2, 16, 18]/4 - (3*W[4, 2, 16, 19])/4 + (3*W[4, 2, 16, 20])/4 - 
   W[4, 2, 16, 26]/2 - W[4, 2, 16, 27]/4 - W[4, 2, 16, 28]/4 + 
   W[4, 2, 16, 29]/4 - W[4, 2, 16, 30]/4 + W[4, 2, 30, 2]/4 + 
   W[4, 2, 30, 3]/4 - W[4, 2, 30, 16]/4 + W[4, 2, 30, 17]/2 - 
   W[4, 2, 30, 18]/4 - W[4, 2, 30, 19]/4 - W[4, 2, 30, 20]/4 - 
   W[4, 2, 30, 26]/2 - W[4, 2, 30, 27]/4 - (3*W[4, 2, 30, 28])/4 - 
   (3*W[4, 2, 30, 29])/4 - W[4, 2, 30, 30]/4 + W[4, 3, 1, 1] + 
   W[4, 3, 1, 2]/4 + W[4, 3, 1, 3]/4 + W[4, 3, 1, 4] - 2*W[4, 3, 1, 6] - 
   W[4, 3, 1, 16]/4 + W[4, 3, 1, 17]/2 - W[4, 3, 1, 18]/4 + 
   (3*W[4, 3, 1, 19])/4 - (5*W[4, 3, 1, 20])/4 - W[4, 3, 1, 26]/2 - 
   W[4, 3, 1, 27]/4 + W[4, 3, 1, 28]/4 + W[4, 3, 1, 29]/4 - 
   W[4, 3, 1, 30]/4 + (3*W[4, 3, 2, 1])/2 + (5*W[4, 3, 2, 2])/4 - 
   (5*W[4, 3, 2, 3])/4 - W[4, 3, 2, 4]/2 - W[4, 3, 2, 5]/2 - 
   W[4, 3, 2, 16]/4 - W[4, 3, 2, 17]/2 + W[4, 3, 2, 18]/4 + 
   (3*W[4, 3, 2, 19])/4 - (3*W[4, 3, 2, 20])/4 + W[4, 3, 2, 26]/2 + 
   W[4, 3, 2, 27]/4 + W[4, 3, 2, 28]/4 - W[4, 3, 2, 29]/4 - 
   W[4, 3, 2, 30]/4 + W[4, 3, 3, 1]/2 - (3*W[4, 3, 3, 2])/2 + 
   W[4, 3, 3, 5]/2 + W[4, 3, 3, 15] - W[4, 3, 3, 18]/2 - W[4, 3, 3, 27]/2 + 
   W[4, 3, 5, 1] - (3*W[4, 3, 5, 2])/4 + W[4, 3, 5, 3]/4 + W[4, 3, 5, 4] + 
   W[4, 3, 5, 15] - W[4, 3, 5, 16]/4 + W[4, 3, 5, 17]/2 - W[4, 3, 5, 18]/4 - 
   (5*W[4, 3, 5, 19])/4 - (5*W[4, 3, 5, 20])/4 - W[4, 3, 5, 26]/2 - 
   W[4, 3, 5, 27]/4 + W[4, 3, 5, 28]/4 + W[4, 3, 5, 29]/4 - 
   W[4, 3, 5, 30]/4 - W[4, 3, 13, 1]/2 + W[4, 3, 13, 3]/2 - 
   W[4, 3, 13, 4]/2 - W[4, 3, 13, 5]/2 + W[4, 3, 13, 18]/2 + 
   W[4, 3, 13, 20]/2 + W[4, 3, 13, 27]/2 - W[4, 3, 13, 29]/2 - 
   W[4, 3, 14, 1]/2 + W[4, 3, 14, 2]/2 - W[4, 3, 14, 4]/2 - 
   W[4, 3, 14, 5]/2 + W[4, 3, 14, 16]/2 + W[4, 3, 14, 19]/2 - 
   W[4, 3, 14, 28]/2 + W[4, 3, 14, 30]/2 - 2*W[4, 3, 15, 1] + 
   W[4, 3, 15, 3] + W[4, 3, 15, 5] - 2*W[4, 3, 15, 15] + 2*W[4, 3, 15, 20] - 
   W[4, 3, 18, 1] + W[4, 3, 18, 2]/4 - (3*W[4, 3, 18, 3])/4 - 
   W[4, 3, 18, 4]/2 + 2*W[4, 3, 18, 6] + W[4, 3, 18, 16]/4 - 
   W[4, 3, 18, 17]/2 + W[4, 3, 18, 18]/4 - (3*W[4, 3, 18, 19])/4 + 
   (3*W[4, 3, 18, 20])/4 + W[4, 3, 18, 26]/2 + W[4, 3, 18, 27]/4 - 
   W[4, 3, 18, 28]/4 + W[4, 3, 18, 29]/4 + W[4, 3, 18, 30]/4 - 
   W[4, 3, 27, 2]/4 - W[4, 3, 27, 3]/4 + W[4, 3, 27, 16]/4 - 
   W[4, 3, 27, 17]/2 + W[4, 3, 27, 18]/4 + W[4, 3, 27, 19]/4 + 
   W[4, 3, 27, 20]/4 + W[4, 3, 27, 26]/2 + W[4, 3, 27, 27]/4 + 
   (3*W[4, 3, 27, 28])/4 + (3*W[4, 3, 27, 29])/4 + W[4, 3, 27, 30]/4 - 
   W[4, 5, 1, 1] - W[4, 5, 1, 2]/4 - W[4, 5, 1, 3]/4 - W[4, 5, 1, 4] + 
   W[4, 5, 1, 16]/4 - W[4, 5, 1, 17]/2 + W[4, 5, 1, 18]/4 + 
   (5*W[4, 5, 1, 19])/4 + (5*W[4, 5, 1, 20])/4 + W[4, 5, 1, 26]/2 + 
   W[4, 5, 1, 27]/4 - W[4, 5, 1, 28]/4 - W[4, 5, 1, 29]/4 + 
   W[4, 5, 1, 30]/4 - (3*W[4, 5, 2, 1])/2 - (5*W[4, 5, 2, 2])/4 - 
   (5*W[4, 5, 2, 3])/4 + W[4, 5, 2, 4]/2 + 3*W[4, 5, 2, 12] + 
   W[4, 5, 2, 16]/4 + W[4, 5, 2, 17]/2 + W[4, 5, 2, 18]/4 - 
   (5*W[4, 5, 2, 19])/4 + (3*W[4, 5, 2, 20])/4 - W[4, 5, 2, 26]/2 + 
   W[4, 5, 2, 27]/4 + W[4, 5, 2, 28]/4 + W[4, 5, 2, 29]/4 + 
   W[4, 5, 2, 30]/4 - W[4, 5, 3, 1] - (3*W[4, 5, 3, 2])/4 + 
   (5*W[4, 5, 3, 3])/4 + W[4, 5, 3, 4] + W[4, 5, 3, 5] - W[4, 5, 3, 15] - 
   W[4, 5, 3, 16]/4 + W[4, 5, 3, 17]/2 - W[4, 5, 3, 18]/4 - 
   (5*W[4, 5, 3, 19])/4 + (3*W[4, 5, 3, 20])/4 - W[4, 5, 3, 26]/2 - 
   W[4, 5, 3, 27]/4 + W[4, 5, 3, 28]/4 + W[4, 5, 3, 29]/4 - 
   W[4, 5, 3, 30]/4 + W[4, 5, 5, 2] + W[4, 5, 5, 3] - W[4, 5, 5, 12] - 
   W[4, 5, 5, 15] + 2*W[4, 5, 12, 2] + W[4, 5, 12, 3] - W[4, 5, 12, 4] - 
   4*W[4, 5, 12, 12] - W[4, 5, 12, 17] + 3*W[4, 5, 12, 19] + 
   W[4, 5, 12, 26] - W[4, 5, 12, 28] + W[4, 5, 14, 1]/2 - W[4, 5, 14, 2]/2 + 
   W[4, 5, 14, 4]/2 + W[4, 5, 14, 5]/2 - W[4, 5, 14, 16]/2 - 
   W[4, 5, 14, 19]/2 + W[4, 5, 14, 28]/2 - W[4, 5, 14, 30]/2 + 
   2*W[4, 5, 15, 1] - W[4, 5, 15, 3] - W[4, 5, 15, 5] + 2*W[4, 5, 15, 15] - 
   2*W[4, 5, 15, 20] + W[4, 5, 19, 1] - W[4, 5, 19, 2]/4 - 
   (3*W[4, 5, 19, 3])/4 - W[4, 5, 19, 5]/2 + 2*W[4, 5, 19, 12] + 
   W[4, 5, 19, 16]/4 + W[4, 5, 19, 17]/2 - W[4, 5, 19, 18]/4 - 
   (5*W[4, 5, 19, 19])/4 - (3*W[4, 5, 19, 20])/4 - W[4, 5, 19, 26]/2 - 
   W[4, 5, 19, 27]/4 + W[4, 5, 19, 28]/4 - W[4, 5, 19, 29]/4 + 
   W[4, 5, 19, 30]/4 - W[4, 5, 28, 2]/4 - W[4, 5, 28, 3]/4 + 
   W[4, 5, 28, 16]/4 - W[4, 5, 28, 17]/2 + W[4, 5, 28, 18]/4 + 
   W[4, 5, 28, 19]/4 + W[4, 5, 28, 20]/4 + W[4, 5, 28, 26]/2 + 
   W[4, 5, 28, 27]/4 + (3*W[4, 5, 28, 28])/4 + (3*W[4, 5, 28, 29])/4 + 
   W[4, 5, 28, 30]/4 - W[4, 11, 1, 1] - W[4, 11, 1, 2]/4 - W[4, 11, 1, 3]/4 - 
   W[4, 11, 1, 4] + 2*W[4, 11, 1, 6] + 2*W[4, 11, 1, 9] + W[4, 11, 1, 16]/4 - 
   W[4, 11, 1, 17]/2 + W[4, 11, 1, 18]/4 - (3*W[4, 11, 1, 19])/4 - 
   (3*W[4, 11, 1, 20])/4 + W[4, 11, 1, 26]/2 + W[4, 11, 1, 27]/4 - 
   W[4, 11, 1, 28]/4 - W[4, 11, 1, 29]/4 + W[4, 11, 1, 30]/4 + 
   W[4, 11, 2, 1]/2 + (3*W[4, 11, 2, 2])/4 - W[4, 11, 2, 3]/4 + 
   W[4, 11, 2, 4] - 2*W[4, 11, 2, 9] - W[4, 11, 2, 16]/4 + 
   W[4, 11, 2, 17]/2 - W[4, 11, 2, 18]/4 - (3*W[4, 11, 2, 19])/4 + 
   (3*W[4, 11, 2, 20])/4 - W[4, 11, 2, 26]/2 - W[4, 11, 2, 27]/4 - 
   W[4, 11, 2, 28]/4 + W[4, 11, 2, 29]/4 - W[4, 11, 2, 30]/4 - 
   W[4, 11, 3, 1] + W[4, 11, 3, 2]/4 - (3*W[4, 11, 3, 3])/4 - 
   W[4, 11, 3, 4]/2 + 2*W[4, 11, 3, 6] + W[4, 11, 3, 16]/4 - 
   W[4, 11, 3, 17]/2 + W[4, 11, 3, 18]/4 - (3*W[4, 11, 3, 19])/4 + 
   (3*W[4, 11, 3, 20])/4 + W[4, 11, 3, 26]/2 + W[4, 11, 3, 27]/4 - 
   W[4, 11, 3, 28]/4 + W[4, 11, 3, 29]/4 + W[4, 11, 3, 30]/4 + 
   W[4, 11, 4, 1] + W[4, 11, 4, 2]/4 + W[4, 11, 4, 3]/4 + W[4, 11, 4, 4] - 
   2*W[4, 11, 4, 6] - 2*W[4, 11, 4, 9] - W[4, 11, 4, 16]/4 + 
   W[4, 11, 4, 17]/2 - W[4, 11, 4, 18]/4 + (3*W[4, 11, 4, 19])/4 + 
   (3*W[4, 11, 4, 20])/4 - W[4, 11, 4, 26]/2 - W[4, 11, 4, 27]/4 + 
   W[4, 11, 4, 28]/4 + W[4, 11, 4, 29]/4 - W[4, 11, 4, 30]/4 - 
   W[4, 11, 16, 1]/2 - (3*W[4, 11, 16, 2])/4 + W[4, 11, 16, 3]/4 - 
   W[4, 11, 16, 4] + 2*W[4, 11, 16, 9] + W[4, 11, 16, 16]/4 - 
   W[4, 11, 16, 17]/2 + W[4, 11, 16, 18]/4 + (3*W[4, 11, 16, 19])/4 - 
   (3*W[4, 11, 16, 20])/4 + W[4, 11, 16, 26]/2 + W[4, 11, 16, 27]/4 + 
   W[4, 11, 16, 28]/4 - W[4, 11, 16, 29]/4 + W[4, 11, 16, 30]/4 + 
   W[4, 11, 18, 1] - W[4, 11, 18, 2]/4 + (3*W[4, 11, 18, 3])/4 + 
   W[4, 11, 18, 4]/2 - 2*W[4, 11, 18, 6] - W[4, 11, 18, 16]/4 + 
   W[4, 11, 18, 17]/2 - W[4, 11, 18, 18]/4 + (3*W[4, 11, 18, 19])/4 - 
   (3*W[4, 11, 18, 20])/4 - W[4, 11, 18, 26]/2 - W[4, 11, 18, 27]/4 + 
   W[4, 11, 18, 28]/4 - W[4, 11, 18, 29]/4 - W[4, 11, 18, 30]/4 + 
   W[4, 11, 27, 2]/4 + W[4, 11, 27, 3]/4 - W[4, 11, 27, 16]/4 + 
   W[4, 11, 27, 17]/2 - W[4, 11, 27, 18]/4 - W[4, 11, 27, 19]/4 - 
   W[4, 11, 27, 20]/4 - W[4, 11, 27, 26]/2 - W[4, 11, 27, 27]/4 - 
   (3*W[4, 11, 27, 28])/4 - (3*W[4, 11, 27, 29])/4 - W[4, 11, 27, 30]/4 - 
   W[4, 11, 30, 2]/4 - W[4, 11, 30, 3]/4 + W[4, 11, 30, 16]/4 - 
   W[4, 11, 30, 17]/2 + W[4, 11, 30, 18]/4 + W[4, 11, 30, 19]/4 + 
   W[4, 11, 30, 20]/4 + W[4, 11, 30, 26]/2 + W[4, 11, 30, 27]/4 + 
   (3*W[4, 11, 30, 28])/4 + (3*W[4, 11, 30, 29])/4 + W[4, 11, 30, 30]/4 + 
   W[4, 14, 1, 1] + W[4, 14, 1, 2]/4 - W[4, 14, 1, 3]/4 + 
   (3*W[4, 14, 1, 4])/2 + W[4, 14, 1, 5]/2 - 2*W[4, 14, 1, 9] - 
   (3*W[4, 14, 1, 16])/4 + W[4, 14, 1, 17]/2 - W[4, 14, 1, 18]/4 - 
   (5*W[4, 14, 1, 19])/4 + (3*W[4, 14, 1, 20])/4 - W[4, 14, 1, 26]/2 - 
   W[4, 14, 1, 27]/4 + W[4, 14, 1, 28]/4 + W[4, 14, 1, 29]/4 - 
   (3*W[4, 14, 1, 30])/4 - W[4, 14, 2, 1]/2 - (3*W[4, 14, 2, 2])/4 + 
   (3*W[4, 14, 2, 3])/4 + (3*W[4, 14, 2, 5])/2 + 2*W[4, 14, 2, 9] - 
   2*W[4, 14, 2, 12] - (3*W[4, 14, 2, 16])/4 - W[4, 14, 2, 17]/2 - 
   W[4, 14, 2, 18]/4 + (5*W[4, 14, 2, 19])/4 - (3*W[4, 14, 2, 20])/4 + 
   W[4, 14, 2, 26]/2 - W[4, 14, 2, 27]/4 - W[4, 14, 2, 28]/4 - 
   W[4, 14, 2, 29]/4 - (3*W[4, 14, 2, 30])/4 - W[4, 14, 3, 1]/2 + 
   W[4, 14, 3, 2]/2 - W[4, 14, 3, 4]/2 - W[4, 14, 3, 5]/2 + 
   W[4, 14, 3, 16]/2 + W[4, 14, 3, 19]/2 - W[4, 14, 3, 28]/2 + 
   W[4, 14, 3, 30]/2 + (3*W[4, 14, 4, 1])/2 - W[4, 14, 4, 2]/4 - 
   (3*W[4, 14, 4, 3])/4 + W[4, 14, 4, 4] - W[4, 14, 4, 5]/2 - 
   2*W[4, 14, 4, 9] + 2*W[4, 14, 4, 12] - W[4, 14, 4, 16]/4 + 
   W[4, 14, 4, 17]/2 + W[4, 14, 4, 18]/4 - (9*W[4, 14, 4, 19])/4 + 
   (3*W[4, 14, 4, 20])/4 - W[4, 14, 4, 26]/2 + W[4, 14, 4, 27]/4 + 
   (5*W[4, 14, 4, 28])/4 + W[4, 14, 4, 29]/4 - W[4, 14, 4, 30]/4 + 
   (3*W[4, 14, 5, 1])/2 - (3*W[4, 14, 5, 2])/4 - (3*W[4, 14, 5, 3])/4 + 
   W[4, 14, 5, 4]/2 + 2*W[4, 14, 5, 12] - W[4, 14, 5, 16]/4 + 
   W[4, 14, 5, 17]/2 - W[4, 14, 5, 18]/4 - (7*W[4, 14, 5, 19])/4 - 
   (3*W[4, 14, 5, 20])/4 - W[4, 14, 5, 26]/2 - W[4, 14, 5, 27]/4 + 
   (3*W[4, 14, 5, 28])/4 - W[4, 14, 5, 29]/4 - W[4, 14, 5, 30]/4 - 
   (3*W[4, 14, 14, 1])/2 + (3*W[4, 14, 14, 2])/2 - (3*W[4, 14, 14, 4])/2 - 
   (3*W[4, 14, 14, 5])/2 + (3*W[4, 14, 14, 16])/2 + (3*W[4, 14, 14, 19])/2 - 
   (3*W[4, 14, 14, 28])/2 + (3*W[4, 14, 14, 30])/2 - W[4, 14, 16, 1]/2 - 
   (3*W[4, 14, 16, 2])/4 + W[4, 14, 16, 3]/4 - W[4, 14, 16, 4] + 
   2*W[4, 14, 16, 9] + W[4, 14, 16, 16]/4 - W[4, 14, 16, 17]/2 + 
   W[4, 14, 16, 18]/4 + (3*W[4, 14, 16, 19])/4 - (3*W[4, 14, 16, 20])/4 + 
   W[4, 14, 16, 26]/2 + W[4, 14, 16, 27]/4 + W[4, 14, 16, 28]/4 - 
   W[4, 14, 16, 29]/4 + W[4, 14, 16, 30]/4 - W[4, 14, 19, 1] + 
   W[4, 14, 19, 2]/4 + (3*W[4, 14, 19, 3])/4 + W[4, 14, 19, 5]/2 - 
   2*W[4, 14, 19, 12] - W[4, 14, 19, 16]/4 - W[4, 14, 19, 17]/2 + 
   W[4, 14, 19, 18]/4 + (5*W[4, 14, 19, 19])/4 + (3*W[4, 14, 19, 20])/4 + 
   W[4, 14, 19, 26]/2 + W[4, 14, 19, 27]/4 - W[4, 14, 19, 28]/4 + 
   W[4, 14, 19, 29]/4 - W[4, 14, 19, 30]/4 + W[4, 14, 28, 2]/4 + 
   W[4, 14, 28, 3]/4 - W[4, 14, 28, 16]/4 + W[4, 14, 28, 17]/2 - 
   W[4, 14, 28, 18]/4 - W[4, 14, 28, 19]/4 - W[4, 14, 28, 20]/4 - 
   W[4, 14, 28, 26]/2 - W[4, 14, 28, 27]/4 - (3*W[4, 14, 28, 28])/4 - 
   (3*W[4, 14, 28, 29])/4 - W[4, 14, 28, 30]/4 - W[4, 14, 30, 2]/4 - 
   W[4, 14, 30, 3]/4 + W[4, 14, 30, 16]/4 - W[4, 14, 30, 17]/2 + 
   W[4, 14, 30, 18]/4 + W[4, 14, 30, 19]/4 + W[4, 14, 30, 20]/4 + 
   W[4, 14, 30, 26]/2 + W[4, 14, 30, 27]/4 + (3*W[4, 14, 30, 28])/4 + 
   (3*W[4, 14, 30, 29])/4 + W[4, 14, 30, 30]/4 + W[5, 1, 2, 1] + 
   (5*W[5, 1, 2, 2])/4 - (3*W[5, 1, 2, 3])/4 - W[5, 1, 2, 4] + 
   W[5, 1, 2, 5] - W[5, 1, 2, 12] - W[5, 1, 2, 16]/4 + W[5, 1, 2, 17]/2 - 
   W[5, 1, 2, 18]/4 + (3*W[5, 1, 2, 19])/4 - (5*W[5, 1, 2, 20])/4 - 
   W[5, 1, 2, 26]/2 - W[5, 1, 2, 27]/4 + W[5, 1, 2, 28]/4 + 
   W[5, 1, 2, 29]/4 - W[5, 1, 2, 30]/4 + W[5, 1, 3, 1]/2 - 
   (5*W[5, 1, 3, 2])/4 - (5*W[5, 1, 3, 3])/4 - (3*W[5, 1, 3, 4])/2 + 
   3*W[5, 1, 3, 15] + W[5, 1, 3, 16]/4 + W[5, 1, 3, 17]/2 + 
   W[5, 1, 3, 18]/4 + (3*W[5, 1, 3, 19])/4 - (5*W[5, 1, 3, 20])/4 - 
   W[5, 1, 3, 26]/2 + W[5, 1, 3, 27]/4 + W[5, 1, 3, 28]/4 + 
   W[5, 1, 3, 29]/4 + W[5, 1, 3, 30]/4 - W[5, 1, 4, 1] - W[5, 1, 4, 2]/4 - 
   W[5, 1, 4, 3]/4 - W[5, 1, 4, 4] + W[5, 1, 4, 16]/4 - W[5, 1, 4, 17]/2 + 
   W[5, 1, 4, 18]/4 + (5*W[5, 1, 4, 19])/4 + (5*W[5, 1, 4, 20])/4 + 
   W[5, 1, 4, 26]/2 + W[5, 1, 4, 27]/4 - W[5, 1, 4, 28]/4 - 
   W[5, 1, 4, 29]/4 + W[5, 1, 4, 30]/4 + W[5, 1, 5, 2] + W[5, 1, 5, 3] - 
   W[5, 1, 5, 12] - W[5, 1, 5, 15] - W[5, 1, 12, 2] + 2*W[5, 1, 12, 4] - 
   W[5, 1, 12, 5] + 2*W[5, 1, 12, 12] - 2*W[5, 1, 12, 19] + 
   W[5, 1, 13, 1]/2 - W[5, 1, 13, 3]/2 + W[5, 1, 13, 4]/2 + 
   W[5, 1, 13, 5]/2 - W[5, 1, 13, 18]/2 - W[5, 1, 13, 20]/2 - 
   W[5, 1, 13, 27]/2 + W[5, 1, 13, 29]/2 - W[5, 1, 15, 1] + W[5, 1, 15, 2] + 
   2*W[5, 1, 15, 3] - 4*W[5, 1, 15, 15] - W[5, 1, 15, 17] + 
   3*W[5, 1, 15, 20] + W[5, 1, 15, 26] - W[5, 1, 15, 29] - 
   (3*W[5, 1, 20, 2])/4 - W[5, 1, 20, 3]/4 + W[5, 1, 20, 4] - 
   W[5, 1, 20, 5]/2 + 2*W[5, 1, 20, 15] - W[5, 1, 20, 16]/4 + 
   W[5, 1, 20, 17]/2 + W[5, 1, 20, 18]/4 - (3*W[5, 1, 20, 19])/4 - 
   (5*W[5, 1, 20, 20])/4 - W[5, 1, 20, 26]/2 + W[5, 1, 20, 27]/4 - 
   W[5, 1, 20, 28]/4 + W[5, 1, 20, 29]/4 - W[5, 1, 20, 30]/4 - 
   W[5, 1, 29, 2]/4 - W[5, 1, 29, 3]/4 + W[5, 1, 29, 16]/4 - 
   W[5, 1, 29, 17]/2 + W[5, 1, 29, 18]/4 + W[5, 1, 29, 19]/4 + 
   W[5, 1, 29, 20]/4 + W[5, 1, 29, 26]/2 + W[5, 1, 29, 27]/4 + 
   (3*W[5, 1, 29, 28])/4 + (3*W[5, 1, 29, 29])/4 + W[5, 1, 29, 30]/4 + 
   W[5, 2, 1, 1] + (5*W[5, 2, 1, 2])/4 - (3*W[5, 2, 1, 3])/4 - 
   W[5, 2, 1, 4] + W[5, 2, 1, 5] - W[5, 2, 1, 12] - W[5, 2, 1, 16]/4 + 
   W[5, 2, 1, 17]/2 - W[5, 2, 1, 18]/4 + (3*W[5, 2, 1, 19])/4 - 
   (5*W[5, 2, 1, 20])/4 - W[5, 2, 1, 26]/2 - W[5, 2, 1, 27]/4 + 
   W[5, 2, 1, 28]/4 + W[5, 2, 1, 29]/4 - W[5, 2, 1, 30]/4 + 
   (3*W[5, 2, 2, 1])/2 + W[5, 2, 2, 3] - (3*W[5, 2, 2, 4])/2 - 
   (3*W[5, 2, 2, 5])/2 + W[5, 2, 2, 12] - W[5, 2, 2, 17]/2 + 
   W[5, 2, 2, 26]/2 - W[5, 2, 3, 1] + W[5, 2, 3, 2] + W[5, 2, 3, 3] - 
   W[5, 2, 3, 4] - 2*W[5, 2, 3, 5] + W[5, 2, 3, 12] + W[5, 2, 3, 15] - 
   W[5, 2, 4, 1] - (7*W[5, 2, 4, 2])/4 - (5*W[5, 2, 4, 3])/4 + 
   W[5, 2, 4, 4] + W[5, 2, 4, 5]/2 + 3*W[5, 2, 4, 12] - W[5, 2, 4, 16]/4 + 
   W[5, 2, 4, 17]/2 + W[5, 2, 4, 18]/4 - (7*W[5, 2, 4, 19])/4 + 
   (3*W[5, 2, 4, 20])/4 - W[5, 2, 4, 26]/2 + W[5, 2, 4, 27]/4 + 
   (3*W[5, 2, 4, 28])/4 + W[5, 2, 4, 29]/4 - W[5, 2, 4, 30]/4 + 
   2*W[5, 2, 5, 1] - (9*W[5, 2, 5, 2])/4 - (9*W[5, 2, 5, 3])/4 + 
   (3*W[5, 2, 5, 4])/2 + 2*W[5, 2, 5, 12] + W[5, 2, 5, 15] - 
   W[5, 2, 5, 16]/4 + W[5, 2, 5, 17]/2 - W[5, 2, 5, 18]/4 - 
   (5*W[5, 2, 5, 19])/4 - (3*W[5, 2, 5, 20])/4 - W[5, 2, 5, 26]/2 - 
   W[5, 2, 5, 27]/4 + W[5, 2, 5, 28]/4 - W[5, 2, 5, 29]/4 - 
   W[5, 2, 5, 30]/4 - W[5, 2, 12, 1] + (3*W[5, 2, 12, 2])/2 + 
   (3*W[5, 2, 12, 3])/2 + W[5, 2, 12, 4]/2 + (3*W[5, 2, 12, 5])/2 - 
   6*W[5, 2, 12, 12] - W[5, 2, 12, 17]/2 + (5*W[5, 2, 12, 19])/2 + 
   W[5, 2, 12, 26]/2 - W[5, 2, 12, 28]/2 - W[5, 2, 14, 1]/2 + 
   W[5, 2, 14, 2]/2 - W[5, 2, 14, 4]/2 - W[5, 2, 14, 5]/2 + 
   W[5, 2, 14, 16]/2 + W[5, 2, 14, 19]/2 - W[5, 2, 14, 28]/2 + 
   W[5, 2, 14, 30]/2 - 2*W[5, 2, 15, 1] + W[5, 2, 15, 3] + W[5, 2, 15, 5] - 
   2*W[5, 2, 15, 15] + 2*W[5, 2, 15, 20] + W[5, 2, 17, 1] - 
   W[5, 2, 17, 2]/4 - W[5, 2, 17, 3]/4 + W[5, 2, 17, 4] + W[5, 2, 17, 16]/4 - 
   W[5, 2, 17, 17]/2 + W[5, 2, 17, 18]/4 - (3*W[5, 2, 17, 19])/4 - 
   (3*W[5, 2, 17, 20])/4 + W[5, 2, 17, 26]/2 + W[5, 2, 17, 27]/4 - 
   W[5, 2, 17, 28]/4 - W[5, 2, 17, 29]/4 + W[5, 2, 17, 30]/4 + 
   W[5, 2, 26, 2]/4 + W[5, 2, 26, 3]/4 - W[5, 2, 26, 16]/4 + 
   W[5, 2, 26, 17]/2 - W[5, 2, 26, 18]/4 - W[5, 2, 26, 19]/4 - 
   W[5, 2, 26, 20]/4 - W[5, 2, 26, 26]/2 - W[5, 2, 26, 27]/4 - 
   (3*W[5, 2, 26, 28])/4 - (3*W[5, 2, 26, 29])/4 - W[5, 2, 26, 30]/4 + 
   W[5, 3, 1, 1] - (5*W[5, 3, 1, 2])/4 - (7*W[5, 3, 1, 3])/4 - 
   W[5, 3, 1, 4] + W[5, 3, 1, 5]/2 + 3*W[5, 3, 1, 15] + W[5, 3, 1, 16]/4 + 
   W[5, 3, 1, 17]/2 - W[5, 3, 1, 18]/4 + (3*W[5, 3, 1, 19])/4 - 
   (7*W[5, 3, 1, 20])/4 - W[5, 3, 1, 26]/2 - W[5, 3, 1, 27]/4 + 
   W[5, 3, 1, 28]/4 + (3*W[5, 3, 1, 29])/4 + W[5, 3, 1, 30]/4 - 
   W[5, 3, 2, 1] + W[5, 3, 2, 2] + W[5, 3, 2, 3] - W[5, 3, 2, 4] - 
   2*W[5, 3, 2, 5] + W[5, 3, 2, 12] + W[5, 3, 2, 15] - (3*W[5, 3, 3, 1])/2 + 
   W[5, 3, 3, 2] + (3*W[5, 3, 3, 4])/2 - (3*W[5, 3, 3, 5])/2 + 
   W[5, 3, 3, 15] - W[5, 3, 3, 17]/2 + W[5, 3, 3, 26]/2 - W[5, 3, 4, 1] - 
   (3*W[5, 3, 4, 2])/4 + (5*W[5, 3, 4, 3])/4 + W[5, 3, 4, 4] + 
   W[5, 3, 4, 5] - W[5, 3, 4, 15] - W[5, 3, 4, 16]/4 + W[5, 3, 4, 17]/2 - 
   W[5, 3, 4, 18]/4 - (5*W[5, 3, 4, 19])/4 + (3*W[5, 3, 4, 20])/4 - 
   W[5, 3, 4, 26]/2 - W[5, 3, 4, 27]/4 + W[5, 3, 4, 28]/4 + 
   W[5, 3, 4, 29]/4 - W[5, 3, 4, 30]/4 + (3*W[5, 3, 5, 1])/2 - 
   (9*W[5, 3, 5, 2])/4 - (9*W[5, 3, 5, 3])/4 + 2*W[5, 3, 5, 4] + 
   W[5, 3, 5, 12] + 2*W[5, 3, 5, 15] - W[5, 3, 5, 16]/4 + W[5, 3, 5, 17]/2 - 
   W[5, 3, 5, 18]/4 - (3*W[5, 3, 5, 19])/4 - (5*W[5, 3, 5, 20])/4 - 
   W[5, 3, 5, 26]/2 - W[5, 3, 5, 27]/4 - W[5, 3, 5, 28]/4 + 
   W[5, 3, 5, 29]/4 - W[5, 3, 5, 30]/4 + W[5, 3, 12, 2] - 2*W[5, 3, 12, 4] + 
   W[5, 3, 12, 5] - 2*W[5, 3, 12, 12] + 2*W[5, 3, 12, 19] - 
   W[5, 3, 13, 1]/2 + W[5, 3, 13, 3]/2 - W[5, 3, 13, 4]/2 - 
   W[5, 3, 13, 5]/2 + W[5, 3, 13, 18]/2 + W[5, 3, 13, 20]/2 + 
   W[5, 3, 13, 27]/2 - W[5, 3, 13, 29]/2 + W[5, 3, 15, 1]/2 + 
   (3*W[5, 3, 15, 2])/2 + (3*W[5, 3, 15, 3])/2 - W[5, 3, 15, 4] + 
   (3*W[5, 3, 15, 5])/2 - 6*W[5, 3, 15, 15] - W[5, 3, 15, 17]/2 + 
   (5*W[5, 3, 15, 20])/2 + W[5, 3, 15, 26]/2 - W[5, 3, 15, 29]/2 + 
   W[5, 3, 17, 1] - W[5, 3, 17, 2]/4 - W[5, 3, 17, 3]/4 + W[5, 3, 17, 4] + 
   W[5, 3, 17, 16]/4 - W[5, 3, 17, 17]/2 + W[5, 3, 17, 18]/4 - 
   (3*W[5, 3, 17, 19])/4 - (3*W[5, 3, 17, 20])/4 + W[5, 3, 17, 26]/2 + 
   W[5, 3, 17, 27]/4 - W[5, 3, 17, 28]/4 - W[5, 3, 17, 29]/4 + 
   W[5, 3, 17, 30]/4 + W[5, 3, 26, 2]/4 + W[5, 3, 26, 3]/4 - 
   W[5, 3, 26, 16]/4 + W[5, 3, 26, 17]/2 - W[5, 3, 26, 18]/4 - 
   W[5, 3, 26, 19]/4 - W[5, 3, 26, 20]/4 - W[5, 3, 26, 26]/2 - 
   W[5, 3, 26, 27]/4 - (3*W[5, 3, 26, 28])/4 - (3*W[5, 3, 26, 29])/4 - 
   W[5, 3, 26, 30]/4 - W[5, 4, 1, 1] - W[5, 4, 1, 2]/4 - W[5, 4, 1, 3]/4 - 
   W[5, 4, 1, 4] + W[5, 4, 1, 16]/4 - W[5, 4, 1, 17]/2 + W[5, 4, 1, 18]/4 + 
   (5*W[5, 4, 1, 19])/4 + (5*W[5, 4, 1, 20])/4 + W[5, 4, 1, 26]/2 + 
   W[5, 4, 1, 27]/4 - W[5, 4, 1, 28]/4 - W[5, 4, 1, 29]/4 + 
   W[5, 4, 1, 30]/4 - (3*W[5, 4, 2, 1])/2 - (5*W[5, 4, 2, 2])/4 - 
   (5*W[5, 4, 2, 3])/4 + W[5, 4, 2, 4]/2 + 3*W[5, 4, 2, 12] + 
   W[5, 4, 2, 16]/4 + W[5, 4, 2, 17]/2 + W[5, 4, 2, 18]/4 - 
   (5*W[5, 4, 2, 19])/4 + (3*W[5, 4, 2, 20])/4 - W[5, 4, 2, 26]/2 + 
   W[5, 4, 2, 27]/4 + W[5, 4, 2, 28]/4 + W[5, 4, 2, 29]/4 + 
   W[5, 4, 2, 30]/4 - W[5, 4, 3, 1] - (3*W[5, 4, 3, 2])/4 + 
   (5*W[5, 4, 3, 3])/4 + W[5, 4, 3, 4] + W[5, 4, 3, 5] - W[5, 4, 3, 15] - 
   W[5, 4, 3, 16]/4 + W[5, 4, 3, 17]/2 - W[5, 4, 3, 18]/4 - 
   (5*W[5, 4, 3, 19])/4 + (3*W[5, 4, 3, 20])/4 - W[5, 4, 3, 26]/2 - 
   W[5, 4, 3, 27]/4 + W[5, 4, 3, 28]/4 + W[5, 4, 3, 29]/4 - 
   W[5, 4, 3, 30]/4 + W[5, 4, 5, 2] + W[5, 4, 5, 3] - W[5, 4, 5, 12] - 
   W[5, 4, 5, 15] + 2*W[5, 4, 12, 2] + W[5, 4, 12, 3] - W[5, 4, 12, 4] - 
   4*W[5, 4, 12, 12] - W[5, 4, 12, 17] + 3*W[5, 4, 12, 19] + 
   W[5, 4, 12, 26] - W[5, 4, 12, 28] + W[5, 4, 14, 1]/2 - W[5, 4, 14, 2]/2 + 
   W[5, 4, 14, 4]/2 + W[5, 4, 14, 5]/2 - W[5, 4, 14, 16]/2 - 
   W[5, 4, 14, 19]/2 + W[5, 4, 14, 28]/2 - W[5, 4, 14, 30]/2 + 
   2*W[5, 4, 15, 1] - W[5, 4, 15, 3] - W[5, 4, 15, 5] + 2*W[5, 4, 15, 15] - 
   2*W[5, 4, 15, 20] + W[5, 4, 19, 1] - W[5, 4, 19, 2]/4 - 
   (3*W[5, 4, 19, 3])/4 - W[5, 4, 19, 5]/2 + 2*W[5, 4, 19, 12] + 
   W[5, 4, 19, 16]/4 + W[5, 4, 19, 17]/2 - W[5, 4, 19, 18]/4 - 
   (5*W[5, 4, 19, 19])/4 - (3*W[5, 4, 19, 20])/4 - W[5, 4, 19, 26]/2 - 
   W[5, 4, 19, 27]/4 + W[5, 4, 19, 28]/4 - W[5, 4, 19, 29]/4 + 
   W[5, 4, 19, 30]/4 - W[5, 4, 28, 2]/4 - W[5, 4, 28, 3]/4 + 
   W[5, 4, 28, 16]/4 - W[5, 4, 28, 17]/2 + W[5, 4, 28, 18]/4 + 
   W[5, 4, 28, 19]/4 + W[5, 4, 28, 20]/4 + W[5, 4, 28, 26]/2 + 
   W[5, 4, 28, 27]/4 + (3*W[5, 4, 28, 28])/4 + (3*W[5, 4, 28, 29])/4 + 
   W[5, 4, 28, 30]/4 + W[5, 5, 1, 2] + W[5, 5, 1, 3] - W[5, 5, 1, 12] - 
   W[5, 5, 1, 15] + W[5, 5, 2, 1] - 2*W[5, 5, 2, 2] - 2*W[5, 5, 2, 3] + 
   W[5, 5, 2, 4] + W[5, 5, 2, 12] + W[5, 5, 2, 15] + W[5, 5, 3, 1] - 
   2*W[5, 5, 3, 2] - 2*W[5, 5, 3, 3] + W[5, 5, 3, 4] + W[5, 5, 3, 12] + 
   W[5, 5, 3, 15] + W[5, 5, 4, 2] + W[5, 5, 4, 3] - W[5, 5, 4, 12] - 
   W[5, 5, 4, 15] - W[5, 5, 12, 1] + W[5, 5, 12, 2] + W[5, 5, 12, 3] - 
   W[5, 5, 12, 4] - W[5, 5, 15, 1] + W[5, 5, 15, 2] + W[5, 5, 15, 3] - 
   W[5, 5, 15, 4] - W[5, 12, 1, 2] + 2*W[5, 12, 1, 4] - W[5, 12, 1, 5] + 
   2*W[5, 12, 1, 12] - 2*W[5, 12, 1, 19] + (5*W[5, 12, 2, 2])/4 + 
   (5*W[5, 12, 2, 3])/4 + W[5, 12, 2, 4] + (3*W[5, 12, 2, 5])/2 - 
   5*W[5, 12, 2, 12] - W[5, 12, 2, 16]/4 - W[5, 12, 2, 18]/4 + 
   (5*W[5, 12, 2, 19])/4 - (3*W[5, 12, 2, 20])/4 - W[5, 12, 2, 27]/4 - 
   W[5, 12, 2, 28]/4 - W[5, 12, 2, 29]/4 - W[5, 12, 2, 30]/4 + 
   W[5, 12, 3, 1] + (3*W[5, 12, 3, 2])/4 - W[5, 12, 3, 3]/4 - 
   W[5, 12, 3, 4] + W[5, 12, 3, 5] - 2*W[5, 12, 3, 12] + W[5, 12, 3, 16]/4 - 
   W[5, 12, 3, 17]/2 + W[5, 12, 3, 18]/4 + (5*W[5, 12, 3, 19])/4 - 
   (3*W[5, 12, 3, 20])/4 + W[5, 12, 3, 26]/2 + W[5, 12, 3, 27]/4 - 
   W[5, 12, 3, 28]/4 - W[5, 12, 3, 29]/4 + W[5, 12, 3, 30]/4 + 
   W[5, 12, 4, 1] + (7*W[5, 12, 4, 2])/4 + W[5, 12, 4, 3]/4 - 
   W[5, 12, 4, 4] - W[5, 12, 4, 5]/2 - 2*W[5, 12, 4, 12] + 
   W[5, 12, 4, 16]/4 - W[5, 12, 4, 17]/2 - W[5, 12, 4, 18]/4 + 
   (7*W[5, 12, 4, 19])/4 - (3*W[5, 12, 4, 20])/4 + W[5, 12, 4, 26]/2 - 
   W[5, 12, 4, 27]/4 - (3*W[5, 12, 4, 28])/4 - W[5, 12, 4, 29]/4 + 
   W[5, 12, 4, 30]/4 - 2*W[5, 12, 5, 1] + (5*W[5, 12, 5, 2])/4 + 
   (5*W[5, 12, 5, 3])/4 - (3*W[5, 12, 5, 4])/2 - W[5, 12, 5, 12] + 
   W[5, 12, 5, 16]/4 - W[5, 12, 5, 17]/2 + W[5, 12, 5, 18]/4 + 
   (5*W[5, 12, 5, 19])/4 + (3*W[5, 12, 5, 20])/4 + W[5, 12, 5, 26]/2 + 
   W[5, 12, 5, 27]/4 - W[5, 12, 5, 28]/4 + W[5, 12, 5, 29]/4 + 
   W[5, 12, 5, 30]/4 + 2*W[5, 12, 12, 1] - (9*W[5, 12, 12, 2])/2 - 
   (7*W[5, 12, 12, 3])/2 + (3*W[5, 12, 12, 4])/2 - (3*W[5, 12, 12, 5])/2 + 
   10*W[5, 12, 12, 12] + (3*W[5, 12, 12, 17])/2 - (11*W[5, 12, 12, 19])/2 - 
   (3*W[5, 12, 12, 26])/2 + (3*W[5, 12, 12, 28])/2 - W[5, 12, 17, 1] + 
   W[5, 12, 17, 2]/4 + W[5, 12, 17, 3]/4 - W[5, 12, 17, 4] - 
   W[5, 12, 17, 16]/4 + W[5, 12, 17, 17]/2 - W[5, 12, 17, 18]/4 + 
   (3*W[5, 12, 17, 19])/4 + (3*W[5, 12, 17, 20])/4 - W[5, 12, 17, 26]/2 - 
   W[5, 12, 17, 27]/4 + W[5, 12, 17, 28]/4 + W[5, 12, 17, 29]/4 - 
   W[5, 12, 17, 30]/4 - W[5, 12, 19, 1] + W[5, 12, 19, 2]/4 + 
   (3*W[5, 12, 19, 3])/4 + W[5, 12, 19, 5]/2 - 2*W[5, 12, 19, 12] - 
   W[5, 12, 19, 16]/4 - W[5, 12, 19, 17]/2 + W[5, 12, 19, 18]/4 + 
   (5*W[5, 12, 19, 19])/4 + (3*W[5, 12, 19, 20])/4 + W[5, 12, 19, 26]/2 + 
   W[5, 12, 19, 27]/4 - W[5, 12, 19, 28]/4 + W[5, 12, 19, 29]/4 - 
   W[5, 12, 19, 30]/4 - W[5, 12, 26, 2]/4 - W[5, 12, 26, 3]/4 + 
   W[5, 12, 26, 16]/4 - W[5, 12, 26, 17]/2 + W[5, 12, 26, 18]/4 + 
   W[5, 12, 26, 19]/4 + W[5, 12, 26, 20]/4 + W[5, 12, 26, 26]/2 + 
   W[5, 12, 26, 27]/4 + (3*W[5, 12, 26, 28])/4 + (3*W[5, 12, 26, 29])/4 + 
   W[5, 12, 26, 30]/4 + W[5, 12, 28, 2]/4 + W[5, 12, 28, 3]/4 - 
   W[5, 12, 28, 16]/4 + W[5, 12, 28, 17]/2 - W[5, 12, 28, 18]/4 - 
   W[5, 12, 28, 19]/4 - W[5, 12, 28, 20]/4 - W[5, 12, 28, 26]/2 - 
   W[5, 12, 28, 27]/4 - (3*W[5, 12, 28, 28])/4 - (3*W[5, 12, 28, 29])/4 - 
   W[5, 12, 28, 30]/4 - W[5, 15, 1, 1] + W[5, 15, 1, 2]/4 + 
   (7*W[5, 15, 1, 3])/4 + W[5, 15, 1, 4] - W[5, 15, 1, 5]/2 - 
   2*W[5, 15, 1, 15] - W[5, 15, 1, 16]/4 - W[5, 15, 1, 17]/2 + 
   W[5, 15, 1, 18]/4 - (3*W[5, 15, 1, 19])/4 + (7*W[5, 15, 1, 20])/4 + 
   W[5, 15, 1, 26]/2 + W[5, 15, 1, 27]/4 - W[5, 15, 1, 28]/4 - 
   (3*W[5, 15, 1, 29])/4 - W[5, 15, 1, 30]/4 - W[5, 15, 2, 1] - 
   W[5, 15, 2, 2]/4 + (3*W[5, 15, 2, 3])/4 + W[5, 15, 2, 4] + 
   W[5, 15, 2, 5] - 2*W[5, 15, 2, 15] + W[5, 15, 2, 16]/4 - 
   W[5, 15, 2, 17]/2 + W[5, 15, 2, 18]/4 - (3*W[5, 15, 2, 19])/4 + 
   (5*W[5, 15, 2, 20])/4 + W[5, 15, 2, 26]/2 + W[5, 15, 2, 27]/4 - 
   W[5, 15, 2, 28]/4 - W[5, 15, 2, 29]/4 + W[5, 15, 2, 30]/4 + 
   W[5, 15, 3, 1] + (5*W[5, 15, 3, 2])/4 + (5*W[5, 15, 3, 3])/4 + 
   (3*W[5, 15, 3, 5])/2 - 5*W[5, 15, 3, 15] - W[5, 15, 3, 16]/4 - 
   W[5, 15, 3, 18]/4 - (3*W[5, 15, 3, 19])/4 + (5*W[5, 15, 3, 20])/4 - 
   W[5, 15, 3, 27]/4 - W[5, 15, 3, 28]/4 - W[5, 15, 3, 29]/4 - 
   W[5, 15, 3, 30]/4 + 2*W[5, 15, 4, 1] - W[5, 15, 4, 3] - W[5, 15, 4, 5] + 
   2*W[5, 15, 4, 15] - 2*W[5, 15, 4, 20] - (3*W[5, 15, 5, 1])/2 + 
   (5*W[5, 15, 5, 2])/4 + (5*W[5, 15, 5, 3])/4 - 2*W[5, 15, 5, 4] - 
   W[5, 15, 5, 15] + W[5, 15, 5, 16]/4 - W[5, 15, 5, 17]/2 + 
   W[5, 15, 5, 18]/4 + (3*W[5, 15, 5, 19])/4 + (5*W[5, 15, 5, 20])/4 + 
   W[5, 15, 5, 26]/2 + W[5, 15, 5, 27]/4 + W[5, 15, 5, 28]/4 - 
   W[5, 15, 5, 29]/4 + W[5, 15, 5, 30]/4 + (3*W[5, 15, 15, 1])/2 - 
   (7*W[5, 15, 15, 2])/2 - (9*W[5, 15, 15, 3])/2 + 2*W[5, 15, 15, 4] - 
   (3*W[5, 15, 15, 5])/2 + 10*W[5, 15, 15, 15] + (3*W[5, 15, 15, 17])/2 - 
   (11*W[5, 15, 15, 20])/2 - (3*W[5, 15, 15, 26])/2 + 
   (3*W[5, 15, 15, 29])/2 - W[5, 15, 17, 1] + W[5, 15, 17, 2]/4 + 
   W[5, 15, 17, 3]/4 - W[5, 15, 17, 4] - W[5, 15, 17, 16]/4 + 
   W[5, 15, 17, 17]/2 - W[5, 15, 17, 18]/4 + (3*W[5, 15, 17, 19])/4 + 
   (3*W[5, 15, 17, 20])/4 - W[5, 15, 17, 26]/2 - W[5, 15, 17, 27]/4 + 
   W[5, 15, 17, 28]/4 + W[5, 15, 17, 29]/4 - W[5, 15, 17, 30]/4 + 
   (3*W[5, 15, 20, 2])/4 + W[5, 15, 20, 3]/4 - W[5, 15, 20, 4] + 
   W[5, 15, 20, 5]/2 - 2*W[5, 15, 20, 15] + W[5, 15, 20, 16]/4 - 
   W[5, 15, 20, 17]/2 - W[5, 15, 20, 18]/4 + (3*W[5, 15, 20, 19])/4 + 
   (5*W[5, 15, 20, 20])/4 + W[5, 15, 20, 26]/2 - W[5, 15, 20, 27]/4 + 
   W[5, 15, 20, 28]/4 - W[5, 15, 20, 29]/4 + W[5, 15, 20, 30]/4 - 
   W[5, 15, 26, 2]/4 - W[5, 15, 26, 3]/4 + W[5, 15, 26, 16]/4 - 
   W[5, 15, 26, 17]/2 + W[5, 15, 26, 18]/4 + W[5, 15, 26, 19]/4 + 
   W[5, 15, 26, 20]/4 + W[5, 15, 26, 26]/2 + W[5, 15, 26, 27]/4 + 
   (3*W[5, 15, 26, 28])/4 + (3*W[5, 15, 26, 29])/4 + W[5, 15, 26, 30]/4 + 
   W[5, 15, 29, 2]/4 + W[5, 15, 29, 3]/4 - W[5, 15, 29, 16]/4 + 
   W[5, 15, 29, 17]/2 - W[5, 15, 29, 18]/4 - W[5, 15, 29, 19]/4 - 
   W[5, 15, 29, 20]/4 - W[5, 15, 29, 26]/2 - W[5, 15, 29, 27]/4 - 
   (3*W[5, 15, 29, 28])/4 - (3*W[5, 15, 29, 29])/4 - W[5, 15, 29, 30]/4 + 
   6*W[1]*Zeta[3] + (13*W[2]*Zeta[3])/4 + (13*W[3]*Zeta[3])/4 + 
   6*W[4]*Zeta[3] - 3*W[5]*Zeta[3] - 14*W[6]*Zeta[3] - 14*W[9]*Zeta[3] + 
   (3*W[16]*Zeta[3])/4 + (3*W[17]*Zeta[3])/2 + (3*W[18]*Zeta[3])/4 + 
   (19*W[19]*Zeta[3])/4 + (19*W[20]*Zeta[3])/4 - (3*W[26]*Zeta[3])/2 + 
   (3*W[27]*Zeta[3])/4 + (9*W[28]*Zeta[3])/4 + (9*W[29]*Zeta[3])/4 + 
   (3*W[30]*Zeta[3])/4) + r[5]*(phi1 - Pi^4/90 + (d[37, 3]*W[4])/4 + 
   (d[37, 3]*W[5])/4 - (d[37, 3]*W[16])/4 - (d[37, 3]*W[17])/4 - 
   (d[37, 3]*W[18])/4 + (d[37, 3]*W[19])/2 - (d[37, 3]*W[20])/4 - 
   (3*d[37, 3]*W[26])/4 - (d[37, 3]*W[27])/4 - (d[37, 3]*W[28])/2 - 
   (d[37, 3]*W[29])/4 - (3*d[37, 3]*W[30])/4 + (Pi^2*W[1, 1])/6 + 
   (Pi^2*W[1, 2])/6 - (11*Pi^2*W[1, 4])/24 + (Pi^2*W[1, 5])/24 + 
   (Pi^2*W[1, 6])/3 + (Pi^2*W[1, 14])/3 - (3*Pi^2*W[1, 16])/8 - 
   (5*Pi^2*W[1, 17])/24 - (Pi^2*W[1, 18])/24 + (Pi^2*W[1, 19])/12 - 
   (Pi^2*W[1, 20])/24 + (Pi^2*W[1, 26])/24 - (Pi^2*W[1, 27])/24 - 
   (Pi^2*W[1, 28])/12 - (Pi^2*W[1, 29])/24 + (5*Pi^2*W[1, 30])/24 - 
   (13*Pi^2*W[2, 4])/24 - (13*Pi^2*W[2, 5])/24 + (Pi^2*W[2, 12])/3 + 
   (Pi^2*W[2, 14])/3 + (5*Pi^2*W[2, 16])/24 + (5*Pi^2*W[2, 17])/24 + 
   (Pi^2*W[2, 18])/24 - (Pi^2*W[2, 19])/12 + (Pi^2*W[2, 20])/24 - 
   (Pi^2*W[2, 26])/24 + (Pi^2*W[2, 27])/24 + (Pi^2*W[2, 28])/12 + 
   (Pi^2*W[2, 29])/24 - (Pi^2*W[2, 30])/24 + (Pi^2*W[3, 2])/6 + 
   (Pi^2*W[3, 3])/6 + (Pi^2*W[3, 4])/24 - (11*Pi^2*W[3, 5])/24 + 
   (Pi^2*W[3, 8])/3 + (Pi^2*W[3, 12])/3 - (5*Pi^2*W[3, 16])/24 - 
   (3*Pi^2*W[3, 17])/8 - (Pi^2*W[3, 18])/24 + (Pi^2*W[3, 19])/12 - 
   (Pi^2*W[3, 20])/24 + (5*Pi^2*W[3, 26])/24 - (Pi^2*W[3, 27])/24 - 
   (Pi^2*W[3, 28])/12 - (Pi^2*W[3, 29])/24 + (Pi^2*W[3, 30])/24 - 
   (Pi^2*W[4, 1])/3 - (Pi^2*W[4, 2])/4 - (Pi^2*W[4, 3])/12 - 
   (5*Pi^2*W[4, 4])/24 + (23*Pi^2*W[4, 5])/24 - (Pi^2*W[4, 14])/3 - 
   (Pi^2*W[4, 16])/24 + (5*Pi^2*W[4, 17])/24 + (Pi^2*W[4, 18])/8 - 
   (Pi^2*W[4, 20])/24 - (Pi^2*W[4, 26])/24 + (Pi^2*W[4, 27])/8 - 
   (Pi^2*W[4, 29])/24 - (Pi^2*W[4, 30])/8 - (Pi^2*W[5, 1])/12 - 
   (Pi^2*W[5, 2])/4 - (Pi^2*W[5, 3])/3 + (23*Pi^2*W[5, 4])/24 - 
   (5*Pi^2*W[5, 5])/24 - (Pi^2*W[5, 12])/3 + (5*Pi^2*W[5, 16])/24 - 
   (Pi^2*W[5, 17])/24 - (Pi^2*W[5, 18])/24 + (Pi^2*W[5, 20])/8 - 
   (Pi^2*W[5, 26])/8 - (Pi^2*W[5, 27])/24 + (Pi^2*W[5, 29])/8 - 
   (Pi^2*W[5, 30])/24 + (Pi^2*W[16, 2])/12 - (Pi^2*W[16, 3])/6 + 
   (Pi^2*W[16, 4])/24 + (Pi^2*W[16, 5])/8 - (Pi^2*W[16, 14])/3 + 
   (5*Pi^2*W[16, 16])/24 + (Pi^2*W[16, 17])/8 - (Pi^2*W[16, 18])/24 - 
   (Pi^2*W[16, 19])/12 + (Pi^2*W[16, 20])/24 + (Pi^2*W[16, 26])/24 - 
   (Pi^2*W[16, 27])/24 + (Pi^2*W[16, 28])/12 + (Pi^2*W[16, 29])/24 - 
   (Pi^2*W[16, 30])/24 - (Pi^2*W[17, 1])/6 + (Pi^2*W[17, 2])/12 + 
   (Pi^2*W[17, 4])/8 + (Pi^2*W[17, 5])/24 - (Pi^2*W[17, 12])/3 + 
   (Pi^2*W[17, 16])/8 + (5*Pi^2*W[17, 17])/24 + (Pi^2*W[17, 18])/24 - 
   (Pi^2*W[17, 19])/12 - (Pi^2*W[17, 20])/24 - (Pi^2*W[17, 26])/24 + 
   (Pi^2*W[17, 27])/24 + (Pi^2*W[17, 28])/12 - (Pi^2*W[17, 29])/24 + 
   (Pi^2*W[17, 30])/24 + (Pi^2*W[18, 1])/6 + (Pi^2*W[18, 3])/12 + 
   (Pi^2*W[18, 4])/8 - (Pi^2*W[18, 5])/24 - (Pi^2*W[18, 6])/3 - 
   (Pi^2*W[18, 16])/8 + (Pi^2*W[18, 17])/8 - (Pi^2*W[18, 18])/24 + 
   (Pi^2*W[18, 19])/12 - (Pi^2*W[18, 20])/24 + (Pi^2*W[18, 26])/24 - 
   (Pi^2*W[18, 27])/24 - (Pi^2*W[18, 28])/12 - (Pi^2*W[18, 29])/24 - 
   (Pi^2*W[18, 30])/24 + (Pi^2*W[19, 1])/6 + (Pi^2*W[19, 3])/6 - 
   (Pi^2*W[19, 4])/24 - (Pi^2*W[19, 5])/24 - (Pi^2*W[19, 16])/8 - 
   (Pi^2*W[19, 17])/8 + (Pi^2*W[19, 18])/24 - (Pi^2*W[19, 19])/12 + 
   (Pi^2*W[19, 20])/24 - (Pi^2*W[19, 26])/24 + (Pi^2*W[19, 27])/24 + 
   (Pi^2*W[19, 28])/12 + (Pi^2*W[19, 29])/24 - (Pi^2*W[19, 30])/24 + 
   (Pi^2*W[20, 1])/12 + (Pi^2*W[20, 3])/6 - (Pi^2*W[20, 4])/24 + 
   (Pi^2*W[20, 5])/8 - (Pi^2*W[20, 8])/3 + (Pi^2*W[20, 16])/8 - 
   (Pi^2*W[20, 17])/8 - (Pi^2*W[20, 18])/24 + (Pi^2*W[20, 19])/12 - 
   (Pi^2*W[20, 20])/24 - (Pi^2*W[20, 26])/24 - (Pi^2*W[20, 27])/24 - 
   (Pi^2*W[20, 28])/12 - (Pi^2*W[20, 29])/24 + (Pi^2*W[20, 30])/24 + 
   (Pi^2*W[26, 4])/24 + (Pi^2*W[26, 5])/24 - (Pi^2*W[26, 16])/24 - 
   (Pi^2*W[26, 17])/24 - (Pi^2*W[26, 18])/24 + (Pi^2*W[26, 19])/12 - 
   (Pi^2*W[26, 20])/24 - (Pi^2*W[26, 26])/8 - (Pi^2*W[26, 27])/24 - 
   (Pi^2*W[26, 28])/12 - (Pi^2*W[26, 29])/24 - (Pi^2*W[26, 30])/8 + 
   (Pi^2*W[27, 4])/24 + (Pi^2*W[27, 5])/24 - (Pi^2*W[27, 16])/24 - 
   (Pi^2*W[27, 17])/24 - (Pi^2*W[27, 18])/24 + (Pi^2*W[27, 19])/12 - 
   (Pi^2*W[27, 20])/24 - (Pi^2*W[27, 26])/8 - (Pi^2*W[27, 27])/24 - 
   (Pi^2*W[27, 28])/12 - (Pi^2*W[27, 29])/24 - (Pi^2*W[27, 30])/8 + 
   (Pi^2*W[28, 4])/24 + (Pi^2*W[28, 5])/24 - (Pi^2*W[28, 16])/24 - 
   (Pi^2*W[28, 17])/24 - (Pi^2*W[28, 18])/24 + (Pi^2*W[28, 19])/12 - 
   (Pi^2*W[28, 20])/24 - (Pi^2*W[28, 26])/8 - (Pi^2*W[28, 27])/24 - 
   (Pi^2*W[28, 28])/12 - (Pi^2*W[28, 29])/24 - (Pi^2*W[28, 30])/8 + 
   (Pi^2*W[29, 4])/24 + (Pi^2*W[29, 5])/24 - (Pi^2*W[29, 16])/24 - 
   (Pi^2*W[29, 17])/24 - (Pi^2*W[29, 18])/24 + (Pi^2*W[29, 19])/12 - 
   (Pi^2*W[29, 20])/24 - (Pi^2*W[29, 26])/8 - (Pi^2*W[29, 27])/24 - 
   (Pi^2*W[29, 28])/12 - (Pi^2*W[29, 29])/24 - (Pi^2*W[29, 30])/8 + 
   (Pi^2*W[30, 4])/24 + (Pi^2*W[30, 5])/24 - (Pi^2*W[30, 16])/24 - 
   (Pi^2*W[30, 17])/24 - (Pi^2*W[30, 18])/24 + (Pi^2*W[30, 19])/12 - 
   (Pi^2*W[30, 20])/24 - (Pi^2*W[30, 26])/8 - (Pi^2*W[30, 27])/24 - 
   (Pi^2*W[30, 28])/12 - (Pi^2*W[30, 29])/24 - (Pi^2*W[30, 30])/8 + 
   W[1, 2, 2, 4] + W[1, 2, 2, 5] - W[1, 2, 2, 12] - W[1, 2, 2, 14] - 
   W[1, 2, 3, 1] - W[1, 2, 3, 3] - W[1, 2, 3, 4]/4 - W[1, 2, 3, 5]/4 + 
   (5*W[1, 2, 3, 16])/4 + (5*W[1, 2, 3, 17])/4 + W[1, 2, 3, 18]/4 - 
   W[1, 2, 3, 19]/2 + W[1, 2, 3, 20]/4 - W[1, 2, 3, 26]/4 + 
   W[1, 2, 3, 27]/4 + W[1, 2, 3, 28]/2 + W[1, 2, 3, 29]/4 - 
   W[1, 2, 3, 30]/4 + W[1, 2, 4, 1]/2 - (3*W[1, 2, 4, 3])/2 - 
   (5*W[1, 2, 4, 4])/4 - (5*W[1, 2, 4, 5])/4 + 3*W[1, 2, 4, 14] - 
   (5*W[1, 2, 4, 16])/4 + (3*W[1, 2, 4, 17])/4 + W[1, 2, 4, 18]/4 + 
   W[1, 2, 4, 19]/2 + W[1, 2, 4, 20]/4 + W[1, 2, 4, 26]/4 + 
   W[1, 2, 4, 27]/4 - W[1, 2, 4, 28]/2 + W[1, 2, 4, 29]/4 + 
   W[1, 2, 4, 30]/4 + W[1, 2, 5, 1] + W[1, 2, 5, 2] - W[1, 2, 5, 3] - 
   (3*W[1, 2, 5, 4])/4 + (5*W[1, 2, 5, 5])/4 - W[1, 2, 5, 12] - 
   (5*W[1, 2, 5, 16])/4 + (3*W[1, 2, 5, 17])/4 - W[1, 2, 5, 18]/4 + 
   W[1, 2, 5, 19]/2 - W[1, 2, 5, 20]/4 + W[1, 2, 5, 26]/4 - 
   W[1, 2, 5, 27]/4 - W[1, 2, 5, 28]/2 - W[1, 2, 5, 29]/4 + 
   W[1, 2, 5, 30]/4 + W[1, 2, 11, 1]/2 + W[1, 2, 11, 2]/2 + 
   W[1, 2, 11, 3]/2 - W[1, 2, 11, 4]/2 - W[1, 2, 11, 16]/2 - 
   W[1, 2, 11, 18]/2 - W[1, 2, 11, 27]/2 + W[1, 2, 11, 30]/2 - 
   W[1, 2, 12, 2] + 2*W[1, 2, 12, 3] - W[1, 2, 12, 5] + 2*W[1, 2, 12, 12] - 
   2*W[1, 2, 12, 17] - W[1, 2, 14, 1] + 2*W[1, 2, 14, 4] + W[1, 2, 14, 5] - 
   4*W[1, 2, 14, 14] + 3*W[1, 2, 14, 16] - W[1, 2, 14, 19] + 
   W[1, 2, 14, 28] - W[1, 2, 14, 30] - W[1, 2, 16, 2]/2 + W[1, 2, 16, 3] - 
   W[1, 2, 16, 4]/4 - (3*W[1, 2, 16, 5])/4 + 2*W[1, 2, 16, 14] - 
   (5*W[1, 2, 16, 16])/4 - (3*W[1, 2, 16, 17])/4 + W[1, 2, 16, 18]/4 + 
   W[1, 2, 16, 19]/2 - W[1, 2, 16, 20]/4 - W[1, 2, 16, 26]/4 + 
   W[1, 2, 16, 27]/4 - W[1, 2, 16, 28]/2 - W[1, 2, 16, 29]/4 + 
   W[1, 2, 16, 30]/4 - W[1, 2, 30, 4]/4 - W[1, 2, 30, 5]/4 + 
   W[1, 2, 30, 16]/4 + W[1, 2, 30, 17]/4 + W[1, 2, 30, 18]/4 - 
   W[1, 2, 30, 19]/2 + W[1, 2, 30, 20]/4 + (3*W[1, 2, 30, 26])/4 + 
   W[1, 2, 30, 27]/4 + W[1, 2, 30, 28]/2 + W[1, 2, 30, 29]/4 + 
   (3*W[1, 2, 30, 30])/4 - W[1, 3, 1, 1] - W[1, 3, 1, 3] - W[1, 3, 1, 4]/4 - 
   W[1, 3, 1, 5]/4 + 2*W[1, 3, 1, 6] + 2*W[1, 3, 1, 8] - 
   (3*W[1, 3, 1, 16])/4 - (3*W[1, 3, 1, 17])/4 + W[1, 3, 1, 18]/4 - 
   W[1, 3, 1, 19]/2 + W[1, 3, 1, 20]/4 - W[1, 3, 1, 26]/4 + 
   W[1, 3, 1, 27]/4 + W[1, 3, 1, 28]/2 + W[1, 3, 1, 29]/4 - 
   W[1, 3, 1, 30]/4 - W[1, 3, 2, 1] - W[1, 3, 2, 3] - W[1, 3, 2, 4]/4 - 
   W[1, 3, 2, 5]/4 + (5*W[1, 3, 2, 16])/4 + (5*W[1, 3, 2, 17])/4 + 
   W[1, 3, 2, 18]/4 - W[1, 3, 2, 19]/2 + W[1, 3, 2, 20]/4 - 
   W[1, 3, 2, 26]/4 + W[1, 3, 2, 27]/4 + W[1, 3, 2, 28]/2 + 
   W[1, 3, 2, 29]/4 - W[1, 3, 2, 30]/4 - W[1, 3, 4, 1]/2 - W[1, 3, 4, 2]/2 + 
   W[1, 3, 4, 5]/2 + W[1, 3, 4, 18]/2 + W[1, 3, 4, 27]/2 + W[1, 3, 5, 1]/2 - 
   W[1, 3, 5, 2]/2 + W[1, 3, 5, 3]/2 + W[1, 3, 5, 4]/4 + 
   (3*W[1, 3, 5, 5])/4 - 2*W[1, 3, 5, 8] + (3*W[1, 3, 5, 16])/4 - 
   (3*W[1, 3, 5, 17])/4 - W[1, 3, 5, 18]/4 + W[1, 3, 5, 19]/2 + 
   W[1, 3, 5, 20]/4 - W[1, 3, 5, 26]/4 - W[1, 3, 5, 27]/4 - 
   W[1, 3, 5, 28]/2 + W[1, 3, 5, 29]/4 + W[1, 3, 5, 30]/4 + 
   W[1, 3, 11, 1]/2 + W[1, 3, 11, 2]/2 + W[1, 3, 11, 3]/2 - 
   W[1, 3, 11, 4]/2 - W[1, 3, 11, 16]/2 - W[1, 3, 11, 18]/2 - 
   W[1, 3, 11, 27]/2 + W[1, 3, 11, 30]/2 + W[1, 3, 15, 1]/2 + 
   W[1, 3, 15, 2]/2 + W[1, 3, 15, 3]/2 - W[1, 3, 15, 5]/2 - 
   W[1, 3, 15, 17]/2 - W[1, 3, 15, 20]/2 + W[1, 3, 15, 26]/2 - 
   W[1, 3, 15, 29]/2 + W[1, 3, 18, 1] + W[1, 3, 18, 3]/2 + 
   (3*W[1, 3, 18, 4])/4 - W[1, 3, 18, 5]/4 - 2*W[1, 3, 18, 6] - 
   (3*W[1, 3, 18, 16])/4 + (3*W[1, 3, 18, 17])/4 - W[1, 3, 18, 18]/4 + 
   W[1, 3, 18, 19]/2 - W[1, 3, 18, 20]/4 + W[1, 3, 18, 26]/4 - 
   W[1, 3, 18, 27]/4 - W[1, 3, 18, 28]/2 - W[1, 3, 18, 29]/4 - 
   W[1, 3, 18, 30]/4 + W[1, 3, 27, 4]/4 + W[1, 3, 27, 5]/4 - 
   W[1, 3, 27, 16]/4 - W[1, 3, 27, 17]/4 - W[1, 3, 27, 18]/4 + 
   W[1, 3, 27, 19]/2 - W[1, 3, 27, 20]/4 - (3*W[1, 3, 27, 26])/4 - 
   W[1, 3, 27, 27]/4 - W[1, 3, 27, 28]/2 - W[1, 3, 27, 29]/4 - 
   (3*W[1, 3, 27, 30])/4 - W[1, 4, 1, 1] + W[1, 4, 1, 2]/2 - 
   (3*W[1, 4, 1, 3])/2 + W[1, 4, 1, 4]/4 + (3*W[1, 4, 1, 5])/4 + 
   2*W[1, 4, 1, 6] - 2*W[1, 4, 1, 14] + (9*W[1, 4, 1, 16])/4 - 
   (3*W[1, 4, 1, 17])/4 + W[1, 4, 1, 18]/4 - W[1, 4, 1, 19]/2 - 
   W[1, 4, 1, 20]/4 - W[1, 4, 1, 26]/4 + W[1, 4, 1, 27]/4 + 
   W[1, 4, 1, 28]/2 - W[1, 4, 1, 29]/4 - (5*W[1, 4, 1, 30])/4 - 
   W[1, 4, 2, 1]/2 - (3*W[1, 4, 2, 3])/2 + (3*W[1, 4, 2, 4])/4 - 
   W[1, 4, 2, 5]/4 - W[1, 4, 2, 14] + (7*W[1, 4, 2, 16])/4 + 
   (3*W[1, 4, 2, 17])/4 + W[1, 4, 2, 18]/4 - W[1, 4, 2, 19]/2 + 
   W[1, 4, 2, 20]/4 + W[1, 4, 2, 26]/4 + W[1, 4, 2, 27]/4 + 
   W[1, 4, 2, 28]/2 + W[1, 4, 2, 29]/4 - (3*W[1, 4, 2, 30])/4 - 
   W[1, 4, 3, 1]/2 - W[1, 4, 3, 2]/2 + W[1, 4, 3, 5]/2 + W[1, 4, 3, 18]/2 + 
   W[1, 4, 3, 27]/2 - W[1, 4, 4, 1]/2 - W[1, 4, 4, 2]/2 + 
   (3*W[1, 4, 4, 5])/2 - W[1, 4, 4, 14] + W[1, 4, 4, 18]/2 + 
   W[1, 4, 4, 27]/2 - W[1, 4, 5, 1]/2 - W[1, 4, 5, 2]/2 + 
   (3*W[1, 4, 5, 3])/2 + (5*W[1, 4, 5, 4])/4 - (5*W[1, 4, 5, 5])/4 + 
   (3*W[1, 4, 5, 16])/4 - (3*W[1, 4, 5, 17])/4 - W[1, 4, 5, 18]/4 - 
   W[1, 4, 5, 19]/2 + W[1, 4, 5, 20]/4 - W[1, 4, 5, 26]/4 - 
   W[1, 4, 5, 27]/4 + W[1, 4, 5, 28]/2 + W[1, 4, 5, 29]/4 + 
   W[1, 4, 5, 30]/4 + W[1, 4, 11, 1] + W[1, 4, 11, 2] + W[1, 4, 11, 3] - 
   W[1, 4, 11, 4] - W[1, 4, 11, 16] - W[1, 4, 11, 18] - W[1, 4, 11, 27] + 
   W[1, 4, 11, 30] + W[1, 4, 14, 1] - 2*W[1, 4, 14, 4] - W[1, 4, 14, 5] + 
   4*W[1, 4, 14, 14] - 3*W[1, 4, 14, 16] + W[1, 4, 14, 19] - 
   W[1, 4, 14, 28] + W[1, 4, 14, 30] + W[1, 4, 18, 1] + W[1, 4, 18, 3]/2 + 
   (3*W[1, 4, 18, 4])/4 - W[1, 4, 18, 5]/4 - 2*W[1, 4, 18, 6] - 
   (3*W[1, 4, 18, 16])/4 + (3*W[1, 4, 18, 17])/4 - W[1, 4, 18, 18]/4 + 
   W[1, 4, 18, 19]/2 - W[1, 4, 18, 20]/4 + W[1, 4, 18, 26]/4 - 
   W[1, 4, 18, 27]/4 - W[1, 4, 18, 28]/2 - W[1, 4, 18, 29]/4 - 
   W[1, 4, 18, 30]/4 + W[1, 4, 27, 4]/4 + W[1, 4, 27, 5]/4 - 
   W[1, 4, 27, 16]/4 - W[1, 4, 27, 17]/4 - W[1, 4, 27, 18]/4 + 
   W[1, 4, 27, 19]/2 - W[1, 4, 27, 20]/4 - (3*W[1, 4, 27, 26])/4 - 
   W[1, 4, 27, 27]/4 - W[1, 4, 27, 28]/2 - W[1, 4, 27, 29]/4 - 
   (3*W[1, 4, 27, 30])/4 + W[1, 5, 2, 1] + W[1, 5, 2, 3] - 
   (3*W[1, 5, 2, 4])/4 + W[1, 5, 2, 5]/4 + W[1, 5, 2, 12] - 
   (5*W[1, 5, 2, 16])/4 - (5*W[1, 5, 2, 17])/4 - W[1, 5, 2, 18]/4 + 
   W[1, 5, 2, 19]/2 - W[1, 5, 2, 20]/4 + W[1, 5, 2, 26]/4 - 
   W[1, 5, 2, 27]/4 - W[1, 5, 2, 28]/2 - W[1, 5, 2, 29]/4 + 
   W[1, 5, 2, 30]/4 + W[1, 5, 3, 1] + W[1, 5, 3, 3] + W[1, 5, 3, 4]/4 + 
   W[1, 5, 3, 5]/4 - 2*W[1, 5, 3, 8] + (3*W[1, 5, 3, 16])/4 - 
   (5*W[1, 5, 3, 17])/4 - W[1, 5, 3, 18]/4 + W[1, 5, 3, 19]/2 - 
   W[1, 5, 3, 20]/4 + W[1, 5, 3, 26]/4 - W[1, 5, 3, 27]/4 - 
   W[1, 5, 3, 28]/2 - W[1, 5, 3, 29]/4 + W[1, 5, 3, 30]/4 - W[1, 5, 4, 1]/2 - 
   W[1, 5, 4, 2]/2 + (3*W[1, 5, 4, 3])/2 + (5*W[1, 5, 4, 4])/4 - 
   (5*W[1, 5, 4, 5])/4 + (3*W[1, 5, 4, 16])/4 - (3*W[1, 5, 4, 17])/4 - 
   W[1, 5, 4, 18]/4 - W[1, 5, 4, 19]/2 + W[1, 5, 4, 20]/4 - 
   W[1, 5, 4, 26]/4 - W[1, 5, 4, 27]/4 + W[1, 5, 4, 28]/2 + 
   W[1, 5, 4, 29]/4 + W[1, 5, 4, 30]/4 + W[1, 5, 5, 2]/2 + W[1, 5, 5, 3]/2 - 
   (3*W[1, 5, 5, 4])/2 + W[1, 5, 5, 12] - W[1, 5, 5, 20]/2 - 
   W[1, 5, 5, 29]/2 - W[1, 5, 11, 1]/2 - W[1, 5, 11, 2]/2 - 
   W[1, 5, 11, 3]/2 + W[1, 5, 11, 4]/2 + W[1, 5, 11, 16]/2 + 
   W[1, 5, 11, 18]/2 + W[1, 5, 11, 27]/2 - W[1, 5, 11, 30]/2 + 
   W[1, 5, 12, 2] - 2*W[1, 5, 12, 3] + W[1, 5, 12, 5] - 2*W[1, 5, 12, 12] + 
   2*W[1, 5, 12, 17] - W[1, 5, 15, 1]/2 - W[1, 5, 15, 2]/2 - 
   W[1, 5, 15, 3]/2 + W[1, 5, 15, 5]/2 + W[1, 5, 15, 17]/2 + 
   W[1, 5, 15, 20]/2 - W[1, 5, 15, 26]/2 + W[1, 5, 15, 29]/2 - 
   W[1, 5, 20, 1]/2 - W[1, 5, 20, 3] + W[1, 5, 20, 4]/4 - 
   (3*W[1, 5, 20, 5])/4 + 2*W[1, 5, 20, 8] - (3*W[1, 5, 20, 16])/4 + 
   (3*W[1, 5, 20, 17])/4 + W[1, 5, 20, 18]/4 - W[1, 5, 20, 19]/2 + 
   W[1, 5, 20, 20]/4 + W[1, 5, 20, 26]/4 + W[1, 5, 20, 27]/4 + 
   W[1, 5, 20, 28]/2 + W[1, 5, 20, 29]/4 - W[1, 5, 20, 30]/4 - 
   W[1, 5, 29, 4]/4 - W[1, 5, 29, 5]/4 + W[1, 5, 29, 16]/4 + 
   W[1, 5, 29, 17]/4 + W[1, 5, 29, 18]/4 - W[1, 5, 29, 19]/2 + 
   W[1, 5, 29, 20]/4 + (3*W[1, 5, 29, 26])/4 + W[1, 5, 29, 27]/4 + 
   W[1, 5, 29, 28]/2 + W[1, 5, 29, 29]/4 + (3*W[1, 5, 29, 30])/4 + 
   W[1, 11, 1, 1] - W[1, 11, 1, 2]/2 + (3*W[1, 11, 1, 3])/2 - 
   W[1, 11, 1, 4]/4 - (3*W[1, 11, 1, 5])/4 - 2*W[1, 11, 1, 6] + 
   2*W[1, 11, 1, 14] - (9*W[1, 11, 1, 16])/4 + (3*W[1, 11, 1, 17])/4 - 
   W[1, 11, 1, 18]/4 + W[1, 11, 1, 19]/2 + W[1, 11, 1, 20]/4 + 
   W[1, 11, 1, 26]/4 - W[1, 11, 1, 27]/4 - W[1, 11, 1, 28]/2 + 
   W[1, 11, 1, 29]/4 + (5*W[1, 11, 1, 30])/4 + W[1, 11, 2, 1]/2 + 
   (3*W[1, 11, 2, 3])/2 - (3*W[1, 11, 2, 4])/4 - (3*W[1, 11, 2, 5])/4 + 
   2*W[1, 11, 2, 14] - (7*W[1, 11, 2, 16])/4 - (3*W[1, 11, 2, 17])/4 - 
   W[1, 11, 2, 18]/4 + W[1, 11, 2, 19]/2 - W[1, 11, 2, 20]/4 - 
   W[1, 11, 2, 26]/4 - W[1, 11, 2, 27]/4 - W[1, 11, 2, 28]/2 - 
   W[1, 11, 2, 29]/4 + (3*W[1, 11, 2, 30])/4 + (3*W[1, 11, 3, 1])/2 + 
   W[1, 11, 3, 2]/2 + W[1, 11, 3, 3] + W[1, 11, 3, 4]/4 - W[1, 11, 3, 5]/4 - 
   2*W[1, 11, 3, 6] - (5*W[1, 11, 3, 16])/4 + (3*W[1, 11, 3, 17])/4 - 
   (3*W[1, 11, 3, 18])/4 + W[1, 11, 3, 19]/2 - W[1, 11, 3, 20]/4 + 
   W[1, 11, 3, 26]/4 - (3*W[1, 11, 3, 27])/4 - W[1, 11, 3, 28]/2 - 
   W[1, 11, 3, 29]/4 + W[1, 11, 3, 30]/4 + (3*W[1, 11, 4, 2])/2 - 
   W[1, 11, 4, 3]/2 - (3*W[1, 11, 4, 4])/4 + (3*W[1, 11, 4, 5])/4 + 
   2*W[1, 11, 4, 6] - 2*W[1, 11, 4, 14] + (5*W[1, 11, 4, 16])/4 - 
   (3*W[1, 11, 4, 17])/4 - (3*W[1, 11, 4, 18])/4 - W[1, 11, 4, 19]/2 - 
   W[1, 11, 4, 20]/4 - W[1, 11, 4, 26]/4 - (3*W[1, 11, 4, 27])/4 + 
   W[1, 11, 4, 28]/2 - W[1, 11, 4, 29]/4 - W[1, 11, 4, 30]/4 - 
   W[1, 11, 5, 1]/2 - W[1, 11, 5, 2]/2 - W[1, 11, 5, 3]/2 + 
   W[1, 11, 5, 4]/2 + W[1, 11, 5, 16]/2 + W[1, 11, 5, 18]/2 + 
   W[1, 11, 5, 27]/2 - W[1, 11, 5, 30]/2 - (3*W[1, 11, 11, 1])/2 - 
   (3*W[1, 11, 11, 2])/2 - (3*W[1, 11, 11, 3])/2 + (3*W[1, 11, 11, 4])/2 + 
   (3*W[1, 11, 11, 16])/2 + (3*W[1, 11, 11, 18])/2 + (3*W[1, 11, 11, 27])/2 - 
   (3*W[1, 11, 11, 30])/2 + W[1, 11, 16, 2]/2 - W[1, 11, 16, 3] + 
   W[1, 11, 16, 4]/4 + (3*W[1, 11, 16, 5])/4 - 2*W[1, 11, 16, 14] + 
   (5*W[1, 11, 16, 16])/4 + (3*W[1, 11, 16, 17])/4 - W[1, 11, 16, 18]/4 - 
   W[1, 11, 16, 19]/2 + W[1, 11, 16, 20]/4 + W[1, 11, 16, 26]/4 - 
   W[1, 11, 16, 27]/4 + W[1, 11, 16, 28]/2 + W[1, 11, 16, 29]/4 - 
   W[1, 11, 16, 30]/4 - W[1, 11, 18, 1] - W[1, 11, 18, 3]/2 - 
   (3*W[1, 11, 18, 4])/4 + W[1, 11, 18, 5]/4 + 2*W[1, 11, 18, 6] + 
   (3*W[1, 11, 18, 16])/4 - (3*W[1, 11, 18, 17])/4 + W[1, 11, 18, 18]/4 - 
   W[1, 11, 18, 19]/2 + W[1, 11, 18, 20]/4 - W[1, 11, 18, 26]/4 + 
   W[1, 11, 18, 27]/4 + W[1, 11, 18, 28]/2 + W[1, 11, 18, 29]/4 + 
   W[1, 11, 18, 30]/4 - W[1, 11, 27, 4]/4 - W[1, 11, 27, 5]/4 + 
   W[1, 11, 27, 16]/4 + W[1, 11, 27, 17]/4 + W[1, 11, 27, 18]/4 - 
   W[1, 11, 27, 19]/2 + W[1, 11, 27, 20]/4 + (3*W[1, 11, 27, 26])/4 + 
   W[1, 11, 27, 27]/4 + W[1, 11, 27, 28]/2 + W[1, 11, 27, 29]/4 + 
   (3*W[1, 11, 27, 30])/4 + W[1, 11, 30, 4]/4 + W[1, 11, 30, 5]/4 - 
   W[1, 11, 30, 16]/4 - W[1, 11, 30, 17]/4 - W[1, 11, 30, 18]/4 + 
   W[1, 11, 30, 19]/2 - W[1, 11, 30, 20]/4 - (3*W[1, 11, 30, 26])/4 - 
   W[1, 11, 30, 27]/4 - W[1, 11, 30, 28]/2 - W[1, 11, 30, 29]/4 - 
   (3*W[1, 11, 30, 30])/4 + W[1, 13, 1, 1] + W[1, 13, 1, 3] + 
   W[1, 13, 1, 4]/4 + W[1, 13, 1, 5]/4 - 2*W[1, 13, 1, 6] - 
   2*W[1, 13, 1, 8] + (3*W[1, 13, 1, 16])/4 + (3*W[1, 13, 1, 17])/4 - 
   W[1, 13, 1, 18]/4 + W[1, 13, 1, 19]/2 - W[1, 13, 1, 20]/4 + 
   W[1, 13, 1, 26]/4 - W[1, 13, 1, 27]/4 - W[1, 13, 1, 28]/2 - 
   W[1, 13, 1, 29]/4 + W[1, 13, 1, 30]/4 - W[1, 13, 3, 1] - W[1, 13, 3, 3] - 
   W[1, 13, 3, 4]/4 - W[1, 13, 3, 5]/4 + 2*W[1, 13, 3, 6] + 
   2*W[1, 13, 3, 8] - (3*W[1, 13, 3, 16])/4 - (3*W[1, 13, 3, 17])/4 + 
   W[1, 13, 3, 18]/4 - W[1, 13, 3, 19]/2 + W[1, 13, 3, 20]/4 - 
   W[1, 13, 3, 26]/4 + W[1, 13, 3, 27]/4 + W[1, 13, 3, 28]/2 + 
   W[1, 13, 3, 29]/4 - W[1, 13, 3, 30]/4 + W[1, 13, 4, 1] + 
   W[1, 13, 4, 3]/2 + (3*W[1, 13, 4, 4])/4 - W[1, 13, 4, 5]/4 - 
   2*W[1, 13, 4, 6] - (3*W[1, 13, 4, 16])/4 + (3*W[1, 13, 4, 17])/4 - 
   W[1, 13, 4, 18]/4 + W[1, 13, 4, 19]/2 - W[1, 13, 4, 20]/4 + 
   W[1, 13, 4, 26]/4 - W[1, 13, 4, 27]/4 - W[1, 13, 4, 28]/2 - 
   W[1, 13, 4, 29]/4 - W[1, 13, 4, 30]/4 - W[1, 13, 5, 1]/2 - 
   W[1, 13, 5, 3] + W[1, 13, 5, 4]/4 - (3*W[1, 13, 5, 5])/4 + 
   2*W[1, 13, 5, 8] - (3*W[1, 13, 5, 16])/4 + (3*W[1, 13, 5, 17])/4 + 
   W[1, 13, 5, 18]/4 - W[1, 13, 5, 19]/2 + W[1, 13, 5, 20]/4 + 
   W[1, 13, 5, 26]/4 + W[1, 13, 5, 27]/4 + W[1, 13, 5, 28]/2 + 
   W[1, 13, 5, 29]/4 - W[1, 13, 5, 30]/4 - W[1, 13, 18, 1] - 
   W[1, 13, 18, 3]/2 - (3*W[1, 13, 18, 4])/4 + W[1, 13, 18, 5]/4 + 
   2*W[1, 13, 18, 6] + (3*W[1, 13, 18, 16])/4 - (3*W[1, 13, 18, 17])/4 + 
   W[1, 13, 18, 18]/4 - W[1, 13, 18, 19]/2 + W[1, 13, 18, 20]/4 - 
   W[1, 13, 18, 26]/4 + W[1, 13, 18, 27]/4 + W[1, 13, 18, 28]/2 + 
   W[1, 13, 18, 29]/4 + W[1, 13, 18, 30]/4 + W[1, 13, 20, 1]/2 + 
   W[1, 13, 20, 3] - W[1, 13, 20, 4]/4 + (3*W[1, 13, 20, 5])/4 - 
   2*W[1, 13, 20, 8] + (3*W[1, 13, 20, 16])/4 - (3*W[1, 13, 20, 17])/4 - 
   W[1, 13, 20, 18]/4 + W[1, 13, 20, 19]/2 - W[1, 13, 20, 20]/4 - 
   W[1, 13, 20, 26]/4 - W[1, 13, 20, 27]/4 - W[1, 13, 20, 28]/2 - 
   W[1, 13, 20, 29]/4 + W[1, 13, 20, 30]/4 - W[1, 13, 27, 4]/4 - 
   W[1, 13, 27, 5]/4 + W[1, 13, 27, 16]/4 + W[1, 13, 27, 17]/4 + 
   W[1, 13, 27, 18]/4 - W[1, 13, 27, 19]/2 + W[1, 13, 27, 20]/4 + 
   (3*W[1, 13, 27, 26])/4 + W[1, 13, 27, 27]/4 + W[1, 13, 27, 28]/2 + 
   W[1, 13, 27, 29]/4 + (3*W[1, 13, 27, 30])/4 + W[1, 13, 29, 4]/4 + 
   W[1, 13, 29, 5]/4 - W[1, 13, 29, 16]/4 - W[1, 13, 29, 17]/4 - 
   W[1, 13, 29, 18]/4 + W[1, 13, 29, 19]/2 - W[1, 13, 29, 20]/4 - 
   (3*W[1, 13, 29, 26])/4 - W[1, 13, 29, 27]/4 - W[1, 13, 29, 28]/2 - 
   W[1, 13, 29, 29]/4 - (3*W[1, 13, 29, 30])/4 + W[2, 1, 2, 4] + 
   W[2, 1, 2, 5] - W[2, 1, 2, 12] - W[2, 1, 2, 14] - W[2, 1, 3, 1] - 
   W[2, 1, 3, 3] - W[2, 1, 3, 4]/4 - W[2, 1, 3, 5]/4 + (5*W[2, 1, 3, 16])/4 + 
   (5*W[2, 1, 3, 17])/4 + W[2, 1, 3, 18]/4 - W[2, 1, 3, 19]/2 + 
   W[2, 1, 3, 20]/4 - W[2, 1, 3, 26]/4 + W[2, 1, 3, 27]/4 + 
   W[2, 1, 3, 28]/2 + W[2, 1, 3, 29]/4 - W[2, 1, 3, 30]/4 + W[2, 1, 4, 1]/2 - 
   (3*W[2, 1, 4, 3])/2 - (5*W[2, 1, 4, 4])/4 - (5*W[2, 1, 4, 5])/4 + 
   3*W[2, 1, 4, 14] - (5*W[2, 1, 4, 16])/4 + (3*W[2, 1, 4, 17])/4 + 
   W[2, 1, 4, 18]/4 + W[2, 1, 4, 19]/2 + W[2, 1, 4, 20]/4 + 
   W[2, 1, 4, 26]/4 + W[2, 1, 4, 27]/4 - W[2, 1, 4, 28]/2 + 
   W[2, 1, 4, 29]/4 + W[2, 1, 4, 30]/4 + W[2, 1, 5, 1] + W[2, 1, 5, 2] - 
   W[2, 1, 5, 3] - (3*W[2, 1, 5, 4])/4 + (5*W[2, 1, 5, 5])/4 - 
   W[2, 1, 5, 12] - (5*W[2, 1, 5, 16])/4 + (3*W[2, 1, 5, 17])/4 - 
   W[2, 1, 5, 18]/4 + W[2, 1, 5, 19]/2 - W[2, 1, 5, 20]/4 + 
   W[2, 1, 5, 26]/4 - W[2, 1, 5, 27]/4 - W[2, 1, 5, 28]/2 - 
   W[2, 1, 5, 29]/4 + W[2, 1, 5, 30]/4 + W[2, 1, 11, 1]/2 + 
   W[2, 1, 11, 2]/2 + W[2, 1, 11, 3]/2 - W[2, 1, 11, 4]/2 - 
   W[2, 1, 11, 16]/2 - W[2, 1, 11, 18]/2 - W[2, 1, 11, 27]/2 + 
   W[2, 1, 11, 30]/2 - W[2, 1, 12, 2] + 2*W[2, 1, 12, 3] - W[2, 1, 12, 5] + 
   2*W[2, 1, 12, 12] - 2*W[2, 1, 12, 17] - W[2, 1, 14, 1] + 
   2*W[2, 1, 14, 4] + W[2, 1, 14, 5] - 4*W[2, 1, 14, 14] + 
   3*W[2, 1, 14, 16] - W[2, 1, 14, 19] + W[2, 1, 14, 28] - W[2, 1, 14, 30] - 
   W[2, 1, 16, 2]/2 + W[2, 1, 16, 3] - W[2, 1, 16, 4]/4 - 
   (3*W[2, 1, 16, 5])/4 + 2*W[2, 1, 16, 14] - (5*W[2, 1, 16, 16])/4 - 
   (3*W[2, 1, 16, 17])/4 + W[2, 1, 16, 18]/4 + W[2, 1, 16, 19]/2 - 
   W[2, 1, 16, 20]/4 - W[2, 1, 16, 26]/4 + W[2, 1, 16, 27]/4 - 
   W[2, 1, 16, 28]/2 - W[2, 1, 16, 29]/4 + W[2, 1, 16, 30]/4 - 
   W[2, 1, 30, 4]/4 - W[2, 1, 30, 5]/4 + W[2, 1, 30, 16]/4 + 
   W[2, 1, 30, 17]/4 + W[2, 1, 30, 18]/4 - W[2, 1, 30, 19]/2 + 
   W[2, 1, 30, 20]/4 + (3*W[2, 1, 30, 26])/4 + W[2, 1, 30, 27]/4 + 
   W[2, 1, 30, 28]/2 + W[2, 1, 30, 29]/4 + (3*W[2, 1, 30, 30])/4 + 
   W[2, 2, 1, 4] + W[2, 2, 1, 5] - W[2, 2, 1, 12] - W[2, 2, 1, 14] + 
   W[2, 2, 3, 4] + W[2, 2, 3, 5] - W[2, 2, 3, 12] - W[2, 2, 3, 14] + 
   W[2, 2, 4, 1] + W[2, 2, 4, 3] - 2*W[2, 2, 4, 4] - 2*W[2, 2, 4, 5] + 
   W[2, 2, 4, 12] + W[2, 2, 4, 14] + W[2, 2, 5, 1] + W[2, 2, 5, 3] - 
   2*W[2, 2, 5, 4] - 2*W[2, 2, 5, 5] + W[2, 2, 5, 12] + W[2, 2, 5, 14] - 
   W[2, 2, 12, 1] - W[2, 2, 12, 3] + W[2, 2, 12, 4] + W[2, 2, 12, 5] - 
   W[2, 2, 14, 1] - W[2, 2, 14, 3] + W[2, 2, 14, 4] + W[2, 2, 14, 5] - 
   W[2, 3, 1, 1] - W[2, 3, 1, 3] - W[2, 3, 1, 4]/4 - W[2, 3, 1, 5]/4 + 
   (5*W[2, 3, 1, 16])/4 + (5*W[2, 3, 1, 17])/4 + W[2, 3, 1, 18]/4 - 
   W[2, 3, 1, 19]/2 + W[2, 3, 1, 20]/4 - W[2, 3, 1, 26]/4 + 
   W[2, 3, 1, 27]/4 + W[2, 3, 1, 28]/2 + W[2, 3, 1, 29]/4 - 
   W[2, 3, 1, 30]/4 + W[2, 3, 2, 4] + W[2, 3, 2, 5] - W[2, 3, 2, 12] - 
   W[2, 3, 2, 14] - W[2, 3, 4, 1] + W[2, 3, 4, 2] + W[2, 3, 4, 3] + 
   (5*W[2, 3, 4, 4])/4 - (3*W[2, 3, 4, 5])/4 - W[2, 3, 4, 14] + 
   (3*W[2, 3, 4, 16])/4 - (5*W[2, 3, 4, 17])/4 - W[2, 3, 4, 18]/4 + 
   W[2, 3, 4, 19]/2 - W[2, 3, 4, 20]/4 + W[2, 3, 4, 26]/4 - 
   W[2, 3, 4, 27]/4 - W[2, 3, 4, 28]/2 - W[2, 3, 4, 29]/4 + 
   W[2, 3, 4, 30]/4 - (3*W[2, 3, 5, 1])/2 + W[2, 3, 5, 3]/2 - 
   (5*W[2, 3, 5, 4])/4 - (5*W[2, 3, 5, 5])/4 + 3*W[2, 3, 5, 12] + 
   (3*W[2, 3, 5, 16])/4 - (5*W[2, 3, 5, 17])/4 + W[2, 3, 5, 18]/4 + 
   W[2, 3, 5, 19]/2 + W[2, 3, 5, 20]/4 + W[2, 3, 5, 26]/4 + 
   W[2, 3, 5, 27]/4 - W[2, 3, 5, 28]/2 + W[2, 3, 5, 29]/4 + 
   W[2, 3, 5, 30]/4 - W[2, 3, 12, 3] + W[2, 3, 12, 4] + 2*W[2, 3, 12, 5] - 
   4*W[2, 3, 12, 12] + 3*W[2, 3, 12, 17] - W[2, 3, 12, 19] - 
   W[2, 3, 12, 26] + W[2, 3, 12, 28] + 2*W[2, 3, 14, 1] - W[2, 3, 14, 2] - 
   W[2, 3, 14, 4] + 2*W[2, 3, 14, 14] - 2*W[2, 3, 14, 16] + 
   W[2, 3, 15, 1]/2 + W[2, 3, 15, 2]/2 + W[2, 3, 15, 3]/2 - 
   W[2, 3, 15, 5]/2 - W[2, 3, 15, 17]/2 - W[2, 3, 15, 20]/2 + 
   W[2, 3, 15, 26]/2 - W[2, 3, 15, 29]/2 + W[2, 3, 17, 1] - 
   W[2, 3, 17, 2]/2 - (3*W[2, 3, 17, 4])/4 - W[2, 3, 17, 5]/4 + 
   2*W[2, 3, 17, 12] - (3*W[2, 3, 17, 16])/4 - (5*W[2, 3, 17, 17])/4 - 
   W[2, 3, 17, 18]/4 + W[2, 3, 17, 19]/2 + W[2, 3, 17, 20]/4 + 
   W[2, 3, 17, 26]/4 - W[2, 3, 17, 27]/4 - W[2, 3, 17, 28]/2 + 
   W[2, 3, 17, 29]/4 - W[2, 3, 17, 30]/4 - W[2, 3, 26, 4]/4 - 
   W[2, 3, 26, 5]/4 + W[2, 3, 26, 16]/4 + W[2, 3, 26, 17]/4 + 
   W[2, 3, 26, 18]/4 - W[2, 3, 26, 19]/2 + W[2, 3, 26, 20]/4 + 
   (3*W[2, 3, 26, 26])/4 + W[2, 3, 26, 27]/4 + W[2, 3, 26, 28]/2 + 
   W[2, 3, 26, 29]/4 + (3*W[2, 3, 26, 30])/4 + W[2, 4, 1, 1] + 
   W[2, 4, 1, 2]/2 - W[2, 4, 1, 3] - (7*W[2, 4, 1, 4])/4 - 
   (5*W[2, 4, 1, 5])/4 + 3*W[2, 4, 1, 14] - (7*W[2, 4, 1, 16])/4 + 
   (3*W[2, 4, 1, 17])/4 - W[2, 4, 1, 18]/4 + W[2, 4, 1, 19]/2 + 
   W[2, 4, 1, 20]/4 + W[2, 4, 1, 26]/4 - W[2, 4, 1, 27]/4 - 
   W[2, 4, 1, 28]/2 + W[2, 4, 1, 29]/4 + (3*W[2, 4, 1, 30])/4 + 
   (3*W[2, 4, 2, 1])/2 + 2*W[2, 4, 2, 3] - (9*W[2, 4, 2, 4])/4 - 
   (9*W[2, 4, 2, 5])/4 + W[2, 4, 2, 12] + 2*W[2, 4, 2, 14] - 
   (5*W[2, 4, 2, 16])/4 - (3*W[2, 4, 2, 17])/4 - W[2, 4, 2, 18]/4 + 
   W[2, 4, 2, 19]/2 - W[2, 4, 2, 20]/4 - W[2, 4, 2, 26]/4 - 
   W[2, 4, 2, 27]/4 - W[2, 4, 2, 28]/2 - W[2, 4, 2, 29]/4 + 
   W[2, 4, 2, 30]/4 - W[2, 4, 3, 1] + W[2, 4, 3, 2] + W[2, 4, 3, 3] + 
   (5*W[2, 4, 3, 4])/4 - (3*W[2, 4, 3, 5])/4 - W[2, 4, 3, 14] + 
   (3*W[2, 4, 3, 16])/4 - (5*W[2, 4, 3, 17])/4 - W[2, 4, 3, 18]/4 + 
   W[2, 4, 3, 19]/2 - W[2, 4, 3, 20]/4 + W[2, 4, 3, 26]/4 - 
   W[2, 4, 3, 27]/4 - W[2, 4, 3, 28]/2 - W[2, 4, 3, 29]/4 + 
   W[2, 4, 3, 30]/4 - (3*W[2, 4, 4, 1])/2 - (3*W[2, 4, 4, 2])/2 + 
   (3*W[2, 4, 4, 3])/2 + W[2, 4, 4, 5] + W[2, 4, 4, 14] - W[2, 4, 4, 19]/2 + 
   W[2, 4, 4, 28]/2 - W[2, 4, 5, 1] - 2*W[2, 4, 5, 2] - W[2, 4, 5, 3] + 
   W[2, 4, 5, 4] + W[2, 4, 5, 5] + W[2, 4, 5, 12] + W[2, 4, 5, 14] - 
   W[2, 4, 11, 1]/2 - W[2, 4, 11, 2]/2 - W[2, 4, 11, 3]/2 + 
   W[2, 4, 11, 4]/2 + W[2, 4, 11, 16]/2 + W[2, 4, 11, 18]/2 + 
   W[2, 4, 11, 27]/2 - W[2, 4, 11, 30]/2 + W[2, 4, 12, 2] - 
   2*W[2, 4, 12, 3] + W[2, 4, 12, 5] - 2*W[2, 4, 12, 12] + 
   2*W[2, 4, 12, 17] + W[2, 4, 14, 1]/2 + (3*W[2, 4, 14, 2])/2 - 
   W[2, 4, 14, 3] + (3*W[2, 4, 14, 4])/2 + (3*W[2, 4, 14, 5])/2 - 
   6*W[2, 4, 14, 14] + (5*W[2, 4, 14, 16])/2 - W[2, 4, 14, 19]/2 + 
   W[2, 4, 14, 28]/2 - W[2, 4, 14, 30]/2 + W[2, 4, 19, 1] + W[2, 4, 19, 3] - 
   W[2, 4, 19, 4]/4 - W[2, 4, 19, 5]/4 - (3*W[2, 4, 19, 16])/4 - 
   (3*W[2, 4, 19, 17])/4 + W[2, 4, 19, 18]/4 - W[2, 4, 19, 19]/2 + 
   W[2, 4, 19, 20]/4 - W[2, 4, 19, 26]/4 + W[2, 4, 19, 27]/4 + 
   W[2, 4, 19, 28]/2 + W[2, 4, 19, 29]/4 - W[2, 4, 19, 30]/4 + 
   W[2, 4, 28, 4]/4 + W[2, 4, 28, 5]/4 - W[2, 4, 28, 16]/4 - 
   W[2, 4, 28, 17]/4 - W[2, 4, 28, 18]/4 + W[2, 4, 28, 19]/2 - 
   W[2, 4, 28, 20]/4 - (3*W[2, 4, 28, 26])/4 - W[2, 4, 28, 27]/4 - 
   W[2, 4, 28, 28]/2 - W[2, 4, 28, 29]/4 - (3*W[2, 4, 28, 30])/4 + 
   W[2, 5, 1, 1] + W[2, 5, 1, 2] - W[2, 5, 1, 3] - (3*W[2, 5, 1, 4])/4 + 
   (5*W[2, 5, 1, 5])/4 - W[2, 5, 1, 12] - (5*W[2, 5, 1, 16])/4 + 
   (3*W[2, 5, 1, 17])/4 - W[2, 5, 1, 18]/4 + W[2, 5, 1, 19]/2 - 
   W[2, 5, 1, 20]/4 + W[2, 5, 1, 26]/4 - W[2, 5, 1, 27]/4 - 
   W[2, 5, 1, 28]/2 - W[2, 5, 1, 29]/4 + W[2, 5, 1, 30]/4 + 2*W[2, 5, 2, 1] + 
   (3*W[2, 5, 2, 3])/2 - (9*W[2, 5, 2, 4])/4 - (9*W[2, 5, 2, 5])/4 + 
   2*W[2, 5, 2, 12] + W[2, 5, 2, 14] - (3*W[2, 5, 2, 16])/4 - 
   (5*W[2, 5, 2, 17])/4 - W[2, 5, 2, 18]/4 + W[2, 5, 2, 19]/2 - 
   W[2, 5, 2, 20]/4 + W[2, 5, 2, 26]/4 - W[2, 5, 2, 27]/4 - 
   W[2, 5, 2, 28]/2 - W[2, 5, 2, 29]/4 - W[2, 5, 2, 30]/4 - W[2, 5, 3, 1] + 
   W[2, 5, 3, 2]/2 + W[2, 5, 3, 3] - (5*W[2, 5, 3, 4])/4 - 
   (7*W[2, 5, 3, 5])/4 + 3*W[2, 5, 3, 12] + (3*W[2, 5, 3, 16])/4 - 
   (7*W[2, 5, 3, 17])/4 + W[2, 5, 3, 18]/4 + W[2, 5, 3, 19]/2 - 
   W[2, 5, 3, 20]/4 + (3*W[2, 5, 3, 26])/4 + W[2, 5, 3, 27]/4 - 
   W[2, 5, 3, 28]/2 - W[2, 5, 3, 29]/4 + W[2, 5, 3, 30]/4 - W[2, 5, 4, 1] - 
   2*W[2, 5, 4, 2] - W[2, 5, 4, 3] + W[2, 5, 4, 4] + W[2, 5, 4, 5] + 
   W[2, 5, 4, 12] + W[2, 5, 4, 14] + (3*W[2, 5, 5, 1])/2 - 
   (3*W[2, 5, 5, 2])/2 - (3*W[2, 5, 5, 3])/2 + W[2, 5, 5, 4] + 
   W[2, 5, 5, 12] - W[2, 5, 5, 19]/2 + W[2, 5, 5, 28]/2 - W[2, 5, 12, 1] + 
   (3*W[2, 5, 12, 2])/2 + W[2, 5, 12, 3]/2 + (3*W[2, 5, 12, 4])/2 + 
   (3*W[2, 5, 12, 5])/2 - 6*W[2, 5, 12, 12] + (5*W[2, 5, 12, 17])/2 - 
   W[2, 5, 12, 19]/2 - W[2, 5, 12, 26]/2 + W[2, 5, 12, 28]/2 - 
   2*W[2, 5, 14, 1] + W[2, 5, 14, 2] + W[2, 5, 14, 4] - 2*W[2, 5, 14, 14] + 
   2*W[2, 5, 14, 16] - W[2, 5, 15, 1]/2 - W[2, 5, 15, 2]/2 - 
   W[2, 5, 15, 3]/2 + W[2, 5, 15, 5]/2 + W[2, 5, 15, 17]/2 + 
   W[2, 5, 15, 20]/2 - W[2, 5, 15, 26]/2 + W[2, 5, 15, 29]/2 + 
   W[2, 5, 19, 1] + W[2, 5, 19, 3] - W[2, 5, 19, 4]/4 - W[2, 5, 19, 5]/4 - 
   (3*W[2, 5, 19, 16])/4 - (3*W[2, 5, 19, 17])/4 + W[2, 5, 19, 18]/4 - 
   W[2, 5, 19, 19]/2 + W[2, 5, 19, 20]/4 - W[2, 5, 19, 26]/4 + 
   W[2, 5, 19, 27]/4 + W[2, 5, 19, 28]/2 + W[2, 5, 19, 29]/4 - 
   W[2, 5, 19, 30]/4 + W[2, 5, 28, 4]/4 + W[2, 5, 28, 5]/4 - 
   W[2, 5, 28, 16]/4 - W[2, 5, 28, 17]/4 - W[2, 5, 28, 18]/4 + 
   W[2, 5, 28, 19]/2 - W[2, 5, 28, 20]/4 - (3*W[2, 5, 28, 26])/4 - 
   W[2, 5, 28, 27]/4 - W[2, 5, 28, 28]/2 - W[2, 5, 28, 29]/4 - 
   (3*W[2, 5, 28, 30])/4 - W[2, 12, 1, 2] + 2*W[2, 12, 1, 3] - 
   W[2, 12, 1, 5] + 2*W[2, 12, 1, 12] - 2*W[2, 12, 1, 17] - 
   2*W[2, 12, 2, 1] - (3*W[2, 12, 2, 3])/2 + (5*W[2, 12, 2, 4])/4 + 
   (5*W[2, 12, 2, 5])/4 - W[2, 12, 2, 12] + (3*W[2, 12, 2, 16])/4 + 
   (5*W[2, 12, 2, 17])/4 + W[2, 12, 2, 18]/4 - W[2, 12, 2, 19]/2 + 
   W[2, 12, 2, 20]/4 - W[2, 12, 2, 26]/4 + W[2, 12, 2, 27]/4 + 
   W[2, 12, 2, 28]/2 + W[2, 12, 2, 29]/4 + W[2, 12, 2, 30]/4 + 
   W[2, 12, 3, 1] - W[2, 12, 3, 2]/2 - W[2, 12, 3, 3] + W[2, 12, 3, 4]/4 + 
   (7*W[2, 12, 3, 5])/4 - 2*W[2, 12, 3, 12] - (3*W[2, 12, 3, 16])/4 + 
   (7*W[2, 12, 3, 17])/4 - W[2, 12, 3, 18]/4 - W[2, 12, 3, 19]/2 + 
   W[2, 12, 3, 20]/4 - (3*W[2, 12, 3, 26])/4 - W[2, 12, 3, 27]/4 + 
   W[2, 12, 3, 28]/2 + W[2, 12, 3, 29]/4 - W[2, 12, 3, 30]/4 + 
   W[2, 12, 4, 1] + W[2, 12, 4, 2] - W[2, 12, 4, 3] - W[2, 12, 4, 4]/4 + 
   (3*W[2, 12, 4, 5])/4 - 2*W[2, 12, 4, 12] - (3*W[2, 12, 4, 16])/4 + 
   (5*W[2, 12, 4, 17])/4 + W[2, 12, 4, 18]/4 - W[2, 12, 4, 19]/2 + 
   W[2, 12, 4, 20]/4 - W[2, 12, 4, 26]/4 + W[2, 12, 4, 27]/4 + 
   W[2, 12, 4, 28]/2 + W[2, 12, 4, 29]/4 - W[2, 12, 4, 30]/4 + 
   (3*W[2, 12, 5, 2])/2 + W[2, 12, 5, 3] + (5*W[2, 12, 5, 4])/4 + 
   (5*W[2, 12, 5, 5])/4 - 5*W[2, 12, 5, 12] - (3*W[2, 12, 5, 16])/4 + 
   (5*W[2, 12, 5, 17])/4 - W[2, 12, 5, 18]/4 - W[2, 12, 5, 20]/4 - 
   W[2, 12, 5, 26]/4 - W[2, 12, 5, 27]/4 - W[2, 12, 5, 29]/4 - 
   W[2, 12, 5, 30]/4 + 2*W[2, 12, 12, 1] - (3*W[2, 12, 12, 2])/2 + 
   (3*W[2, 12, 12, 3])/2 - (7*W[2, 12, 12, 4])/2 - (9*W[2, 12, 12, 5])/2 + 
   10*W[2, 12, 12, 12] - (11*W[2, 12, 12, 17])/2 + (3*W[2, 12, 12, 19])/2 + 
   (3*W[2, 12, 12, 26])/2 - (3*W[2, 12, 12, 28])/2 - W[2, 12, 17, 1] + 
   W[2, 12, 17, 2]/2 + (3*W[2, 12, 17, 4])/4 + W[2, 12, 17, 5]/4 - 
   2*W[2, 12, 17, 12] + (3*W[2, 12, 17, 16])/4 + (5*W[2, 12, 17, 17])/4 + 
   W[2, 12, 17, 18]/4 - W[2, 12, 17, 19]/2 - W[2, 12, 17, 20]/4 - 
   W[2, 12, 17, 26]/4 + W[2, 12, 17, 27]/4 + W[2, 12, 17, 28]/2 - 
   W[2, 12, 17, 29]/4 + W[2, 12, 17, 30]/4 - W[2, 12, 19, 1] - 
   W[2, 12, 19, 3] + W[2, 12, 19, 4]/4 + W[2, 12, 19, 5]/4 + 
   (3*W[2, 12, 19, 16])/4 + (3*W[2, 12, 19, 17])/4 - W[2, 12, 19, 18]/4 + 
   W[2, 12, 19, 19]/2 - W[2, 12, 19, 20]/4 + W[2, 12, 19, 26]/4 - 
   W[2, 12, 19, 27]/4 - W[2, 12, 19, 28]/2 - W[2, 12, 19, 29]/4 + 
   W[2, 12, 19, 30]/4 + W[2, 12, 26, 4]/4 + W[2, 12, 26, 5]/4 - 
   W[2, 12, 26, 16]/4 - W[2, 12, 26, 17]/4 - W[2, 12, 26, 18]/4 + 
   W[2, 12, 26, 19]/2 - W[2, 12, 26, 20]/4 - (3*W[2, 12, 26, 26])/4 - 
   W[2, 12, 26, 27]/4 - W[2, 12, 26, 28]/2 - W[2, 12, 26, 29]/4 - 
   (3*W[2, 12, 26, 30])/4 - W[2, 12, 28, 4]/4 - W[2, 12, 28, 5]/4 + 
   W[2, 12, 28, 16]/4 + W[2, 12, 28, 17]/4 + W[2, 12, 28, 18]/4 - 
   W[2, 12, 28, 19]/2 + W[2, 12, 28, 20]/4 + (3*W[2, 12, 28, 26])/4 + 
   W[2, 12, 28, 27]/4 + W[2, 12, 28, 28]/2 + W[2, 12, 28, 29]/4 + 
   (3*W[2, 12, 28, 30])/4 - W[2, 14, 1, 1] - W[2, 14, 1, 2]/2 + 
   W[2, 14, 1, 3] + (7*W[2, 14, 1, 4])/4 + W[2, 14, 1, 5]/4 - 
   2*W[2, 14, 1, 14] + (7*W[2, 14, 1, 16])/4 - (3*W[2, 14, 1, 17])/4 + 
   W[2, 14, 1, 18]/4 - W[2, 14, 1, 19]/2 - W[2, 14, 1, 20]/4 - 
   W[2, 14, 1, 26]/4 + W[2, 14, 1, 27]/4 + W[2, 14, 1, 28]/2 - 
   W[2, 14, 1, 29]/4 - (3*W[2, 14, 1, 30])/4 - (3*W[2, 14, 2, 1])/2 - 
   2*W[2, 14, 2, 3] + (5*W[2, 14, 2, 4])/4 + (5*W[2, 14, 2, 5])/4 - 
   W[2, 14, 2, 14] + (5*W[2, 14, 2, 16])/4 + (3*W[2, 14, 2, 17])/4 + 
   W[2, 14, 2, 18]/4 - W[2, 14, 2, 19]/2 + W[2, 14, 2, 20]/4 + 
   W[2, 14, 2, 26]/4 + W[2, 14, 2, 27]/4 + W[2, 14, 2, 28]/2 + 
   W[2, 14, 2, 29]/4 - W[2, 14, 2, 30]/4 + 2*W[2, 14, 3, 1] - 
   W[2, 14, 3, 2] - W[2, 14, 3, 4] + 2*W[2, 14, 3, 14] - 2*W[2, 14, 3, 16] + 
   W[2, 14, 4, 1] + (3*W[2, 14, 4, 2])/2 + (5*W[2, 14, 4, 4])/4 + 
   (5*W[2, 14, 4, 5])/4 - 5*W[2, 14, 4, 14] + (5*W[2, 14, 4, 16])/4 - 
   (3*W[2, 14, 4, 17])/4 - W[2, 14, 4, 18]/4 - W[2, 14, 4, 20]/4 - 
   W[2, 14, 4, 26]/4 - W[2, 14, 4, 27]/4 - W[2, 14, 4, 29]/4 - 
   W[2, 14, 4, 30]/4 - W[2, 14, 5, 1] + W[2, 14, 5, 2] + W[2, 14, 5, 3] + 
   (3*W[2, 14, 5, 4])/4 - W[2, 14, 5, 5]/4 - 2*W[2, 14, 5, 14] + 
   (5*W[2, 14, 5, 16])/4 - (3*W[2, 14, 5, 17])/4 + W[2, 14, 5, 18]/4 - 
   W[2, 14, 5, 19]/2 + W[2, 14, 5, 20]/4 - W[2, 14, 5, 26]/4 + 
   W[2, 14, 5, 27]/4 + W[2, 14, 5, 28]/2 + W[2, 14, 5, 29]/4 - 
   W[2, 14, 5, 30]/4 + (3*W[2, 14, 14, 1])/2 - (3*W[2, 14, 14, 2])/2 + 
   2*W[2, 14, 14, 3] - (9*W[2, 14, 14, 4])/2 - (7*W[2, 14, 14, 5])/2 + 
   10*W[2, 14, 14, 14] - (11*W[2, 14, 14, 16])/2 + (3*W[2, 14, 14, 19])/2 - 
   (3*W[2, 14, 14, 28])/2 + (3*W[2, 14, 14, 30])/2 + W[2, 14, 16, 2]/2 - 
   W[2, 14, 16, 3] + W[2, 14, 16, 4]/4 + (3*W[2, 14, 16, 5])/4 - 
   2*W[2, 14, 16, 14] + (5*W[2, 14, 16, 16])/4 + (3*W[2, 14, 16, 17])/4 - 
   W[2, 14, 16, 18]/4 - W[2, 14, 16, 19]/2 + W[2, 14, 16, 20]/4 + 
   W[2, 14, 16, 26]/4 - W[2, 14, 16, 27]/4 + W[2, 14, 16, 28]/2 + 
   W[2, 14, 16, 29]/4 - W[2, 14, 16, 30]/4 - W[2, 14, 19, 1] - 
   W[2, 14, 19, 3] + W[2, 14, 19, 4]/4 + W[2, 14, 19, 5]/4 + 
   (3*W[2, 14, 19, 16])/4 + (3*W[2, 14, 19, 17])/4 - W[2, 14, 19, 18]/4 + 
   W[2, 14, 19, 19]/2 - W[2, 14, 19, 20]/4 + W[2, 14, 19, 26]/4 - 
   W[2, 14, 19, 27]/4 - W[2, 14, 19, 28]/2 - W[2, 14, 19, 29]/4 + 
   W[2, 14, 19, 30]/4 - W[2, 14, 28, 4]/4 - W[2, 14, 28, 5]/4 + 
   W[2, 14, 28, 16]/4 + W[2, 14, 28, 17]/4 + W[2, 14, 28, 18]/4 - 
   W[2, 14, 28, 19]/2 + W[2, 14, 28, 20]/4 + (3*W[2, 14, 28, 26])/4 + 
   W[2, 14, 28, 27]/4 + W[2, 14, 28, 28]/2 + W[2, 14, 28, 29]/4 + 
   (3*W[2, 14, 28, 30])/4 + W[2, 14, 30, 4]/4 + W[2, 14, 30, 5]/4 - 
   W[2, 14, 30, 16]/4 - W[2, 14, 30, 17]/4 - W[2, 14, 30, 18]/4 + 
   W[2, 14, 30, 19]/2 - W[2, 14, 30, 20]/4 - (3*W[2, 14, 30, 26])/4 - 
   W[2, 14, 30, 27]/4 - W[2, 14, 30, 28]/2 - W[2, 14, 30, 29]/4 - 
   (3*W[2, 14, 30, 30])/4 - W[3, 1, 2, 1] - W[3, 1, 2, 3] - W[3, 1, 2, 4]/4 - 
   W[3, 1, 2, 5]/4 + (5*W[3, 1, 2, 16])/4 + (5*W[3, 1, 2, 17])/4 + 
   W[3, 1, 2, 18]/4 - W[3, 1, 2, 19]/2 + W[3, 1, 2, 20]/4 - 
   W[3, 1, 2, 26]/4 + W[3, 1, 2, 27]/4 + W[3, 1, 2, 28]/2 + 
   W[3, 1, 2, 29]/4 - W[3, 1, 2, 30]/4 - W[3, 1, 3, 1] - W[3, 1, 3, 3] - 
   W[3, 1, 3, 4]/4 - W[3, 1, 3, 5]/4 + 2*W[3, 1, 3, 6] + 2*W[3, 1, 3, 8] - 
   (3*W[3, 1, 3, 16])/4 - (3*W[3, 1, 3, 17])/4 + W[3, 1, 3, 18]/4 - 
   W[3, 1, 3, 19]/2 + W[3, 1, 3, 20]/4 - W[3, 1, 3, 26]/4 + 
   W[3, 1, 3, 27]/4 + W[3, 1, 3, 28]/2 + W[3, 1, 3, 29]/4 - 
   W[3, 1, 3, 30]/4 + W[3, 1, 4, 1]/2 - W[3, 1, 4, 2]/2 + W[3, 1, 4, 3]/2 + 
   (3*W[3, 1, 4, 4])/4 + W[3, 1, 4, 5]/4 - 2*W[3, 1, 4, 6] - 
   (3*W[3, 1, 4, 16])/4 + (3*W[3, 1, 4, 17])/4 + W[3, 1, 4, 18]/4 + 
   W[3, 1, 4, 19]/2 - W[3, 1, 4, 20]/4 + W[3, 1, 4, 26]/4 + 
   W[3, 1, 4, 27]/4 - W[3, 1, 4, 28]/2 - W[3, 1, 4, 29]/4 - 
   W[3, 1, 4, 30]/4 - W[3, 1, 5, 2]/2 - W[3, 1, 5, 3]/2 + W[3, 1, 5, 4]/2 + 
   W[3, 1, 5, 20]/2 + W[3, 1, 5, 29]/2 + W[3, 1, 11, 1]/2 + 
   W[3, 1, 11, 2]/2 + W[3, 1, 11, 3]/2 - W[3, 1, 11, 4]/2 - 
   W[3, 1, 11, 16]/2 - W[3, 1, 11, 18]/2 - W[3, 1, 11, 27]/2 + 
   W[3, 1, 11, 30]/2 + W[3, 1, 15, 1]/2 + W[3, 1, 15, 2]/2 + 
   W[3, 1, 15, 3]/2 - W[3, 1, 15, 5]/2 - W[3, 1, 15, 17]/2 - 
   W[3, 1, 15, 20]/2 + W[3, 1, 15, 26]/2 - W[3, 1, 15, 29]/2 + 
   W[3, 1, 20, 1]/2 + W[3, 1, 20, 3] - W[3, 1, 20, 4]/4 + 
   (3*W[3, 1, 20, 5])/4 - 2*W[3, 1, 20, 8] + (3*W[3, 1, 20, 16])/4 - 
   (3*W[3, 1, 20, 17])/4 - W[3, 1, 20, 18]/4 + W[3, 1, 20, 19]/2 - 
   W[3, 1, 20, 20]/4 - W[3, 1, 20, 26]/4 - W[3, 1, 20, 27]/4 - 
   W[3, 1, 20, 28]/2 - W[3, 1, 20, 29]/4 + W[3, 1, 20, 30]/4 + 
   W[3, 1, 29, 4]/4 + W[3, 1, 29, 5]/4 - W[3, 1, 29, 16]/4 - 
   W[3, 1, 29, 17]/4 - W[3, 1, 29, 18]/4 + W[3, 1, 29, 19]/2 - 
   W[3, 1, 29, 20]/4 - (3*W[3, 1, 29, 26])/4 - W[3, 1, 29, 27]/4 - 
   W[3, 1, 29, 28]/2 - W[3, 1, 29, 29]/4 - (3*W[3, 1, 29, 30])/4 - 
   W[3, 2, 1, 1] - W[3, 2, 1, 3] - W[3, 2, 1, 4]/4 - W[3, 2, 1, 5]/4 + 
   (5*W[3, 2, 1, 16])/4 + (5*W[3, 2, 1, 17])/4 + W[3, 2, 1, 18]/4 - 
   W[3, 2, 1, 19]/2 + W[3, 2, 1, 20]/4 - W[3, 2, 1, 26]/4 + 
   W[3, 2, 1, 27]/4 + W[3, 2, 1, 28]/2 + W[3, 2, 1, 29]/4 - 
   W[3, 2, 1, 30]/4 + W[3, 2, 2, 4] + W[3, 2, 2, 5] - W[3, 2, 2, 12] - 
   W[3, 2, 2, 14] - W[3, 2, 4, 1] + W[3, 2, 4, 2] + W[3, 2, 4, 3] + 
   (5*W[3, 2, 4, 4])/4 - (3*W[3, 2, 4, 5])/4 - W[3, 2, 4, 14] + 
   (3*W[3, 2, 4, 16])/4 - (5*W[3, 2, 4, 17])/4 - W[3, 2, 4, 18]/4 + 
   W[3, 2, 4, 19]/2 - W[3, 2, 4, 20]/4 + W[3, 2, 4, 26]/4 - 
   W[3, 2, 4, 27]/4 - W[3, 2, 4, 28]/2 - W[3, 2, 4, 29]/4 + 
   W[3, 2, 4, 30]/4 - (3*W[3, 2, 5, 1])/2 + W[3, 2, 5, 3]/2 - 
   (5*W[3, 2, 5, 4])/4 - (5*W[3, 2, 5, 5])/4 + 3*W[3, 2, 5, 12] + 
   (3*W[3, 2, 5, 16])/4 - (5*W[3, 2, 5, 17])/4 + W[3, 2, 5, 18]/4 + 
   W[3, 2, 5, 19]/2 + W[3, 2, 5, 20]/4 + W[3, 2, 5, 26]/4 + 
   W[3, 2, 5, 27]/4 - W[3, 2, 5, 28]/2 + W[3, 2, 5, 29]/4 + 
   W[3, 2, 5, 30]/4 - W[3, 2, 12, 3] + W[3, 2, 12, 4] + 2*W[3, 2, 12, 5] - 
   4*W[3, 2, 12, 12] + 3*W[3, 2, 12, 17] - W[3, 2, 12, 19] - 
   W[3, 2, 12, 26] + W[3, 2, 12, 28] + 2*W[3, 2, 14, 1] - W[3, 2, 14, 2] - 
   W[3, 2, 14, 4] + 2*W[3, 2, 14, 14] - 2*W[3, 2, 14, 16] + 
   W[3, 2, 15, 1]/2 + W[3, 2, 15, 2]/2 + W[3, 2, 15, 3]/2 - 
   W[3, 2, 15, 5]/2 - W[3, 2, 15, 17]/2 - W[3, 2, 15, 20]/2 + 
   W[3, 2, 15, 26]/2 - W[3, 2, 15, 29]/2 + W[3, 2, 17, 1] - 
   W[3, 2, 17, 2]/2 - (3*W[3, 2, 17, 4])/4 - W[3, 2, 17, 5]/4 + 
   2*W[3, 2, 17, 12] - (3*W[3, 2, 17, 16])/4 - (5*W[3, 2, 17, 17])/4 - 
   W[3, 2, 17, 18]/4 + W[3, 2, 17, 19]/2 + W[3, 2, 17, 20]/4 + 
   W[3, 2, 17, 26]/4 - W[3, 2, 17, 27]/4 - W[3, 2, 17, 28]/2 + 
   W[3, 2, 17, 29]/4 - W[3, 2, 17, 30]/4 - W[3, 2, 26, 4]/4 - 
   W[3, 2, 26, 5]/4 + W[3, 2, 26, 16]/4 + W[3, 2, 26, 17]/4 + 
   W[3, 2, 26, 18]/4 - W[3, 2, 26, 19]/2 + W[3, 2, 26, 20]/4 + 
   (3*W[3, 2, 26, 26])/4 + W[3, 2, 26, 27]/4 + W[3, 2, 26, 28]/2 + 
   W[3, 2, 26, 29]/4 + (3*W[3, 2, 26, 30])/4 + W[3, 4, 1, 1] + 
   W[3, 4, 1, 3] + W[3, 4, 1, 4]/4 + W[3, 4, 1, 5]/4 - 2*W[3, 4, 1, 6] - 
   (5*W[3, 4, 1, 16])/4 + (3*W[3, 4, 1, 17])/4 - W[3, 4, 1, 18]/4 + 
   W[3, 4, 1, 19]/2 - W[3, 4, 1, 20]/4 + W[3, 4, 1, 26]/4 - 
   W[3, 4, 1, 27]/4 - W[3, 4, 1, 28]/2 - W[3, 4, 1, 29]/4 + 
   W[3, 4, 1, 30]/4 + W[3, 4, 2, 1] + W[3, 4, 2, 3] + W[3, 4, 2, 4]/4 - 
   (3*W[3, 4, 2, 5])/4 + W[3, 4, 2, 14] - (5*W[3, 4, 2, 16])/4 - 
   (5*W[3, 4, 2, 17])/4 - W[3, 4, 2, 18]/4 + W[3, 4, 2, 19]/2 - 
   W[3, 4, 2, 20]/4 + W[3, 4, 2, 26]/4 - W[3, 4, 2, 27]/4 - 
   W[3, 4, 2, 28]/2 - W[3, 4, 2, 29]/4 + W[3, 4, 2, 30]/4 + W[3, 4, 4, 1]/2 + 
   W[3, 4, 4, 2]/2 - (3*W[3, 4, 4, 5])/2 + W[3, 4, 4, 14] - 
   W[3, 4, 4, 18]/2 - W[3, 4, 4, 27]/2 + (3*W[3, 4, 5, 1])/2 - 
   W[3, 4, 5, 2]/2 - W[3, 4, 5, 3]/2 - (5*W[3, 4, 5, 4])/4 + 
   (5*W[3, 4, 5, 5])/4 - (3*W[3, 4, 5, 16])/4 + (3*W[3, 4, 5, 17])/4 + 
   W[3, 4, 5, 18]/4 - W[3, 4, 5, 19]/2 - W[3, 4, 5, 20]/4 + 
   W[3, 4, 5, 26]/4 + W[3, 4, 5, 27]/4 + W[3, 4, 5, 28]/2 - 
   W[3, 4, 5, 29]/4 - W[3, 4, 5, 30]/4 - W[3, 4, 11, 1]/2 - 
   W[3, 4, 11, 2]/2 - W[3, 4, 11, 3]/2 + W[3, 4, 11, 4]/2 + 
   W[3, 4, 11, 16]/2 + W[3, 4, 11, 18]/2 + W[3, 4, 11, 27]/2 - 
   W[3, 4, 11, 30]/2 - 2*W[3, 4, 14, 1] + W[3, 4, 14, 2] + W[3, 4, 14, 4] - 
   2*W[3, 4, 14, 14] + 2*W[3, 4, 14, 16] - W[3, 4, 15, 1]/2 - 
   W[3, 4, 15, 2]/2 - W[3, 4, 15, 3]/2 + W[3, 4, 15, 5]/2 + 
   W[3, 4, 15, 17]/2 + W[3, 4, 15, 20]/2 - W[3, 4, 15, 26]/2 + 
   W[3, 4, 15, 29]/2 - W[3, 4, 18, 1] - W[3, 4, 18, 3]/2 - 
   (3*W[3, 4, 18, 4])/4 + W[3, 4, 18, 5]/4 + 2*W[3, 4, 18, 6] + 
   (3*W[3, 4, 18, 16])/4 - (3*W[3, 4, 18, 17])/4 + W[3, 4, 18, 18]/4 - 
   W[3, 4, 18, 19]/2 + W[3, 4, 18, 20]/4 - W[3, 4, 18, 26]/4 + 
   W[3, 4, 18, 27]/4 + W[3, 4, 18, 28]/2 + W[3, 4, 18, 29]/4 + 
   W[3, 4, 18, 30]/4 - W[3, 4, 27, 4]/4 - W[3, 4, 27, 5]/4 + 
   W[3, 4, 27, 16]/4 + W[3, 4, 27, 17]/4 + W[3, 4, 27, 18]/4 - 
   W[3, 4, 27, 19]/2 + W[3, 4, 27, 20]/4 + (3*W[3, 4, 27, 26])/4 + 
   W[3, 4, 27, 27]/4 + W[3, 4, 27, 28]/2 + W[3, 4, 27, 29]/4 + 
   (3*W[3, 4, 27, 30])/4 - W[3, 5, 1, 2]/2 - W[3, 5, 1, 3]/2 + 
   W[3, 5, 1, 4]/2 + W[3, 5, 1, 20]/2 + W[3, 5, 1, 29]/2 - 
   (3*W[3, 5, 2, 1])/2 - W[3, 5, 2, 3]/2 - W[3, 5, 2, 4]/4 + 
   (3*W[3, 5, 2, 5])/4 - W[3, 5, 2, 12] + (3*W[3, 5, 2, 16])/4 + 
   (7*W[3, 5, 2, 17])/4 + W[3, 5, 2, 18]/4 - W[3, 5, 2, 19]/2 + 
   W[3, 5, 2, 20]/4 - (3*W[3, 5, 2, 26])/4 + W[3, 5, 2, 27]/4 + 
   W[3, 5, 2, 28]/2 + W[3, 5, 2, 29]/4 + W[3, 5, 2, 30]/4 - 
   (3*W[3, 5, 3, 1])/2 + W[3, 5, 3, 2]/2 - W[3, 5, 3, 3] + 
   (3*W[3, 5, 3, 4])/4 + W[3, 5, 3, 5]/4 + 2*W[3, 5, 3, 8] - 
   2*W[3, 5, 3, 12] - (3*W[3, 5, 3, 16])/4 + (9*W[3, 5, 3, 17])/4 - 
   W[3, 5, 3, 18]/4 - W[3, 5, 3, 19]/2 + W[3, 5, 3, 20]/4 - 
   (5*W[3, 5, 3, 26])/4 - W[3, 5, 3, 27]/4 + W[3, 5, 3, 28]/2 + 
   W[3, 5, 3, 29]/4 - W[3, 5, 3, 30]/4 + (3*W[3, 5, 4, 1])/2 - 
   W[3, 5, 4, 2]/2 - W[3, 5, 4, 3]/2 - (5*W[3, 5, 4, 4])/4 + 
   (5*W[3, 5, 4, 5])/4 - (3*W[3, 5, 4, 16])/4 + (3*W[3, 5, 4, 17])/4 + 
   W[3, 5, 4, 18]/4 - W[3, 5, 4, 19]/2 - W[3, 5, 4, 20]/4 + 
   W[3, 5, 4, 26]/4 + W[3, 5, 4, 27]/4 + W[3, 5, 4, 28]/2 - 
   W[3, 5, 4, 29]/4 - W[3, 5, 4, 30]/4 - W[3, 5, 5, 2]/2 - W[3, 5, 5, 3]/2 + 
   (3*W[3, 5, 5, 4])/2 - W[3, 5, 5, 12] + W[3, 5, 5, 20]/2 + 
   W[3, 5, 5, 29]/2 + W[3, 5, 12, 3] - W[3, 5, 12, 4] - 2*W[3, 5, 12, 5] + 
   4*W[3, 5, 12, 12] - 3*W[3, 5, 12, 17] + W[3, 5, 12, 19] + 
   W[3, 5, 12, 26] - W[3, 5, 12, 28] + W[3, 5, 15, 1] + W[3, 5, 15, 2] + 
   W[3, 5, 15, 3] - W[3, 5, 15, 5] - W[3, 5, 15, 17] - W[3, 5, 15, 20] + 
   W[3, 5, 15, 26] - W[3, 5, 15, 29] + W[3, 5, 20, 1]/2 + W[3, 5, 20, 3] - 
   W[3, 5, 20, 4]/4 + (3*W[3, 5, 20, 5])/4 - 2*W[3, 5, 20, 8] + 
   (3*W[3, 5, 20, 16])/4 - (3*W[3, 5, 20, 17])/4 - W[3, 5, 20, 18]/4 + 
   W[3, 5, 20, 19]/2 - W[3, 5, 20, 20]/4 - W[3, 5, 20, 26]/4 - 
   W[3, 5, 20, 27]/4 - W[3, 5, 20, 28]/2 - W[3, 5, 20, 29]/4 + 
   W[3, 5, 20, 30]/4 + W[3, 5, 29, 4]/4 + W[3, 5, 29, 5]/4 - 
   W[3, 5, 29, 16]/4 - W[3, 5, 29, 17]/4 - W[3, 5, 29, 18]/4 + 
   W[3, 5, 29, 19]/2 - W[3, 5, 29, 20]/4 - (3*W[3, 5, 29, 26])/4 - 
   W[3, 5, 29, 27]/4 - W[3, 5, 29, 28]/2 - W[3, 5, 29, 29]/4 - 
   (3*W[3, 5, 29, 30])/4 - W[3, 13, 1, 1] - W[3, 13, 1, 3] - 
   W[3, 13, 1, 4]/4 - W[3, 13, 1, 5]/4 + 2*W[3, 13, 1, 6] + 
   2*W[3, 13, 1, 8] - (3*W[3, 13, 1, 16])/4 - (3*W[3, 13, 1, 17])/4 + 
   W[3, 13, 1, 18]/4 - W[3, 13, 1, 19]/2 + W[3, 13, 1, 20]/4 - 
   W[3, 13, 1, 26]/4 + W[3, 13, 1, 27]/4 + W[3, 13, 1, 28]/2 + 
   W[3, 13, 1, 29]/4 - W[3, 13, 1, 30]/4 + W[3, 13, 3, 1] + W[3, 13, 3, 3] + 
   W[3, 13, 3, 4]/4 + W[3, 13, 3, 5]/4 - 2*W[3, 13, 3, 6] - 
   2*W[3, 13, 3, 8] + (3*W[3, 13, 3, 16])/4 + (3*W[3, 13, 3, 17])/4 - 
   W[3, 13, 3, 18]/4 + W[3, 13, 3, 19]/2 - W[3, 13, 3, 20]/4 + 
   W[3, 13, 3, 26]/4 - W[3, 13, 3, 27]/4 - W[3, 13, 3, 28]/2 - 
   W[3, 13, 3, 29]/4 + W[3, 13, 3, 30]/4 - W[3, 13, 4, 1] - 
   W[3, 13, 4, 3]/2 - (3*W[3, 13, 4, 4])/4 + W[3, 13, 4, 5]/4 + 
   2*W[3, 13, 4, 6] + (3*W[3, 13, 4, 16])/4 - (3*W[3, 13, 4, 17])/4 + 
   W[3, 13, 4, 18]/4 - W[3, 13, 4, 19]/2 + W[3, 13, 4, 20]/4 - 
   W[3, 13, 4, 26]/4 + W[3, 13, 4, 27]/4 + W[3, 13, 4, 28]/2 + 
   W[3, 13, 4, 29]/4 + W[3, 13, 4, 30]/4 + W[3, 13, 5, 1]/2 + 
   W[3, 13, 5, 3] - W[3, 13, 5, 4]/4 + (3*W[3, 13, 5, 5])/4 - 
   2*W[3, 13, 5, 8] + (3*W[3, 13, 5, 16])/4 - (3*W[3, 13, 5, 17])/4 - 
   W[3, 13, 5, 18]/4 + W[3, 13, 5, 19]/2 - W[3, 13, 5, 20]/4 - 
   W[3, 13, 5, 26]/4 - W[3, 13, 5, 27]/4 - W[3, 13, 5, 28]/2 - 
   W[3, 13, 5, 29]/4 + W[3, 13, 5, 30]/4 + W[3, 13, 18, 1] + 
   W[3, 13, 18, 3]/2 + (3*W[3, 13, 18, 4])/4 - W[3, 13, 18, 5]/4 - 
   2*W[3, 13, 18, 6] - (3*W[3, 13, 18, 16])/4 + (3*W[3, 13, 18, 17])/4 - 
   W[3, 13, 18, 18]/4 + W[3, 13, 18, 19]/2 - W[3, 13, 18, 20]/4 + 
   W[3, 13, 18, 26]/4 - W[3, 13, 18, 27]/4 - W[3, 13, 18, 28]/2 - 
   W[3, 13, 18, 29]/4 - W[3, 13, 18, 30]/4 - W[3, 13, 20, 1]/2 - 
   W[3, 13, 20, 3] + W[3, 13, 20, 4]/4 - (3*W[3, 13, 20, 5])/4 + 
   2*W[3, 13, 20, 8] - (3*W[3, 13, 20, 16])/4 + (3*W[3, 13, 20, 17])/4 + 
   W[3, 13, 20, 18]/4 - W[3, 13, 20, 19]/2 + W[3, 13, 20, 20]/4 + 
   W[3, 13, 20, 26]/4 + W[3, 13, 20, 27]/4 + W[3, 13, 20, 28]/2 + 
   W[3, 13, 20, 29]/4 - W[3, 13, 20, 30]/4 + W[3, 13, 27, 4]/4 + 
   W[3, 13, 27, 5]/4 - W[3, 13, 27, 16]/4 - W[3, 13, 27, 17]/4 - 
   W[3, 13, 27, 18]/4 + W[3, 13, 27, 19]/2 - W[3, 13, 27, 20]/4 - 
   (3*W[3, 13, 27, 26])/4 - W[3, 13, 27, 27]/4 - W[3, 13, 27, 28]/2 - 
   W[3, 13, 27, 29]/4 - (3*W[3, 13, 27, 30])/4 - W[3, 13, 29, 4]/4 - 
   W[3, 13, 29, 5]/4 + W[3, 13, 29, 16]/4 + W[3, 13, 29, 17]/4 + 
   W[3, 13, 29, 18]/4 - W[3, 13, 29, 19]/2 + W[3, 13, 29, 20]/4 + 
   (3*W[3, 13, 29, 26])/4 + W[3, 13, 29, 27]/4 + W[3, 13, 29, 28]/2 + 
   W[3, 13, 29, 29]/4 + (3*W[3, 13, 29, 30])/4 + W[3, 15, 1, 1] + 
   W[3, 15, 1, 2]/2 + (3*W[3, 15, 1, 3])/2 - W[3, 15, 1, 4]/4 + 
   W[3, 15, 1, 5]/4 - 2*W[3, 15, 1, 8] + (3*W[3, 15, 1, 16])/4 - 
   (5*W[3, 15, 1, 17])/4 - W[3, 15, 1, 18]/4 + W[3, 15, 1, 19]/2 - 
   (3*W[3, 15, 1, 20])/4 + W[3, 15, 1, 26]/4 - W[3, 15, 1, 27]/4 - 
   W[3, 15, 1, 28]/2 - (3*W[3, 15, 1, 29])/4 + W[3, 15, 1, 30]/4 + 
   (3*W[3, 15, 2, 1])/2 + W[3, 15, 2, 3]/2 - (3*W[3, 15, 2, 4])/4 - 
   (3*W[3, 15, 2, 5])/4 + 2*W[3, 15, 2, 12] - (3*W[3, 15, 2, 16])/4 - 
   (7*W[3, 15, 2, 17])/4 - W[3, 15, 2, 18]/4 + W[3, 15, 2, 19]/2 - 
   W[3, 15, 2, 20]/4 + (3*W[3, 15, 2, 26])/4 - W[3, 15, 2, 27]/4 - 
   W[3, 15, 2, 28]/2 - W[3, 15, 2, 29]/4 - W[3, 15, 2, 30]/4 + 
   (3*W[3, 15, 3, 1])/2 - W[3, 15, 3, 2]/2 + W[3, 15, 3, 3] - 
   (3*W[3, 15, 3, 4])/4 - W[3, 15, 3, 5]/4 - 2*W[3, 15, 3, 8] + 
   2*W[3, 15, 3, 12] + (3*W[3, 15, 3, 16])/4 - (9*W[3, 15, 3, 17])/4 + 
   W[3, 15, 3, 18]/4 + W[3, 15, 3, 19]/2 - W[3, 15, 3, 20]/4 + 
   (5*W[3, 15, 3, 26])/4 + W[3, 15, 3, 27]/4 - W[3, 15, 3, 28]/2 - 
   W[3, 15, 3, 29]/4 + W[3, 15, 3, 30]/4 - W[3, 15, 4, 1]/2 - 
   W[3, 15, 4, 2]/2 - W[3, 15, 4, 3]/2 + W[3, 15, 4, 5]/2 + 
   W[3, 15, 4, 17]/2 + W[3, 15, 4, 20]/2 - W[3, 15, 4, 26]/2 + 
   W[3, 15, 4, 29]/2 - W[3, 15, 5, 1]/2 + (3*W[3, 15, 5, 2])/2 + 
   (3*W[3, 15, 5, 4])/4 - (3*W[3, 15, 5, 5])/4 + 2*W[3, 15, 5, 8] - 
   2*W[3, 15, 5, 12] - (3*W[3, 15, 5, 16])/4 + (5*W[3, 15, 5, 17])/4 - 
   W[3, 15, 5, 18]/4 - W[3, 15, 5, 19]/2 - (3*W[3, 15, 5, 20])/4 - 
   W[3, 15, 5, 26]/4 - W[3, 15, 5, 27]/4 + W[3, 15, 5, 28]/2 - 
   (3*W[3, 15, 5, 29])/4 - W[3, 15, 5, 30]/4 - (3*W[3, 15, 15, 1])/2 - 
   (3*W[3, 15, 15, 2])/2 - (3*W[3, 15, 15, 3])/2 + (3*W[3, 15, 15, 5])/2 + 
   (3*W[3, 15, 15, 17])/2 + (3*W[3, 15, 15, 20])/2 - (3*W[3, 15, 15, 26])/2 + 
   (3*W[3, 15, 15, 29])/2 - W[3, 15, 17, 1] + W[3, 15, 17, 2]/2 + 
   (3*W[3, 15, 17, 4])/4 + W[3, 15, 17, 5]/4 - 2*W[3, 15, 17, 12] + 
   (3*W[3, 15, 17, 16])/4 + (5*W[3, 15, 17, 17])/4 + W[3, 15, 17, 18]/4 - 
   W[3, 15, 17, 19]/2 - W[3, 15, 17, 20]/4 - W[3, 15, 17, 26]/4 + 
   W[3, 15, 17, 27]/4 + W[3, 15, 17, 28]/2 - W[3, 15, 17, 29]/4 + 
   W[3, 15, 17, 30]/4 - W[3, 15, 20, 1]/2 - W[3, 15, 20, 3] + 
   W[3, 15, 20, 4]/4 - (3*W[3, 15, 20, 5])/4 + 2*W[3, 15, 20, 8] - 
   (3*W[3, 15, 20, 16])/4 + (3*W[3, 15, 20, 17])/4 + W[3, 15, 20, 18]/4 - 
   W[3, 15, 20, 19]/2 + W[3, 15, 20, 20]/4 + W[3, 15, 20, 26]/4 + 
   W[3, 15, 20, 27]/4 + W[3, 15, 20, 28]/2 + W[3, 15, 20, 29]/4 - 
   W[3, 15, 20, 30]/4 + W[3, 15, 26, 4]/4 + W[3, 15, 26, 5]/4 - 
   W[3, 15, 26, 16]/4 - W[3, 15, 26, 17]/4 - W[3, 15, 26, 18]/4 + 
   W[3, 15, 26, 19]/2 - W[3, 15, 26, 20]/4 - (3*W[3, 15, 26, 26])/4 - 
   W[3, 15, 26, 27]/4 - W[3, 15, 26, 28]/2 - W[3, 15, 26, 29]/4 - 
   (3*W[3, 15, 26, 30])/4 - W[3, 15, 29, 4]/4 - W[3, 15, 29, 5]/4 + 
   W[3, 15, 29, 16]/4 + W[3, 15, 29, 17]/4 + W[3, 15, 29, 18]/4 - 
   W[3, 15, 29, 19]/2 + W[3, 15, 29, 20]/4 + (3*W[3, 15, 29, 26])/4 + 
   W[3, 15, 29, 27]/4 + W[3, 15, 29, 28]/2 + W[3, 15, 29, 29]/4 + 
   (3*W[3, 15, 29, 30])/4 - W[4, 1, 2, 5] + W[4, 1, 2, 14] + W[4, 1, 3, 1] + 
   W[4, 1, 3, 3] + W[4, 1, 3, 4]/4 + W[4, 1, 3, 5]/4 - 2*W[4, 1, 3, 6] - 
   (5*W[4, 1, 3, 16])/4 + (3*W[4, 1, 3, 17])/4 - W[4, 1, 3, 18]/4 + 
   W[4, 1, 3, 19]/2 - W[4, 1, 3, 20]/4 + W[4, 1, 3, 26]/4 - 
   W[4, 1, 3, 27]/4 - W[4, 1, 3, 28]/2 - W[4, 1, 3, 29]/4 + 
   W[4, 1, 3, 30]/4 - W[4, 1, 4, 1]/2 + W[4, 1, 4, 2] - W[4, 1, 4, 3]/2 - 
   (3*W[4, 1, 4, 4])/4 + (9*W[4, 1, 4, 5])/4 + 2*W[4, 1, 4, 6] - 
   3*W[4, 1, 4, 14] + (5*W[4, 1, 4, 16])/4 - (3*W[4, 1, 4, 17])/4 - 
   W[4, 1, 4, 18]/4 - W[4, 1, 4, 19]/2 - W[4, 1, 4, 20]/4 - 
   W[4, 1, 4, 26]/4 - W[4, 1, 4, 27]/4 + W[4, 1, 4, 28]/2 - 
   W[4, 1, 4, 29]/4 - W[4, 1, 4, 30]/4 - W[4, 1, 5, 1] - W[4, 1, 5, 2] + 
   W[4, 1, 5, 3] + (7*W[4, 1, 5, 4])/4 - (5*W[4, 1, 5, 5])/4 + 
   (5*W[4, 1, 5, 16])/4 - (3*W[4, 1, 5, 17])/4 + W[4, 1, 5, 18]/4 - 
   W[4, 1, 5, 19]/2 + W[4, 1, 5, 20]/4 - W[4, 1, 5, 26]/4 + 
   W[4, 1, 5, 27]/4 + W[4, 1, 5, 28]/2 + W[4, 1, 5, 29]/4 - 
   W[4, 1, 5, 30]/4 - W[4, 1, 11, 1]/2 - W[4, 1, 11, 2]/2 - 
   W[4, 1, 11, 3]/2 + W[4, 1, 11, 4]/2 + W[4, 1, 11, 16]/2 + 
   W[4, 1, 11, 18]/2 + W[4, 1, 11, 27]/2 - W[4, 1, 11, 30]/2 + 
   W[4, 1, 14, 1] - 2*W[4, 1, 14, 4] - W[4, 1, 14, 5] + 4*W[4, 1, 14, 14] - 
   3*W[4, 1, 14, 16] + W[4, 1, 14, 19] - W[4, 1, 14, 28] + W[4, 1, 14, 30] + 
   W[4, 1, 16, 2]/2 - W[4, 1, 16, 3] + W[4, 1, 16, 4]/4 + 
   (3*W[4, 1, 16, 5])/4 - 2*W[4, 1, 16, 14] + (5*W[4, 1, 16, 16])/4 + 
   (3*W[4, 1, 16, 17])/4 - W[4, 1, 16, 18]/4 - W[4, 1, 16, 19]/2 + 
   W[4, 1, 16, 20]/4 + W[4, 1, 16, 26]/4 - W[4, 1, 16, 27]/4 + 
   W[4, 1, 16, 28]/2 + W[4, 1, 16, 29]/4 - W[4, 1, 16, 30]/4 + 
   W[4, 1, 30, 4]/4 + W[4, 1, 30, 5]/4 - W[4, 1, 30, 16]/4 - 
   W[4, 1, 30, 17]/4 - W[4, 1, 30, 18]/4 + W[4, 1, 30, 19]/2 - 
   W[4, 1, 30, 20]/4 - (3*W[4, 1, 30, 26])/4 - W[4, 1, 30, 27]/4 - 
   W[4, 1, 30, 28]/2 - W[4, 1, 30, 29]/4 - (3*W[4, 1, 30, 30])/4 - 
   W[4, 2, 1, 5] + W[4, 2, 1, 14] - W[4, 2, 2, 4] - W[4, 2, 2, 5] + 
   W[4, 2, 2, 12] + W[4, 2, 2, 14] + W[4, 2, 3, 1] + W[4, 2, 3, 3] + 
   W[4, 2, 3, 4]/4 - (3*W[4, 2, 3, 5])/4 + W[4, 2, 3, 14] - 
   (5*W[4, 2, 3, 16])/4 - (5*W[4, 2, 3, 17])/4 - W[4, 2, 3, 18]/4 + 
   W[4, 2, 3, 19]/2 - W[4, 2, 3, 20]/4 + W[4, 2, 3, 26]/4 - 
   W[4, 2, 3, 27]/4 - W[4, 2, 3, 28]/2 - W[4, 2, 3, 29]/4 + 
   W[4, 2, 3, 30]/4 - W[4, 2, 4, 1]/2 + (3*W[4, 2, 4, 3])/2 + 
   (5*W[4, 2, 4, 4])/4 + (9*W[4, 2, 4, 5])/4 - 4*W[4, 2, 4, 14] + 
   (5*W[4, 2, 4, 16])/4 - (3*W[4, 2, 4, 17])/4 - W[4, 2, 4, 18]/4 - 
   W[4, 2, 4, 19]/2 - W[4, 2, 4, 20]/4 - W[4, 2, 4, 26]/4 - 
   W[4, 2, 4, 27]/4 + W[4, 2, 4, 28]/2 - W[4, 2, 4, 29]/4 - 
   W[4, 2, 4, 30]/4 - 2*W[4, 2, 5, 1] - W[4, 2, 5, 2] + (7*W[4, 2, 5, 4])/4 + 
   (3*W[4, 2, 5, 5])/4 + W[4, 2, 5, 12] - W[4, 2, 5, 14] + 
   (5*W[4, 2, 5, 16])/4 - (3*W[4, 2, 5, 17])/4 + W[4, 2, 5, 18]/4 - 
   W[4, 2, 5, 19]/2 + W[4, 2, 5, 20]/4 - W[4, 2, 5, 26]/4 + 
   W[4, 2, 5, 27]/4 + W[4, 2, 5, 28]/2 + W[4, 2, 5, 29]/4 - 
   W[4, 2, 5, 30]/4 - W[4, 2, 11, 1]/2 - W[4, 2, 11, 2]/2 - 
   W[4, 2, 11, 3]/2 + W[4, 2, 11, 4]/2 + W[4, 2, 11, 16]/2 + 
   W[4, 2, 11, 18]/2 + W[4, 2, 11, 27]/2 - W[4, 2, 11, 30]/2 + 
   W[4, 2, 12, 2] - 2*W[4, 2, 12, 3] + W[4, 2, 12, 5] - 2*W[4, 2, 12, 12] + 
   2*W[4, 2, 12, 17] + 2*W[4, 2, 14, 1] + W[4, 2, 14, 3] - 3*W[4, 2, 14, 4] - 
   2*W[4, 2, 14, 5] + 4*W[4, 2, 14, 14] - 3*W[4, 2, 14, 16] + 
   W[4, 2, 14, 19] - W[4, 2, 14, 28] + W[4, 2, 14, 30] + W[4, 2, 16, 2]/2 - 
   W[4, 2, 16, 3] + W[4, 2, 16, 4]/4 + (3*W[4, 2, 16, 5])/4 - 
   2*W[4, 2, 16, 14] + (5*W[4, 2, 16, 16])/4 + (3*W[4, 2, 16, 17])/4 - 
   W[4, 2, 16, 18]/4 - W[4, 2, 16, 19]/2 + W[4, 2, 16, 20]/4 + 
   W[4, 2, 16, 26]/4 - W[4, 2, 16, 27]/4 + W[4, 2, 16, 28]/2 + 
   W[4, 2, 16, 29]/4 - W[4, 2, 16, 30]/4 + W[4, 2, 30, 4]/4 + 
   W[4, 2, 30, 5]/4 - W[4, 2, 30, 16]/4 - W[4, 2, 30, 17]/4 - 
   W[4, 2, 30, 18]/4 + W[4, 2, 30, 19]/2 - W[4, 2, 30, 20]/4 - 
   (3*W[4, 2, 30, 26])/4 - W[4, 2, 30, 27]/4 - W[4, 2, 30, 28]/2 - 
   W[4, 2, 30, 29]/4 - (3*W[4, 2, 30, 30])/4 + W[4, 3, 1, 1] + 
   W[4, 3, 1, 3] + W[4, 3, 1, 4]/4 + W[4, 3, 1, 5]/4 - 2*W[4, 3, 1, 6] - 
   (5*W[4, 3, 1, 16])/4 + (3*W[4, 3, 1, 17])/4 - W[4, 3, 1, 18]/4 + 
   W[4, 3, 1, 19]/2 - W[4, 3, 1, 20]/4 + W[4, 3, 1, 26]/4 - 
   W[4, 3, 1, 27]/4 - W[4, 3, 1, 28]/2 - W[4, 3, 1, 29]/4 + 
   W[4, 3, 1, 30]/4 + W[4, 3, 2, 1] + W[4, 3, 2, 3] + W[4, 3, 2, 4]/4 - 
   (3*W[4, 3, 2, 5])/4 + W[4, 3, 2, 14] - (5*W[4, 3, 2, 16])/4 - 
   (5*W[4, 3, 2, 17])/4 - W[4, 3, 2, 18]/4 + W[4, 3, 2, 19]/2 - 
   W[4, 3, 2, 20]/4 + W[4, 3, 2, 26]/4 - W[4, 3, 2, 27]/4 - 
   W[4, 3, 2, 28]/2 - W[4, 3, 2, 29]/4 + W[4, 3, 2, 30]/4 + W[4, 3, 4, 1]/2 + 
   W[4, 3, 4, 2]/2 - (3*W[4, 3, 4, 5])/2 + W[4, 3, 4, 14] - 
   W[4, 3, 4, 18]/2 - W[4, 3, 4, 27]/2 + (3*W[4, 3, 5, 1])/2 - 
   W[4, 3, 5, 2]/2 - W[4, 3, 5, 3]/2 - (5*W[4, 3, 5, 4])/4 + 
   (5*W[4, 3, 5, 5])/4 - (3*W[4, 3, 5, 16])/4 + (3*W[4, 3, 5, 17])/4 + 
   W[4, 3, 5, 18]/4 - W[4, 3, 5, 19]/2 - W[4, 3, 5, 20]/4 + 
   W[4, 3, 5, 26]/4 + W[4, 3, 5, 27]/4 + W[4, 3, 5, 28]/2 - 
   W[4, 3, 5, 29]/4 - W[4, 3, 5, 30]/4 - W[4, 3, 11, 1]/2 - 
   W[4, 3, 11, 2]/2 - W[4, 3, 11, 3]/2 + W[4, 3, 11, 4]/2 + 
   W[4, 3, 11, 16]/2 + W[4, 3, 11, 18]/2 + W[4, 3, 11, 27]/2 - 
   W[4, 3, 11, 30]/2 - 2*W[4, 3, 14, 1] + W[4, 3, 14, 2] + W[4, 3, 14, 4] - 
   2*W[4, 3, 14, 14] + 2*W[4, 3, 14, 16] - W[4, 3, 15, 1]/2 - 
   W[4, 3, 15, 2]/2 - W[4, 3, 15, 3]/2 + W[4, 3, 15, 5]/2 + 
   W[4, 3, 15, 17]/2 + W[4, 3, 15, 20]/2 - W[4, 3, 15, 26]/2 + 
   W[4, 3, 15, 29]/2 - W[4, 3, 18, 1] - W[4, 3, 18, 3]/2 - 
   (3*W[4, 3, 18, 4])/4 + W[4, 3, 18, 5]/4 + 2*W[4, 3, 18, 6] + 
   (3*W[4, 3, 18, 16])/4 - (3*W[4, 3, 18, 17])/4 + W[4, 3, 18, 18]/4 - 
   W[4, 3, 18, 19]/2 + W[4, 3, 18, 20]/4 - W[4, 3, 18, 26]/4 + 
   W[4, 3, 18, 27]/4 + W[4, 3, 18, 28]/2 + W[4, 3, 18, 29]/4 + 
   W[4, 3, 18, 30]/4 - W[4, 3, 27, 4]/4 - W[4, 3, 27, 5]/4 + 
   W[4, 3, 27, 16]/4 + W[4, 3, 27, 17]/4 + W[4, 3, 27, 18]/4 - 
   W[4, 3, 27, 19]/2 + W[4, 3, 27, 20]/4 + (3*W[4, 3, 27, 26])/4 + 
   W[4, 3, 27, 27]/4 + W[4, 3, 27, 28]/2 + W[4, 3, 27, 29]/4 + 
   (3*W[4, 3, 27, 30])/4 + W[4, 4, 1, 3]/2 - W[4, 4, 1, 4]/2 + 
   (3*W[4, 4, 1, 5])/2 - W[4, 4, 1, 14] - W[4, 4, 1, 16]/2 + 
   W[4, 4, 1, 30]/2 + W[4, 4, 2, 3]/2 - W[4, 4, 2, 4]/2 + 
   (3*W[4, 4, 2, 5])/2 - W[4, 4, 2, 14] - W[4, 4, 2, 16]/2 + 
   W[4, 4, 2, 30]/2 + W[4, 4, 3, 1]/2 + W[4, 4, 3, 2]/2 - 
   (3*W[4, 4, 3, 5])/2 + W[4, 4, 3, 14] - W[4, 4, 3, 18]/2 - 
   W[4, 4, 3, 27]/2 + (3*W[4, 4, 5, 1])/2 + (3*W[4, 4, 5, 2])/2 - 
   (3*W[4, 4, 5, 3])/2 - W[4, 4, 5, 5] - W[4, 4, 5, 14] + W[4, 4, 5, 19]/2 - 
   W[4, 4, 5, 28]/2 - W[4, 4, 11, 1]/2 - W[4, 4, 11, 2]/2 - 
   W[4, 4, 11, 3]/2 + W[4, 4, 11, 4]/2 + W[4, 4, 11, 16]/2 + 
   W[4, 4, 11, 18]/2 + W[4, 4, 11, 27]/2 - W[4, 4, 11, 30]/2 - 
   (3*W[4, 4, 14, 1])/2 - (3*W[4, 4, 14, 2])/2 + W[4, 4, 14, 3] + 
   W[4, 4, 14, 4]/2 - W[4, 4, 14, 5]/2 + 2*W[4, 4, 14, 14] + 
   W[4, 4, 14, 16]/2 - W[4, 4, 14, 19]/2 + W[4, 4, 14, 28]/2 - 
   W[4, 4, 14, 30]/2 - W[4, 5, 1, 1] - W[4, 5, 1, 2] + W[4, 5, 1, 3] + 
   (7*W[4, 5, 1, 4])/4 - (5*W[4, 5, 1, 5])/4 + (5*W[4, 5, 1, 16])/4 - 
   (3*W[4, 5, 1, 17])/4 + W[4, 5, 1, 18]/4 - W[4, 5, 1, 19]/2 + 
   W[4, 5, 1, 20]/4 - W[4, 5, 1, 26]/4 + W[4, 5, 1, 27]/4 + 
   W[4, 5, 1, 28]/2 + W[4, 5, 1, 29]/4 - W[4, 5, 1, 30]/4 - 2*W[4, 5, 2, 1] - 
   2*W[4, 5, 2, 3] + (7*W[4, 5, 2, 4])/4 + (7*W[4, 5, 2, 5])/4 - 
   W[4, 5, 2, 12] - W[4, 5, 2, 14] + (5*W[4, 5, 2, 16])/4 + 
   (5*W[4, 5, 2, 17])/4 + W[4, 5, 2, 18]/4 - W[4, 5, 2, 19]/2 + 
   W[4, 5, 2, 20]/4 - W[4, 5, 2, 26]/4 + W[4, 5, 2, 27]/4 + 
   W[4, 5, 2, 28]/2 + W[4, 5, 2, 29]/4 - W[4, 5, 2, 30]/4 + W[4, 5, 3, 1] - 
   W[4, 5, 3, 2] - W[4, 5, 3, 3] - (5*W[4, 5, 3, 4])/4 + 
   (7*W[4, 5, 3, 5])/4 - (3*W[4, 5, 3, 16])/4 + (5*W[4, 5, 3, 17])/4 + 
   W[4, 5, 3, 18]/4 - W[4, 5, 3, 19]/2 + W[4, 5, 3, 20]/4 - 
   W[4, 5, 3, 26]/4 + W[4, 5, 3, 27]/4 + W[4, 5, 3, 28]/2 + 
   W[4, 5, 3, 29]/4 - W[4, 5, 3, 30]/4 + (3*W[4, 5, 4, 1])/2 + 
   (3*W[4, 5, 4, 2])/2 - (3*W[4, 5, 4, 3])/2 - W[4, 5, 4, 5] - 
   W[4, 5, 4, 14] + W[4, 5, 4, 19]/2 - W[4, 5, 4, 28]/2 - 
   (3*W[4, 5, 5, 1])/2 + (3*W[4, 5, 5, 2])/2 + (3*W[4, 5, 5, 3])/2 - 
   W[4, 5, 5, 4] - W[4, 5, 5, 12] + W[4, 5, 5, 19]/2 - W[4, 5, 5, 28]/2 + 
   W[4, 5, 11, 1]/2 + W[4, 5, 11, 2]/2 + W[4, 5, 11, 3]/2 - 
   W[4, 5, 11, 4]/2 - W[4, 5, 11, 16]/2 - W[4, 5, 11, 18]/2 - 
   W[4, 5, 11, 27]/2 + W[4, 5, 11, 30]/2 - W[4, 5, 12, 2] + 
   2*W[4, 5, 12, 3] - W[4, 5, 12, 5] + 2*W[4, 5, 12, 12] - 
   2*W[4, 5, 12, 17] + 2*W[4, 5, 14, 1] - W[4, 5, 14, 2] - W[4, 5, 14, 4] + 
   2*W[4, 5, 14, 14] - 2*W[4, 5, 14, 16] + W[4, 5, 15, 1]/2 + 
   W[4, 5, 15, 2]/2 + W[4, 5, 15, 3]/2 - W[4, 5, 15, 5]/2 - 
   W[4, 5, 15, 17]/2 - W[4, 5, 15, 20]/2 + W[4, 5, 15, 26]/2 - 
   W[4, 5, 15, 29]/2 - W[4, 5, 19, 1] - W[4, 5, 19, 3] + W[4, 5, 19, 4]/4 + 
   W[4, 5, 19, 5]/4 + (3*W[4, 5, 19, 16])/4 + (3*W[4, 5, 19, 17])/4 - 
   W[4, 5, 19, 18]/4 + W[4, 5, 19, 19]/2 - W[4, 5, 19, 20]/4 + 
   W[4, 5, 19, 26]/4 - W[4, 5, 19, 27]/4 - W[4, 5, 19, 28]/2 - 
   W[4, 5, 19, 29]/4 + W[4, 5, 19, 30]/4 - W[4, 5, 28, 4]/4 - 
   W[4, 5, 28, 5]/4 + W[4, 5, 28, 16]/4 + W[4, 5, 28, 17]/4 + 
   W[4, 5, 28, 18]/4 - W[4, 5, 28, 19]/2 + W[4, 5, 28, 20]/4 + 
   (3*W[4, 5, 28, 26])/4 + W[4, 5, 28, 27]/4 + W[4, 5, 28, 28]/2 + 
   W[4, 5, 28, 29]/4 + (3*W[4, 5, 28, 30])/4 - W[4, 11, 1, 1] + 
   W[4, 11, 1, 2]/2 - (3*W[4, 11, 1, 3])/2 + W[4, 11, 1, 4]/4 + 
   (3*W[4, 11, 1, 5])/4 + 2*W[4, 11, 1, 6] - 2*W[4, 11, 1, 14] + 
   (9*W[4, 11, 1, 16])/4 - (3*W[4, 11, 1, 17])/4 + W[4, 11, 1, 18]/4 - 
   W[4, 11, 1, 19]/2 - W[4, 11, 1, 20]/4 - W[4, 11, 1, 26]/4 + 
   W[4, 11, 1, 27]/4 + W[4, 11, 1, 28]/2 - W[4, 11, 1, 29]/4 - 
   (5*W[4, 11, 1, 30])/4 - W[4, 11, 2, 1]/2 - (3*W[4, 11, 2, 3])/2 + 
   (3*W[4, 11, 2, 4])/4 + (3*W[4, 11, 2, 5])/4 - 2*W[4, 11, 2, 14] + 
   (7*W[4, 11, 2, 16])/4 + (3*W[4, 11, 2, 17])/4 + W[4, 11, 2, 18]/4 - 
   W[4, 11, 2, 19]/2 + W[4, 11, 2, 20]/4 + W[4, 11, 2, 26]/4 + 
   W[4, 11, 2, 27]/4 + W[4, 11, 2, 28]/2 + W[4, 11, 2, 29]/4 - 
   (3*W[4, 11, 2, 30])/4 - (3*W[4, 11, 3, 1])/2 - W[4, 11, 3, 2]/2 - 
   W[4, 11, 3, 3] - W[4, 11, 3, 4]/4 + W[4, 11, 3, 5]/4 + 2*W[4, 11, 3, 6] + 
   (5*W[4, 11, 3, 16])/4 - (3*W[4, 11, 3, 17])/4 + (3*W[4, 11, 3, 18])/4 - 
   W[4, 11, 3, 19]/2 + W[4, 11, 3, 20]/4 - W[4, 11, 3, 26]/4 + 
   (3*W[4, 11, 3, 27])/4 + W[4, 11, 3, 28]/2 + W[4, 11, 3, 29]/4 - 
   W[4, 11, 3, 30]/4 - (3*W[4, 11, 4, 2])/2 + W[4, 11, 4, 3]/2 + 
   (3*W[4, 11, 4, 4])/4 - (3*W[4, 11, 4, 5])/4 - 2*W[4, 11, 4, 6] + 
   2*W[4, 11, 4, 14] - (5*W[4, 11, 4, 16])/4 + (3*W[4, 11, 4, 17])/4 + 
   (3*W[4, 11, 4, 18])/4 + W[4, 11, 4, 19]/2 + W[4, 11, 4, 20]/4 + 
   W[4, 11, 4, 26]/4 + (3*W[4, 11, 4, 27])/4 - W[4, 11, 4, 28]/2 + 
   W[4, 11, 4, 29]/4 + W[4, 11, 4, 30]/4 + W[4, 11, 5, 1]/2 + 
   W[4, 11, 5, 2]/2 + W[4, 11, 5, 3]/2 - W[4, 11, 5, 4]/2 - 
   W[4, 11, 5, 16]/2 - W[4, 11, 5, 18]/2 - W[4, 11, 5, 27]/2 + 
   W[4, 11, 5, 30]/2 + (3*W[4, 11, 11, 1])/2 + (3*W[4, 11, 11, 2])/2 + 
   (3*W[4, 11, 11, 3])/2 - (3*W[4, 11, 11, 4])/2 - (3*W[4, 11, 11, 16])/2 - 
   (3*W[4, 11, 11, 18])/2 - (3*W[4, 11, 11, 27])/2 + (3*W[4, 11, 11, 30])/2 - 
   W[4, 11, 16, 2]/2 + W[4, 11, 16, 3] - W[4, 11, 16, 4]/4 - 
   (3*W[4, 11, 16, 5])/4 + 2*W[4, 11, 16, 14] - (5*W[4, 11, 16, 16])/4 - 
   (3*W[4, 11, 16, 17])/4 + W[4, 11, 16, 18]/4 + W[4, 11, 16, 19]/2 - 
   W[4, 11, 16, 20]/4 - W[4, 11, 16, 26]/4 + W[4, 11, 16, 27]/4 - 
   W[4, 11, 16, 28]/2 - W[4, 11, 16, 29]/4 + W[4, 11, 16, 30]/4 + 
   W[4, 11, 18, 1] + W[4, 11, 18, 3]/2 + (3*W[4, 11, 18, 4])/4 - 
   W[4, 11, 18, 5]/4 - 2*W[4, 11, 18, 6] - (3*W[4, 11, 18, 16])/4 + 
   (3*W[4, 11, 18, 17])/4 - W[4, 11, 18, 18]/4 + W[4, 11, 18, 19]/2 - 
   W[4, 11, 18, 20]/4 + W[4, 11, 18, 26]/4 - W[4, 11, 18, 27]/4 - 
   W[4, 11, 18, 28]/2 - W[4, 11, 18, 29]/4 - W[4, 11, 18, 30]/4 + 
   W[4, 11, 27, 4]/4 + W[4, 11, 27, 5]/4 - W[4, 11, 27, 16]/4 - 
   W[4, 11, 27, 17]/4 - W[4, 11, 27, 18]/4 + W[4, 11, 27, 19]/2 - 
   W[4, 11, 27, 20]/4 - (3*W[4, 11, 27, 26])/4 - W[4, 11, 27, 27]/4 - 
   W[4, 11, 27, 28]/2 - W[4, 11, 27, 29]/4 - (3*W[4, 11, 27, 30])/4 - 
   W[4, 11, 30, 4]/4 - W[4, 11, 30, 5]/4 + W[4, 11, 30, 16]/4 + 
   W[4, 11, 30, 17]/4 + W[4, 11, 30, 18]/4 - W[4, 11, 30, 19]/2 + 
   W[4, 11, 30, 20]/4 + (3*W[4, 11, 30, 26])/4 + W[4, 11, 30, 27]/4 + 
   W[4, 11, 30, 28]/2 + W[4, 11, 30, 29]/4 + (3*W[4, 11, 30, 30])/4 + 
   W[4, 14, 1, 1] + W[4, 14, 1, 2]/2 - W[4, 14, 1, 3] - 
   (7*W[4, 14, 1, 4])/4 - W[4, 14, 1, 5]/4 + 2*W[4, 14, 1, 14] - 
   (7*W[4, 14, 1, 16])/4 + (3*W[4, 14, 1, 17])/4 - W[4, 14, 1, 18]/4 + 
   W[4, 14, 1, 19]/2 + W[4, 14, 1, 20]/4 + W[4, 14, 1, 26]/4 - 
   W[4, 14, 1, 27]/4 - W[4, 14, 1, 28]/2 + W[4, 14, 1, 29]/4 + 
   (3*W[4, 14, 1, 30])/4 + (3*W[4, 14, 2, 1])/2 + 2*W[4, 14, 2, 3] - 
   (5*W[4, 14, 2, 4])/4 - (5*W[4, 14, 2, 5])/4 + W[4, 14, 2, 14] - 
   (5*W[4, 14, 2, 16])/4 - (3*W[4, 14, 2, 17])/4 - W[4, 14, 2, 18]/4 + 
   W[4, 14, 2, 19]/2 - W[4, 14, 2, 20]/4 - W[4, 14, 2, 26]/4 - 
   W[4, 14, 2, 27]/4 - W[4, 14, 2, 28]/2 - W[4, 14, 2, 29]/4 + 
   W[4, 14, 2, 30]/4 - 2*W[4, 14, 3, 1] + W[4, 14, 3, 2] + W[4, 14, 3, 4] - 
   2*W[4, 14, 3, 14] + 2*W[4, 14, 3, 16] - W[4, 14, 4, 1] - 
   (3*W[4, 14, 4, 2])/2 - (5*W[4, 14, 4, 4])/4 - (5*W[4, 14, 4, 5])/4 + 
   5*W[4, 14, 4, 14] - (5*W[4, 14, 4, 16])/4 + (3*W[4, 14, 4, 17])/4 + 
   W[4, 14, 4, 18]/4 + W[4, 14, 4, 20]/4 + W[4, 14, 4, 26]/4 + 
   W[4, 14, 4, 27]/4 + W[4, 14, 4, 29]/4 + W[4, 14, 4, 30]/4 + 
   W[4, 14, 5, 1] - W[4, 14, 5, 2] - W[4, 14, 5, 3] - (3*W[4, 14, 5, 4])/4 + 
   W[4, 14, 5, 5]/4 + 2*W[4, 14, 5, 14] - (5*W[4, 14, 5, 16])/4 + 
   (3*W[4, 14, 5, 17])/4 - W[4, 14, 5, 18]/4 + W[4, 14, 5, 19]/2 - 
   W[4, 14, 5, 20]/4 + W[4, 14, 5, 26]/4 - W[4, 14, 5, 27]/4 - 
   W[4, 14, 5, 28]/2 - W[4, 14, 5, 29]/4 + W[4, 14, 5, 30]/4 - 
   (3*W[4, 14, 14, 1])/2 + (3*W[4, 14, 14, 2])/2 - 2*W[4, 14, 14, 3] + 
   (9*W[4, 14, 14, 4])/2 + (7*W[4, 14, 14, 5])/2 - 10*W[4, 14, 14, 14] + 
   (11*W[4, 14, 14, 16])/2 - (3*W[4, 14, 14, 19])/2 + 
   (3*W[4, 14, 14, 28])/2 - (3*W[4, 14, 14, 30])/2 - W[4, 14, 16, 2]/2 + 
   W[4, 14, 16, 3] - W[4, 14, 16, 4]/4 - (3*W[4, 14, 16, 5])/4 + 
   2*W[4, 14, 16, 14] - (5*W[4, 14, 16, 16])/4 - (3*W[4, 14, 16, 17])/4 + 
   W[4, 14, 16, 18]/4 + W[4, 14, 16, 19]/2 - W[4, 14, 16, 20]/4 - 
   W[4, 14, 16, 26]/4 + W[4, 14, 16, 27]/4 - W[4, 14, 16, 28]/2 - 
   W[4, 14, 16, 29]/4 + W[4, 14, 16, 30]/4 + W[4, 14, 19, 1] + 
   W[4, 14, 19, 3] - W[4, 14, 19, 4]/4 - W[4, 14, 19, 5]/4 - 
   (3*W[4, 14, 19, 16])/4 - (3*W[4, 14, 19, 17])/4 + W[4, 14, 19, 18]/4 - 
   W[4, 14, 19, 19]/2 + W[4, 14, 19, 20]/4 - W[4, 14, 19, 26]/4 + 
   W[4, 14, 19, 27]/4 + W[4, 14, 19, 28]/2 + W[4, 14, 19, 29]/4 - 
   W[4, 14, 19, 30]/4 + W[4, 14, 28, 4]/4 + W[4, 14, 28, 5]/4 - 
   W[4, 14, 28, 16]/4 - W[4, 14, 28, 17]/4 - W[4, 14, 28, 18]/4 + 
   W[4, 14, 28, 19]/2 - W[4, 14, 28, 20]/4 - (3*W[4, 14, 28, 26])/4 - 
   W[4, 14, 28, 27]/4 - W[4, 14, 28, 28]/2 - W[4, 14, 28, 29]/4 - 
   (3*W[4, 14, 28, 30])/4 - W[4, 14, 30, 4]/4 - W[4, 14, 30, 5]/4 + 
   W[4, 14, 30, 16]/4 + W[4, 14, 30, 17]/4 + W[4, 14, 30, 18]/4 - 
   W[4, 14, 30, 19]/2 + W[4, 14, 30, 20]/4 + (3*W[4, 14, 30, 26])/4 + 
   W[4, 14, 30, 27]/4 + W[4, 14, 30, 28]/2 + W[4, 14, 30, 29]/4 + 
   (3*W[4, 14, 30, 30])/4 + W[5, 1, 2, 1] + W[5, 1, 2, 3] - 
   (3*W[5, 1, 2, 4])/4 + W[5, 1, 2, 5]/4 + W[5, 1, 2, 12] - 
   (5*W[5, 1, 2, 16])/4 - (5*W[5, 1, 2, 17])/4 - W[5, 1, 2, 18]/4 + 
   W[5, 1, 2, 19]/2 - W[5, 1, 2, 20]/4 + W[5, 1, 2, 26]/4 - 
   W[5, 1, 2, 27]/4 - W[5, 1, 2, 28]/2 - W[5, 1, 2, 29]/4 + 
   W[5, 1, 2, 30]/4 + W[5, 1, 3, 1] + W[5, 1, 3, 3] + W[5, 1, 3, 4]/4 + 
   W[5, 1, 3, 5]/4 - 2*W[5, 1, 3, 8] + (3*W[5, 1, 3, 16])/4 - 
   (5*W[5, 1, 3, 17])/4 - W[5, 1, 3, 18]/4 + W[5, 1, 3, 19]/2 - 
   W[5, 1, 3, 20]/4 + W[5, 1, 3, 26]/4 - W[5, 1, 3, 27]/4 - 
   W[5, 1, 3, 28]/2 - W[5, 1, 3, 29]/4 + W[5, 1, 3, 30]/4 - W[5, 1, 4, 1]/2 - 
   W[5, 1, 4, 2]/2 + (3*W[5, 1, 4, 3])/2 + (5*W[5, 1, 4, 4])/4 - 
   (5*W[5, 1, 4, 5])/4 + (3*W[5, 1, 4, 16])/4 - (3*W[5, 1, 4, 17])/4 - 
   W[5, 1, 4, 18]/4 - W[5, 1, 4, 19]/2 + W[5, 1, 4, 20]/4 - 
   W[5, 1, 4, 26]/4 - W[5, 1, 4, 27]/4 + W[5, 1, 4, 28]/2 + 
   W[5, 1, 4, 29]/4 + W[5, 1, 4, 30]/4 + W[5, 1, 5, 2]/2 + W[5, 1, 5, 3]/2 - 
   (3*W[5, 1, 5, 4])/2 + W[5, 1, 5, 12] - W[5, 1, 5, 20]/2 - 
   W[5, 1, 5, 29]/2 - W[5, 1, 11, 1]/2 - W[5, 1, 11, 2]/2 - 
   W[5, 1, 11, 3]/2 + W[5, 1, 11, 4]/2 + W[5, 1, 11, 16]/2 + 
   W[5, 1, 11, 18]/2 + W[5, 1, 11, 27]/2 - W[5, 1, 11, 30]/2 + 
   W[5, 1, 12, 2] - 2*W[5, 1, 12, 3] + W[5, 1, 12, 5] - 2*W[5, 1, 12, 12] + 
   2*W[5, 1, 12, 17] - W[5, 1, 15, 1]/2 - W[5, 1, 15, 2]/2 - 
   W[5, 1, 15, 3]/2 + W[5, 1, 15, 5]/2 + W[5, 1, 15, 17]/2 + 
   W[5, 1, 15, 20]/2 - W[5, 1, 15, 26]/2 + W[5, 1, 15, 29]/2 - 
   W[5, 1, 20, 1]/2 - W[5, 1, 20, 3] + W[5, 1, 20, 4]/4 - 
   (3*W[5, 1, 20, 5])/4 + 2*W[5, 1, 20, 8] - (3*W[5, 1, 20, 16])/4 + 
   (3*W[5, 1, 20, 17])/4 + W[5, 1, 20, 18]/4 - W[5, 1, 20, 19]/2 + 
   W[5, 1, 20, 20]/4 + W[5, 1, 20, 26]/4 + W[5, 1, 20, 27]/4 + 
   W[5, 1, 20, 28]/2 + W[5, 1, 20, 29]/4 - W[5, 1, 20, 30]/4 - 
   W[5, 1, 29, 4]/4 - W[5, 1, 29, 5]/4 + W[5, 1, 29, 16]/4 + 
   W[5, 1, 29, 17]/4 + W[5, 1, 29, 18]/4 - W[5, 1, 29, 19]/2 + 
   W[5, 1, 29, 20]/4 + (3*W[5, 1, 29, 26])/4 + W[5, 1, 29, 27]/4 + 
   W[5, 1, 29, 28]/2 + W[5, 1, 29, 29]/4 + (3*W[5, 1, 29, 30])/4 + 
   W[5, 2, 1, 1] + W[5, 2, 1, 3] - (3*W[5, 2, 1, 4])/4 + W[5, 2, 1, 5]/4 + 
   W[5, 2, 1, 12] - (5*W[5, 2, 1, 16])/4 - (5*W[5, 2, 1, 17])/4 - 
   W[5, 2, 1, 18]/4 + W[5, 2, 1, 19]/2 - W[5, 2, 1, 20]/4 + 
   W[5, 2, 1, 26]/4 - W[5, 2, 1, 27]/4 - W[5, 2, 1, 28]/2 - 
   W[5, 2, 1, 29]/4 + W[5, 2, 1, 30]/4 - W[5, 2, 2, 4] - W[5, 2, 2, 5] + 
   W[5, 2, 2, 12] + W[5, 2, 2, 14] - W[5, 2, 3, 4] + W[5, 2, 3, 12] - 
   W[5, 2, 4, 2] - 2*W[5, 2, 4, 3] + (3*W[5, 2, 4, 4])/4 + 
   (7*W[5, 2, 4, 5])/4 - W[5, 2, 4, 12] + W[5, 2, 4, 14] - 
   (3*W[5, 2, 4, 16])/4 + (5*W[5, 2, 4, 17])/4 + W[5, 2, 4, 18]/4 - 
   W[5, 2, 4, 19]/2 + W[5, 2, 4, 20]/4 - W[5, 2, 4, 26]/4 + 
   W[5, 2, 4, 27]/4 + W[5, 2, 4, 28]/2 + W[5, 2, 4, 29]/4 - 
   W[5, 2, 4, 30]/4 + (3*W[5, 2, 5, 1])/2 - W[5, 2, 5, 3]/2 + 
   (9*W[5, 2, 5, 4])/4 + (5*W[5, 2, 5, 5])/4 - 4*W[5, 2, 5, 12] - 
   (3*W[5, 2, 5, 16])/4 + (5*W[5, 2, 5, 17])/4 - W[5, 2, 5, 18]/4 - 
   W[5, 2, 5, 19]/2 - W[5, 2, 5, 20]/4 - W[5, 2, 5, 26]/4 - 
   W[5, 2, 5, 27]/4 + W[5, 2, 5, 28]/2 - W[5, 2, 5, 29]/4 - 
   W[5, 2, 5, 30]/4 + W[5, 2, 12, 1] + 2*W[5, 2, 12, 3] - 2*W[5, 2, 12, 4] - 
   3*W[5, 2, 12, 5] + 4*W[5, 2, 12, 12] - 3*W[5, 2, 12, 17] + 
   W[5, 2, 12, 19] + W[5, 2, 12, 26] - W[5, 2, 12, 28] - 2*W[5, 2, 14, 1] + 
   W[5, 2, 14, 2] + W[5, 2, 14, 4] - 2*W[5, 2, 14, 14] + 2*W[5, 2, 14, 16] - 
   W[5, 2, 15, 1]/2 - W[5, 2, 15, 2]/2 - W[5, 2, 15, 3]/2 + 
   W[5, 2, 15, 5]/2 + W[5, 2, 15, 17]/2 + W[5, 2, 15, 20]/2 - 
   W[5, 2, 15, 26]/2 + W[5, 2, 15, 29]/2 - W[5, 2, 17, 1] + 
   W[5, 2, 17, 2]/2 + (3*W[5, 2, 17, 4])/4 + W[5, 2, 17, 5]/4 - 
   2*W[5, 2, 17, 12] + (3*W[5, 2, 17, 16])/4 + (5*W[5, 2, 17, 17])/4 + 
   W[5, 2, 17, 18]/4 - W[5, 2, 17, 19]/2 - W[5, 2, 17, 20]/4 - 
   W[5, 2, 17, 26]/4 + W[5, 2, 17, 27]/4 + W[5, 2, 17, 28]/2 - 
   W[5, 2, 17, 29]/4 + W[5, 2, 17, 30]/4 + W[5, 2, 26, 4]/4 + 
   W[5, 2, 26, 5]/4 - W[5, 2, 26, 16]/4 - W[5, 2, 26, 17]/4 - 
   W[5, 2, 26, 18]/4 + W[5, 2, 26, 19]/2 - W[5, 2, 26, 20]/4 - 
   (3*W[5, 2, 26, 26])/4 - W[5, 2, 26, 27]/4 - W[5, 2, 26, 28]/2 - 
   W[5, 2, 26, 29]/4 - (3*W[5, 2, 26, 30])/4 + W[5, 3, 1, 1] + 
   W[5, 3, 1, 3] + W[5, 3, 1, 4]/4 + W[5, 3, 1, 5]/4 - 2*W[5, 3, 1, 8] + 
   (3*W[5, 3, 1, 16])/4 - (5*W[5, 3, 1, 17])/4 - W[5, 3, 1, 18]/4 + 
   W[5, 3, 1, 19]/2 - W[5, 3, 1, 20]/4 + W[5, 3, 1, 26]/4 - 
   W[5, 3, 1, 27]/4 - W[5, 3, 1, 28]/2 - W[5, 3, 1, 29]/4 + 
   W[5, 3, 1, 30]/4 - W[5, 3, 2, 4] + W[5, 3, 2, 12] + W[5, 3, 4, 1] - 
   W[5, 3, 4, 2] - W[5, 3, 4, 3] - (5*W[5, 3, 4, 4])/4 + 
   (7*W[5, 3, 4, 5])/4 - (3*W[5, 3, 4, 16])/4 + (5*W[5, 3, 4, 17])/4 + 
   W[5, 3, 4, 18]/4 - W[5, 3, 4, 19]/2 + W[5, 3, 4, 20]/4 - 
   W[5, 3, 4, 26]/4 + W[5, 3, 4, 27]/4 + W[5, 3, 4, 28]/2 + 
   W[5, 3, 4, 29]/4 - W[5, 3, 4, 30]/4 - W[5, 3, 5, 1]/2 + W[5, 3, 5, 2] - 
   W[5, 3, 5, 3]/2 + (9*W[5, 3, 5, 4])/4 - (3*W[5, 3, 5, 5])/4 + 
   2*W[5, 3, 5, 8] - 3*W[5, 3, 5, 12] - (3*W[5, 3, 5, 16])/4 + 
   (5*W[5, 3, 5, 17])/4 - W[5, 3, 5, 18]/4 - W[5, 3, 5, 19]/2 - 
   W[5, 3, 5, 20]/4 - W[5, 3, 5, 26]/4 - W[5, 3, 5, 27]/4 + 
   W[5, 3, 5, 28]/2 - W[5, 3, 5, 29]/4 - W[5, 3, 5, 30]/4 + W[5, 3, 12, 3] - 
   W[5, 3, 12, 4] - 2*W[5, 3, 12, 5] + 4*W[5, 3, 12, 12] - 
   3*W[5, 3, 12, 17] + W[5, 3, 12, 19] + W[5, 3, 12, 26] - W[5, 3, 12, 28] - 
   W[5, 3, 15, 1]/2 - W[5, 3, 15, 2]/2 - W[5, 3, 15, 3]/2 + 
   W[5, 3, 15, 5]/2 + W[5, 3, 15, 17]/2 + W[5, 3, 15, 20]/2 - 
   W[5, 3, 15, 26]/2 + W[5, 3, 15, 29]/2 - W[5, 3, 17, 1] + 
   W[5, 3, 17, 2]/2 + (3*W[5, 3, 17, 4])/4 + W[5, 3, 17, 5]/4 - 
   2*W[5, 3, 17, 12] + (3*W[5, 3, 17, 16])/4 + (5*W[5, 3, 17, 17])/4 + 
   W[5, 3, 17, 18]/4 - W[5, 3, 17, 19]/2 - W[5, 3, 17, 20]/4 - 
   W[5, 3, 17, 26]/4 + W[5, 3, 17, 27]/4 + W[5, 3, 17, 28]/2 - 
   W[5, 3, 17, 29]/4 + W[5, 3, 17, 30]/4 + W[5, 3, 26, 4]/4 + 
   W[5, 3, 26, 5]/4 - W[5, 3, 26, 16]/4 - W[5, 3, 26, 17]/4 - 
   W[5, 3, 26, 18]/4 + W[5, 3, 26, 19]/2 - W[5, 3, 26, 20]/4 - 
   (3*W[5, 3, 26, 26])/4 - W[5, 3, 26, 27]/4 - W[5, 3, 26, 28]/2 - 
   W[5, 3, 26, 29]/4 - (3*W[5, 3, 26, 30])/4 - W[5, 4, 1, 1] - 
   W[5, 4, 1, 2] + W[5, 4, 1, 3] + (7*W[5, 4, 1, 4])/4 - 
   (5*W[5, 4, 1, 5])/4 + (5*W[5, 4, 1, 16])/4 - (3*W[5, 4, 1, 17])/4 + 
   W[5, 4, 1, 18]/4 - W[5, 4, 1, 19]/2 + W[5, 4, 1, 20]/4 - 
   W[5, 4, 1, 26]/4 + W[5, 4, 1, 27]/4 + W[5, 4, 1, 28]/2 + 
   W[5, 4, 1, 29]/4 - W[5, 4, 1, 30]/4 - 2*W[5, 4, 2, 1] - 2*W[5, 4, 2, 3] + 
   (7*W[5, 4, 2, 4])/4 + (7*W[5, 4, 2, 5])/4 - W[5, 4, 2, 12] - 
   W[5, 4, 2, 14] + (5*W[5, 4, 2, 16])/4 + (5*W[5, 4, 2, 17])/4 + 
   W[5, 4, 2, 18]/4 - W[5, 4, 2, 19]/2 + W[5, 4, 2, 20]/4 - 
   W[5, 4, 2, 26]/4 + W[5, 4, 2, 27]/4 + W[5, 4, 2, 28]/2 + 
   W[5, 4, 2, 29]/4 - W[5, 4, 2, 30]/4 + W[5, 4, 3, 1] - W[5, 4, 3, 2] - 
   W[5, 4, 3, 3] - (5*W[5, 4, 3, 4])/4 + (7*W[5, 4, 3, 5])/4 - 
   (3*W[5, 4, 3, 16])/4 + (5*W[5, 4, 3, 17])/4 + W[5, 4, 3, 18]/4 - 
   W[5, 4, 3, 19]/2 + W[5, 4, 3, 20]/4 - W[5, 4, 3, 26]/4 + 
   W[5, 4, 3, 27]/4 + W[5, 4, 3, 28]/2 + W[5, 4, 3, 29]/4 - 
   W[5, 4, 3, 30]/4 + (3*W[5, 4, 4, 1])/2 + (3*W[5, 4, 4, 2])/2 - 
   (3*W[5, 4, 4, 3])/2 - W[5, 4, 4, 5] - W[5, 4, 4, 14] + W[5, 4, 4, 19]/2 - 
   W[5, 4, 4, 28]/2 - (3*W[5, 4, 5, 1])/2 + (3*W[5, 4, 5, 2])/2 + 
   (3*W[5, 4, 5, 3])/2 - W[5, 4, 5, 4] - W[5, 4, 5, 12] + W[5, 4, 5, 19]/2 - 
   W[5, 4, 5, 28]/2 + W[5, 4, 11, 1]/2 + W[5, 4, 11, 2]/2 + 
   W[5, 4, 11, 3]/2 - W[5, 4, 11, 4]/2 - W[5, 4, 11, 16]/2 - 
   W[5, 4, 11, 18]/2 - W[5, 4, 11, 27]/2 + W[5, 4, 11, 30]/2 - 
   W[5, 4, 12, 2] + 2*W[5, 4, 12, 3] - W[5, 4, 12, 5] + 2*W[5, 4, 12, 12] - 
   2*W[5, 4, 12, 17] + 2*W[5, 4, 14, 1] - W[5, 4, 14, 2] - W[5, 4, 14, 4] + 
   2*W[5, 4, 14, 14] - 2*W[5, 4, 14, 16] + W[5, 4, 15, 1]/2 + 
   W[5, 4, 15, 2]/2 + W[5, 4, 15, 3]/2 - W[5, 4, 15, 5]/2 - 
   W[5, 4, 15, 17]/2 - W[5, 4, 15, 20]/2 + W[5, 4, 15, 26]/2 - 
   W[5, 4, 15, 29]/2 - W[5, 4, 19, 1] - W[5, 4, 19, 3] + W[5, 4, 19, 4]/4 + 
   W[5, 4, 19, 5]/4 + (3*W[5, 4, 19, 16])/4 + (3*W[5, 4, 19, 17])/4 - 
   W[5, 4, 19, 18]/4 + W[5, 4, 19, 19]/2 - W[5, 4, 19, 20]/4 + 
   W[5, 4, 19, 26]/4 - W[5, 4, 19, 27]/4 - W[5, 4, 19, 28]/2 - 
   W[5, 4, 19, 29]/4 + W[5, 4, 19, 30]/4 - W[5, 4, 28, 4]/4 - 
   W[5, 4, 28, 5]/4 + W[5, 4, 28, 16]/4 + W[5, 4, 28, 17]/4 + 
   W[5, 4, 28, 18]/4 - W[5, 4, 28, 19]/2 + W[5, 4, 28, 20]/4 + 
   (3*W[5, 4, 28, 26])/4 + W[5, 4, 28, 27]/4 + W[5, 4, 28, 28]/2 + 
   W[5, 4, 28, 29]/4 + (3*W[5, 4, 28, 30])/4 + W[5, 5, 1, 2]/2 + 
   W[5, 5, 1, 3]/2 - (3*W[5, 5, 1, 4])/2 + W[5, 5, 1, 12] - 
   W[5, 5, 1, 20]/2 - W[5, 5, 1, 29]/2 + W[5, 5, 2, 1]/2 + 
   (3*W[5, 5, 2, 4])/2 - W[5, 5, 2, 5]/2 - W[5, 5, 2, 12] - 
   W[5, 5, 2, 17]/2 + W[5, 5, 2, 26]/2 + W[5, 5, 3, 1]/2 + 
   (3*W[5, 5, 3, 4])/2 - W[5, 5, 3, 5]/2 - W[5, 5, 3, 12] - 
   W[5, 5, 3, 17]/2 + W[5, 5, 3, 26]/2 - (3*W[5, 5, 4, 1])/2 + 
   (3*W[5, 5, 4, 2])/2 + (3*W[5, 5, 4, 3])/2 - W[5, 5, 4, 4] - 
   W[5, 5, 4, 12] + W[5, 5, 4, 19]/2 - W[5, 5, 4, 28]/2 + W[5, 5, 12, 1] - 
   (3*W[5, 5, 12, 2])/2 - (3*W[5, 5, 12, 3])/2 - W[5, 5, 12, 4]/2 + 
   W[5, 5, 12, 5]/2 + 2*W[5, 5, 12, 12] + W[5, 5, 12, 17]/2 - 
   W[5, 5, 12, 19]/2 - W[5, 5, 12, 26]/2 + W[5, 5, 12, 28]/2 - 
   W[5, 5, 15, 1]/2 - W[5, 5, 15, 2]/2 - W[5, 5, 15, 3]/2 + 
   W[5, 5, 15, 5]/2 + W[5, 5, 15, 17]/2 + W[5, 5, 15, 20]/2 - 
   W[5, 5, 15, 26]/2 + W[5, 5, 15, 29]/2 + W[5, 12, 1, 2] - 
   2*W[5, 12, 1, 3] + W[5, 12, 1, 5] - 2*W[5, 12, 1, 12] + 
   2*W[5, 12, 1, 17] + 2*W[5, 12, 2, 1] + (3*W[5, 12, 2, 3])/2 - 
   (5*W[5, 12, 2, 4])/4 - (5*W[5, 12, 2, 5])/4 + W[5, 12, 2, 12] - 
   (3*W[5, 12, 2, 16])/4 - (5*W[5, 12, 2, 17])/4 - W[5, 12, 2, 18]/4 + 
   W[5, 12, 2, 19]/2 - W[5, 12, 2, 20]/4 + W[5, 12, 2, 26]/4 - 
   W[5, 12, 2, 27]/4 - W[5, 12, 2, 28]/2 - W[5, 12, 2, 29]/4 - 
   W[5, 12, 2, 30]/4 - W[5, 12, 3, 1] + W[5, 12, 3, 2]/2 + W[5, 12, 3, 3] - 
   W[5, 12, 3, 4]/4 - (7*W[5, 12, 3, 5])/4 + 2*W[5, 12, 3, 12] + 
   (3*W[5, 12, 3, 16])/4 - (7*W[5, 12, 3, 17])/4 + W[5, 12, 3, 18]/4 + 
   W[5, 12, 3, 19]/2 - W[5, 12, 3, 20]/4 + (3*W[5, 12, 3, 26])/4 + 
   W[5, 12, 3, 27]/4 - W[5, 12, 3, 28]/2 - W[5, 12, 3, 29]/4 + 
   W[5, 12, 3, 30]/4 - W[5, 12, 4, 1] - W[5, 12, 4, 2] + W[5, 12, 4, 3] + 
   W[5, 12, 4, 4]/4 - (3*W[5, 12, 4, 5])/4 + 2*W[5, 12, 4, 12] + 
   (3*W[5, 12, 4, 16])/4 - (5*W[5, 12, 4, 17])/4 - W[5, 12, 4, 18]/4 + 
   W[5, 12, 4, 19]/2 - W[5, 12, 4, 20]/4 + W[5, 12, 4, 26]/4 - 
   W[5, 12, 4, 27]/4 - W[5, 12, 4, 28]/2 - W[5, 12, 4, 29]/4 + 
   W[5, 12, 4, 30]/4 - (3*W[5, 12, 5, 2])/2 - W[5, 12, 5, 3] - 
   (5*W[5, 12, 5, 4])/4 - (5*W[5, 12, 5, 5])/4 + 5*W[5, 12, 5, 12] + 
   (3*W[5, 12, 5, 16])/4 - (5*W[5, 12, 5, 17])/4 + W[5, 12, 5, 18]/4 + 
   W[5, 12, 5, 20]/4 + W[5, 12, 5, 26]/4 + W[5, 12, 5, 27]/4 + 
   W[5, 12, 5, 29]/4 + W[5, 12, 5, 30]/4 - 2*W[5, 12, 12, 1] + 
   (3*W[5, 12, 12, 2])/2 - (3*W[5, 12, 12, 3])/2 + (7*W[5, 12, 12, 4])/2 + 
   (9*W[5, 12, 12, 5])/2 - 10*W[5, 12, 12, 12] + (11*W[5, 12, 12, 17])/2 - 
   (3*W[5, 12, 12, 19])/2 - (3*W[5, 12, 12, 26])/2 + (3*W[5, 12, 12, 28])/2 + 
   W[5, 12, 17, 1] - W[5, 12, 17, 2]/2 - (3*W[5, 12, 17, 4])/4 - 
   W[5, 12, 17, 5]/4 + 2*W[5, 12, 17, 12] - (3*W[5, 12, 17, 16])/4 - 
   (5*W[5, 12, 17, 17])/4 - W[5, 12, 17, 18]/4 + W[5, 12, 17, 19]/2 + 
   W[5, 12, 17, 20]/4 + W[5, 12, 17, 26]/4 - W[5, 12, 17, 27]/4 - 
   W[5, 12, 17, 28]/2 + W[5, 12, 17, 29]/4 - W[5, 12, 17, 30]/4 + 
   W[5, 12, 19, 1] + W[5, 12, 19, 3] - W[5, 12, 19, 4]/4 - 
   W[5, 12, 19, 5]/4 - (3*W[5, 12, 19, 16])/4 - (3*W[5, 12, 19, 17])/4 + 
   W[5, 12, 19, 18]/4 - W[5, 12, 19, 19]/2 + W[5, 12, 19, 20]/4 - 
   W[5, 12, 19, 26]/4 + W[5, 12, 19, 27]/4 + W[5, 12, 19, 28]/2 + 
   W[5, 12, 19, 29]/4 - W[5, 12, 19, 30]/4 - W[5, 12, 26, 4]/4 - 
   W[5, 12, 26, 5]/4 + W[5, 12, 26, 16]/4 + W[5, 12, 26, 17]/4 + 
   W[5, 12, 26, 18]/4 - W[5, 12, 26, 19]/2 + W[5, 12, 26, 20]/4 + 
   (3*W[5, 12, 26, 26])/4 + W[5, 12, 26, 27]/4 + W[5, 12, 26, 28]/2 + 
   W[5, 12, 26, 29]/4 + (3*W[5, 12, 26, 30])/4 + W[5, 12, 28, 4]/4 + 
   W[5, 12, 28, 5]/4 - W[5, 12, 28, 16]/4 - W[5, 12, 28, 17]/4 - 
   W[5, 12, 28, 18]/4 + W[5, 12, 28, 19]/2 - W[5, 12, 28, 20]/4 - 
   (3*W[5, 12, 28, 26])/4 - W[5, 12, 28, 27]/4 - W[5, 12, 28, 28]/2 - 
   W[5, 12, 28, 29]/4 - (3*W[5, 12, 28, 30])/4 - W[5, 15, 1, 1] - 
   W[5, 15, 1, 2]/2 - (3*W[5, 15, 1, 3])/2 + W[5, 15, 1, 4]/4 - 
   W[5, 15, 1, 5]/4 + 2*W[5, 15, 1, 8] - (3*W[5, 15, 1, 16])/4 + 
   (5*W[5, 15, 1, 17])/4 + W[5, 15, 1, 18]/4 - W[5, 15, 1, 19]/2 + 
   (3*W[5, 15, 1, 20])/4 - W[5, 15, 1, 26]/4 + W[5, 15, 1, 27]/4 + 
   W[5, 15, 1, 28]/2 + (3*W[5, 15, 1, 29])/4 - W[5, 15, 1, 30]/4 - 
   (3*W[5, 15, 2, 1])/2 - W[5, 15, 2, 3]/2 + (3*W[5, 15, 2, 4])/4 + 
   (3*W[5, 15, 2, 5])/4 - 2*W[5, 15, 2, 12] + (3*W[5, 15, 2, 16])/4 + 
   (7*W[5, 15, 2, 17])/4 + W[5, 15, 2, 18]/4 - W[5, 15, 2, 19]/2 + 
   W[5, 15, 2, 20]/4 - (3*W[5, 15, 2, 26])/4 + W[5, 15, 2, 27]/4 + 
   W[5, 15, 2, 28]/2 + W[5, 15, 2, 29]/4 + W[5, 15, 2, 30]/4 - 
   (3*W[5, 15, 3, 1])/2 + W[5, 15, 3, 2]/2 - W[5, 15, 3, 3] + 
   (3*W[5, 15, 3, 4])/4 + W[5, 15, 3, 5]/4 + 2*W[5, 15, 3, 8] - 
   2*W[5, 15, 3, 12] - (3*W[5, 15, 3, 16])/4 + (9*W[5, 15, 3, 17])/4 - 
   W[5, 15, 3, 18]/4 - W[5, 15, 3, 19]/2 + W[5, 15, 3, 20]/4 - 
   (5*W[5, 15, 3, 26])/4 - W[5, 15, 3, 27]/4 + W[5, 15, 3, 28]/2 + 
   W[5, 15, 3, 29]/4 - W[5, 15, 3, 30]/4 + W[5, 15, 4, 1]/2 + 
   W[5, 15, 4, 2]/2 + W[5, 15, 4, 3]/2 - W[5, 15, 4, 5]/2 - 
   W[5, 15, 4, 17]/2 - W[5, 15, 4, 20]/2 + W[5, 15, 4, 26]/2 - 
   W[5, 15, 4, 29]/2 + W[5, 15, 5, 1]/2 - (3*W[5, 15, 5, 2])/2 - 
   (3*W[5, 15, 5, 4])/4 + (3*W[5, 15, 5, 5])/4 - 2*W[5, 15, 5, 8] + 
   2*W[5, 15, 5, 12] + (3*W[5, 15, 5, 16])/4 - (5*W[5, 15, 5, 17])/4 + 
   W[5, 15, 5, 18]/4 + W[5, 15, 5, 19]/2 + (3*W[5, 15, 5, 20])/4 + 
   W[5, 15, 5, 26]/4 + W[5, 15, 5, 27]/4 - W[5, 15, 5, 28]/2 + 
   (3*W[5, 15, 5, 29])/4 + W[5, 15, 5, 30]/4 + (3*W[5, 15, 15, 1])/2 + 
   (3*W[5, 15, 15, 2])/2 + (3*W[5, 15, 15, 3])/2 - (3*W[5, 15, 15, 5])/2 - 
   (3*W[5, 15, 15, 17])/2 - (3*W[5, 15, 15, 20])/2 + (3*W[5, 15, 15, 26])/2 - 
   (3*W[5, 15, 15, 29])/2 + W[5, 15, 17, 1] - W[5, 15, 17, 2]/2 - 
   (3*W[5, 15, 17, 4])/4 - W[5, 15, 17, 5]/4 + 2*W[5, 15, 17, 12] - 
   (3*W[5, 15, 17, 16])/4 - (5*W[5, 15, 17, 17])/4 - W[5, 15, 17, 18]/4 + 
   W[5, 15, 17, 19]/2 + W[5, 15, 17, 20]/4 + W[5, 15, 17, 26]/4 - 
   W[5, 15, 17, 27]/4 - W[5, 15, 17, 28]/2 + W[5, 15, 17, 29]/4 - 
   W[5, 15, 17, 30]/4 + W[5, 15, 20, 1]/2 + W[5, 15, 20, 3] - 
   W[5, 15, 20, 4]/4 + (3*W[5, 15, 20, 5])/4 - 2*W[5, 15, 20, 8] + 
   (3*W[5, 15, 20, 16])/4 - (3*W[5, 15, 20, 17])/4 - W[5, 15, 20, 18]/4 + 
   W[5, 15, 20, 19]/2 - W[5, 15, 20, 20]/4 - W[5, 15, 20, 26]/4 - 
   W[5, 15, 20, 27]/4 - W[5, 15, 20, 28]/2 - W[5, 15, 20, 29]/4 + 
   W[5, 15, 20, 30]/4 - W[5, 15, 26, 4]/4 - W[5, 15, 26, 5]/4 + 
   W[5, 15, 26, 16]/4 + W[5, 15, 26, 17]/4 + W[5, 15, 26, 18]/4 - 
   W[5, 15, 26, 19]/2 + W[5, 15, 26, 20]/4 + (3*W[5, 15, 26, 26])/4 + 
   W[5, 15, 26, 27]/4 + W[5, 15, 26, 28]/2 + W[5, 15, 26, 29]/4 + 
   (3*W[5, 15, 26, 30])/4 + W[5, 15, 29, 4]/4 + W[5, 15, 29, 5]/4 - 
   W[5, 15, 29, 16]/4 - W[5, 15, 29, 17]/4 - W[5, 15, 29, 18]/4 + 
   W[5, 15, 29, 19]/2 - W[5, 15, 29, 20]/4 - (3*W[5, 15, 29, 26])/4 - 
   W[5, 15, 29, 27]/4 - W[5, 15, 29, 28]/2 - W[5, 15, 29, 29]/4 - 
   (3*W[5, 15, 29, 30])/4 + 6*W[1]*Zeta[3] - 3*W[2]*Zeta[3] + 
   6*W[3]*Zeta[3] + (13*W[4]*Zeta[3])/4 + (13*W[5]*Zeta[3])/4 - 
   14*W[6]*Zeta[3] - 14*W[8]*Zeta[3] + (19*W[16]*Zeta[3])/4 + 
   (19*W[17]*Zeta[3])/4 + (3*W[18]*Zeta[3])/4 + (3*W[19]*Zeta[3])/2 + 
   (3*W[20]*Zeta[3])/4 + (9*W[26]*Zeta[3])/4 + (3*W[27]*Zeta[3])/4 - 
   (3*W[28]*Zeta[3])/2 + (3*W[29]*Zeta[3])/4 + (9*W[30]*Zeta[3])/4) + 
 r[4]*(phi1 - Pi^4/90 + (d[37, 3]*W[3])/4 + (d[37, 3]*W[4])/4 - 
   (d[37, 3]*W[16])/4 - (d[37, 3]*W[17])/4 + (d[37, 3]*W[18])/2 - 
   (d[37, 3]*W[19])/4 - (d[37, 3]*W[20])/4 - (d[37, 3]*W[26])/4 - 
   (d[37, 3]*W[27])/2 - (d[37, 3]*W[28])/4 - (3*d[37, 3]*W[29])/4 - 
   (3*d[37, 3]*W[30])/4 - (13*Pi^2*W[1, 3])/24 - (13*Pi^2*W[1, 4])/24 + 
   (Pi^2*W[1, 11])/3 + (Pi^2*W[1, 13])/3 + (5*Pi^2*W[1, 16])/24 + 
   (Pi^2*W[1, 17])/24 - (Pi^2*W[1, 18])/12 + (Pi^2*W[1, 19])/24 + 
   (5*Pi^2*W[1, 20])/24 + (Pi^2*W[1, 26])/24 + (Pi^2*W[1, 27])/12 + 
   (Pi^2*W[1, 28])/24 - (Pi^2*W[1, 29])/24 - (Pi^2*W[1, 30])/24 + 
   (Pi^2*W[2, 1])/6 + (Pi^2*W[2, 2])/6 + (Pi^2*W[2, 3])/24 - 
   (11*Pi^2*W[2, 4])/24 + (Pi^2*W[2, 7])/3 + (Pi^2*W[2, 11])/3 - 
   (3*Pi^2*W[2, 16])/8 - (Pi^2*W[2, 17])/24 + (Pi^2*W[2, 18])/12 - 
   (Pi^2*W[2, 19])/24 - (5*Pi^2*W[2, 20])/24 - (Pi^2*W[2, 26])/24 - 
   (Pi^2*W[2, 27])/12 - (Pi^2*W[2, 28])/24 + (Pi^2*W[2, 29])/24 + 
   (5*Pi^2*W[2, 30])/24 - (Pi^2*W[3, 1])/4 - (Pi^2*W[3, 2])/12 - 
   (5*Pi^2*W[3, 3])/24 + (23*Pi^2*W[3, 4])/24 - (Pi^2*W[3, 5])/3 - 
   (Pi^2*W[3, 13])/3 + (5*Pi^2*W[3, 16])/24 + (Pi^2*W[3, 17])/8 - 
   (Pi^2*W[3, 19])/24 - (Pi^2*W[3, 20])/24 + (Pi^2*W[3, 26])/8 - 
   (Pi^2*W[3, 28])/24 - (Pi^2*W[3, 29])/8 - (Pi^2*W[3, 30])/24 - 
   (Pi^2*W[4, 1])/4 - (Pi^2*W[4, 2])/3 + (23*Pi^2*W[4, 3])/24 - 
   (5*Pi^2*W[4, 4])/24 - (Pi^2*W[4, 5])/12 - (Pi^2*W[4, 11])/3 - 
   (Pi^2*W[4, 16])/24 - (Pi^2*W[4, 17])/24 + (Pi^2*W[4, 19])/8 + 
   (5*Pi^2*W[4, 20])/24 - (Pi^2*W[4, 26])/24 + (Pi^2*W[4, 28])/8 - 
   (Pi^2*W[4, 29])/24 - (Pi^2*W[4, 30])/8 + (Pi^2*W[5, 1])/6 - 
   (11*Pi^2*W[5, 3])/24 + (Pi^2*W[5, 4])/24 + (Pi^2*W[5, 5])/6 + 
   (Pi^2*W[5, 10])/3 + (Pi^2*W[5, 13])/3 - (5*Pi^2*W[5, 16])/24 - 
   (Pi^2*W[5, 17])/24 + (Pi^2*W[5, 18])/12 - (Pi^2*W[5, 19])/24 - 
   (3*Pi^2*W[5, 20])/8 - (Pi^2*W[5, 26])/24 - (Pi^2*W[5, 27])/12 - 
   (Pi^2*W[5, 28])/24 + (5*Pi^2*W[5, 29])/24 + (Pi^2*W[5, 30])/24 + 
   (Pi^2*W[16, 1])/12 + (Pi^2*W[16, 3])/8 + (Pi^2*W[16, 4])/24 - 
   (Pi^2*W[16, 5])/6 - (Pi^2*W[16, 11])/3 + (5*Pi^2*W[16, 16])/24 + 
   (Pi^2*W[16, 17])/24 - (Pi^2*W[16, 18])/12 - (Pi^2*W[16, 19])/24 + 
   (Pi^2*W[16, 20])/8 + (Pi^2*W[16, 26])/24 + (Pi^2*W[16, 27])/12 - 
   (Pi^2*W[16, 28])/24 + (Pi^2*W[16, 29])/24 - (Pi^2*W[16, 30])/24 + 
   (Pi^2*W[17, 2])/12 + (Pi^2*W[17, 3])/8 - (Pi^2*W[17, 4])/24 + 
   (Pi^2*W[17, 5])/6 - (Pi^2*W[17, 10])/3 + (Pi^2*W[17, 16])/8 - 
   (Pi^2*W[17, 17])/24 + (Pi^2*W[17, 18])/12 - (Pi^2*W[17, 19])/24 - 
   (Pi^2*W[17, 20])/8 - (Pi^2*W[17, 26])/24 - (Pi^2*W[17, 27])/12 - 
   (Pi^2*W[17, 28])/24 - (Pi^2*W[17, 29])/24 + (Pi^2*W[17, 30])/24 + 
   (Pi^2*W[18, 2])/6 - (Pi^2*W[18, 3])/24 - (Pi^2*W[18, 4])/24 + 
   (Pi^2*W[18, 5])/6 - (Pi^2*W[18, 16])/8 + (Pi^2*W[18, 17])/24 - 
   (Pi^2*W[18, 18])/12 + (Pi^2*W[18, 19])/24 - (Pi^2*W[18, 20])/8 + 
   (Pi^2*W[18, 26])/24 + (Pi^2*W[18, 27])/12 + (Pi^2*W[18, 28])/24 - 
   (Pi^2*W[18, 29])/24 - (Pi^2*W[18, 30])/24 + (Pi^2*W[19, 2])/6 - 
   (Pi^2*W[19, 3])/24 + (Pi^2*W[19, 4])/8 + (Pi^2*W[19, 5])/12 - 
   (Pi^2*W[19, 7])/3 - (Pi^2*W[19, 16])/8 - (Pi^2*W[19, 17])/24 + 
   (Pi^2*W[19, 18])/12 - (Pi^2*W[19, 19])/24 + (Pi^2*W[19, 20])/8 - 
   (Pi^2*W[19, 26])/24 - (Pi^2*W[19, 27])/12 - (Pi^2*W[19, 28])/24 + 
   (Pi^2*W[19, 29])/24 - (Pi^2*W[19, 30])/24 + (Pi^2*W[20, 1])/12 - 
   (Pi^2*W[20, 2])/6 + (Pi^2*W[20, 3])/24 + (Pi^2*W[20, 4])/8 - 
   (Pi^2*W[20, 13])/3 + (Pi^2*W[20, 16])/8 - (Pi^2*W[20, 17])/24 - 
   (Pi^2*W[20, 18])/12 + (Pi^2*W[20, 19])/24 + (5*Pi^2*W[20, 20])/24 - 
   (Pi^2*W[20, 26])/24 + (Pi^2*W[20, 27])/12 + (Pi^2*W[20, 28])/24 - 
   (Pi^2*W[20, 29])/24 + (Pi^2*W[20, 30])/24 + (Pi^2*W[26, 3])/24 + 
   (Pi^2*W[26, 4])/24 - (Pi^2*W[26, 16])/24 - (Pi^2*W[26, 17])/24 + 
   (Pi^2*W[26, 18])/12 - (Pi^2*W[26, 19])/24 - (Pi^2*W[26, 20])/24 - 
   (Pi^2*W[26, 26])/24 - (Pi^2*W[26, 27])/12 - (Pi^2*W[26, 28])/24 - 
   (Pi^2*W[26, 29])/8 - (Pi^2*W[26, 30])/8 + (Pi^2*W[27, 3])/24 + 
   (Pi^2*W[27, 4])/24 - (Pi^2*W[27, 16])/24 - (Pi^2*W[27, 17])/24 + 
   (Pi^2*W[27, 18])/12 - (Pi^2*W[27, 19])/24 - (Pi^2*W[27, 20])/24 - 
   (Pi^2*W[27, 26])/24 - (Pi^2*W[27, 27])/12 - (Pi^2*W[27, 28])/24 - 
   (Pi^2*W[27, 29])/8 - (Pi^2*W[27, 30])/8 + (Pi^2*W[28, 3])/24 + 
   (Pi^2*W[28, 4])/24 - (Pi^2*W[28, 16])/24 - (Pi^2*W[28, 17])/24 + 
   (Pi^2*W[28, 18])/12 - (Pi^2*W[28, 19])/24 - (Pi^2*W[28, 20])/24 - 
   (Pi^2*W[28, 26])/24 - (Pi^2*W[28, 27])/12 - (Pi^2*W[28, 28])/24 - 
   (Pi^2*W[28, 29])/8 - (Pi^2*W[28, 30])/8 + (Pi^2*W[29, 3])/24 + 
   (Pi^2*W[29, 4])/24 - (Pi^2*W[29, 16])/24 - (Pi^2*W[29, 17])/24 + 
   (Pi^2*W[29, 18])/12 - (Pi^2*W[29, 19])/24 - (Pi^2*W[29, 20])/24 - 
   (Pi^2*W[29, 26])/24 - (Pi^2*W[29, 27])/12 - (Pi^2*W[29, 28])/24 - 
   (Pi^2*W[29, 29])/8 - (Pi^2*W[29, 30])/8 + (Pi^2*W[30, 3])/24 + 
   (Pi^2*W[30, 4])/24 - (Pi^2*W[30, 16])/24 - (Pi^2*W[30, 17])/24 + 
   (Pi^2*W[30, 18])/12 - (Pi^2*W[30, 19])/24 - (Pi^2*W[30, 20])/24 - 
   (Pi^2*W[30, 26])/24 - (Pi^2*W[30, 27])/12 - (Pi^2*W[30, 28])/24 - 
   (Pi^2*W[30, 29])/8 - (Pi^2*W[30, 30])/8 + W[1, 1, 2, 3] + W[1, 1, 2, 4] - 
   W[1, 1, 2, 11] - W[1, 1, 2, 13] + W[1, 1, 3, 2] - 2*W[1, 1, 3, 3] - 
   2*W[1, 1, 3, 4] + W[1, 1, 3, 5] + W[1, 1, 3, 11] + W[1, 1, 3, 13] + 
   W[1, 1, 4, 2] - 2*W[1, 1, 4, 3] - 2*W[1, 1, 4, 4] + W[1, 1, 4, 5] + 
   W[1, 1, 4, 11] + W[1, 1, 4, 13] + W[1, 1, 5, 3] + W[1, 1, 5, 4] - 
   W[1, 1, 5, 11] - W[1, 1, 5, 13] - W[1, 1, 11, 2] + W[1, 1, 11, 3] + 
   W[1, 1, 11, 4] - W[1, 1, 11, 5] - W[1, 1, 13, 2] + W[1, 1, 13, 3] + 
   W[1, 1, 13, 4] - W[1, 1, 13, 5] + W[1, 2, 1, 3] + W[1, 2, 1, 4] - 
   W[1, 2, 1, 11] - W[1, 2, 1, 13] + W[1, 2, 3, 1] + W[1, 2, 3, 2] + 
   (5*W[1, 2, 3, 3])/4 - (3*W[1, 2, 3, 4])/4 - W[1, 2, 3, 5] - 
   W[1, 2, 3, 13] - (5*W[1, 2, 3, 16])/4 - W[1, 2, 3, 17]/4 + 
   W[1, 2, 3, 18]/2 - W[1, 2, 3, 19]/4 + (3*W[1, 2, 3, 20])/4 - 
   W[1, 2, 3, 26]/4 - W[1, 2, 3, 27]/2 - W[1, 2, 3, 28]/4 + 
   W[1, 2, 3, 29]/4 + W[1, 2, 3, 30]/4 + W[1, 2, 4, 2]/2 - 
   (5*W[1, 2, 4, 3])/4 - (5*W[1, 2, 4, 4])/4 - (3*W[1, 2, 4, 5])/2 + 
   3*W[1, 2, 4, 11] - (5*W[1, 2, 4, 16])/4 + W[1, 2, 4, 17]/4 + 
   W[1, 2, 4, 18]/2 + W[1, 2, 4, 19]/4 + (3*W[1, 2, 4, 20])/4 + 
   W[1, 2, 4, 26]/4 - W[1, 2, 4, 27]/2 + W[1, 2, 4, 28]/4 + 
   W[1, 2, 4, 29]/4 + W[1, 2, 4, 30]/4 - W[1, 2, 5, 2] - W[1, 2, 5, 3]/4 - 
   W[1, 2, 5, 4]/4 - W[1, 2, 5, 5] + (5*W[1, 2, 5, 16])/4 + 
   W[1, 2, 5, 17]/4 - W[1, 2, 5, 18]/2 + W[1, 2, 5, 19]/4 + 
   (5*W[1, 2, 5, 20])/4 + W[1, 2, 5, 26]/4 + W[1, 2, 5, 27]/2 + 
   W[1, 2, 5, 28]/4 - W[1, 2, 5, 29]/4 - W[1, 2, 5, 30]/4 - W[1, 2, 11, 2] + 
   W[1, 2, 11, 3] + 2*W[1, 2, 11, 4] - 4*W[1, 2, 11, 11] + 
   3*W[1, 2, 11, 16] - W[1, 2, 11, 18] + W[1, 2, 11, 27] - W[1, 2, 11, 30] - 
   W[1, 2, 13, 1] - W[1, 2, 13, 3] + 2*W[1, 2, 13, 5] + 2*W[1, 2, 13, 13] - 
   2*W[1, 2, 13, 20] + W[1, 2, 14, 1]/2 + W[1, 2, 14, 2]/2 - 
   W[1, 2, 14, 4]/2 + W[1, 2, 14, 5]/2 - W[1, 2, 14, 16]/2 - 
   W[1, 2, 14, 19]/2 - W[1, 2, 14, 28]/2 + W[1, 2, 14, 30]/2 - 
   W[1, 2, 16, 1]/2 - (3*W[1, 2, 16, 3])/4 - W[1, 2, 16, 4]/4 + 
   W[1, 2, 16, 5] + 2*W[1, 2, 16, 11] - (5*W[1, 2, 16, 16])/4 - 
   W[1, 2, 16, 17]/4 + W[1, 2, 16, 18]/2 + W[1, 2, 16, 19]/4 - 
   (3*W[1, 2, 16, 20])/4 - W[1, 2, 16, 26]/4 - W[1, 2, 16, 27]/2 + 
   W[1, 2, 16, 28]/4 - W[1, 2, 16, 29]/4 + W[1, 2, 16, 30]/4 - 
   W[1, 2, 30, 3]/4 - W[1, 2, 30, 4]/4 + W[1, 2, 30, 16]/4 + 
   W[1, 2, 30, 17]/4 - W[1, 2, 30, 18]/2 + W[1, 2, 30, 19]/4 + 
   W[1, 2, 30, 20]/4 + W[1, 2, 30, 26]/4 + W[1, 2, 30, 27]/2 + 
   W[1, 2, 30, 28]/4 + (3*W[1, 2, 30, 29])/4 + (3*W[1, 2, 30, 30])/4 + 
   2*W[1, 3, 1, 2] - (9*W[1, 3, 1, 3])/4 - (9*W[1, 3, 1, 4])/4 + 
   (3*W[1, 3, 1, 5])/2 + W[1, 3, 1, 11] + 2*W[1, 3, 1, 13] - 
   (3*W[1, 3, 1, 16])/4 - W[1, 3, 1, 17]/4 + W[1, 3, 1, 18]/2 - 
   W[1, 3, 1, 19]/4 - (5*W[1, 3, 1, 20])/4 - W[1, 3, 1, 26]/4 - 
   W[1, 3, 1, 27]/2 - W[1, 3, 1, 28]/4 + W[1, 3, 1, 29]/4 - 
   W[1, 3, 1, 30]/4 + W[1, 3, 2, 1] + W[1, 3, 2, 2] + (5*W[1, 3, 2, 3])/4 - 
   (3*W[1, 3, 2, 4])/4 - W[1, 3, 2, 5] - W[1, 3, 2, 13] - 
   (5*W[1, 3, 2, 16])/4 - W[1, 3, 2, 17]/4 + W[1, 3, 2, 18]/2 - 
   W[1, 3, 2, 19]/4 + (3*W[1, 3, 2, 20])/4 - W[1, 3, 2, 26]/4 - 
   W[1, 3, 2, 27]/2 - W[1, 3, 2, 28]/4 + W[1, 3, 2, 29]/4 + 
   W[1, 3, 2, 30]/4 - (3*W[1, 3, 3, 1])/2 + (3*W[1, 3, 3, 2])/2 + 
   W[1, 3, 3, 4] - (3*W[1, 3, 3, 5])/2 + W[1, 3, 3, 13] - W[1, 3, 3, 18]/2 + 
   W[1, 3, 3, 27]/2 - 2*W[1, 3, 4, 1] - W[1, 3, 4, 2] + W[1, 3, 4, 3] + 
   W[1, 3, 4, 4] - W[1, 3, 4, 5] + W[1, 3, 4, 11] + W[1, 3, 4, 13] + 
   W[1, 3, 5, 1]/2 - W[1, 3, 5, 2] - (7*W[1, 3, 5, 3])/4 - 
   (5*W[1, 3, 5, 4])/4 + W[1, 3, 5, 5] + 3*W[1, 3, 5, 13] + 
   (3*W[1, 3, 5, 16])/4 - W[1, 3, 5, 17]/4 + W[1, 3, 5, 18]/2 + 
   W[1, 3, 5, 19]/4 - (7*W[1, 3, 5, 20])/4 - W[1, 3, 5, 26]/4 - 
   W[1, 3, 5, 27]/2 + W[1, 3, 5, 28]/4 + (3*W[1, 3, 5, 29])/4 + 
   W[1, 3, 5, 30]/4 + W[1, 3, 11, 1] - 2*W[1, 3, 11, 2] + W[1, 3, 11, 4] - 
   2*W[1, 3, 11, 11] + 2*W[1, 3, 11, 16] + (3*W[1, 3, 13, 1])/2 - 
   W[1, 3, 13, 2] + (3*W[1, 3, 13, 3])/2 + (3*W[1, 3, 13, 4])/2 + 
   W[1, 3, 13, 5]/2 - 6*W[1, 3, 13, 13] - W[1, 3, 13, 18]/2 + 
   (5*W[1, 3, 13, 20])/2 + W[1, 3, 13, 27]/2 - W[1, 3, 13, 29]/2 - 
   W[1, 3, 15, 1]/2 - W[1, 3, 15, 2]/2 + W[1, 3, 15, 3]/2 - 
   W[1, 3, 15, 5]/2 + W[1, 3, 15, 17]/2 + W[1, 3, 15, 20]/2 + 
   W[1, 3, 15, 26]/2 - W[1, 3, 15, 29]/2 + W[1, 3, 18, 2] - 
   W[1, 3, 18, 3]/4 - W[1, 3, 18, 4]/4 + W[1, 3, 18, 5] - 
   (3*W[1, 3, 18, 16])/4 + W[1, 3, 18, 17]/4 - W[1, 3, 18, 18]/2 + 
   W[1, 3, 18, 19]/4 - (3*W[1, 3, 18, 20])/4 + W[1, 3, 18, 26]/4 + 
   W[1, 3, 18, 27]/2 + W[1, 3, 18, 28]/4 - W[1, 3, 18, 29]/4 - 
   W[1, 3, 18, 30]/4 + W[1, 3, 27, 3]/4 + W[1, 3, 27, 4]/4 - 
   W[1, 3, 27, 16]/4 - W[1, 3, 27, 17]/4 + W[1, 3, 27, 18]/2 - 
   W[1, 3, 27, 19]/4 - W[1, 3, 27, 20]/4 - W[1, 3, 27, 26]/4 - 
   W[1, 3, 27, 27]/2 - W[1, 3, 27, 28]/4 - (3*W[1, 3, 27, 29])/4 - 
   (3*W[1, 3, 27, 30])/4 + (3*W[1, 4, 1, 2])/2 - (9*W[1, 4, 1, 3])/4 - 
   (9*W[1, 4, 1, 4])/4 + 2*W[1, 4, 1, 5] + 2*W[1, 4, 1, 11] + 
   W[1, 4, 1, 13] - (5*W[1, 4, 1, 16])/4 - W[1, 4, 1, 17]/4 + 
   W[1, 4, 1, 18]/2 - W[1, 4, 1, 19]/4 - (3*W[1, 4, 1, 20])/4 - 
   W[1, 4, 1, 26]/4 - W[1, 4, 1, 27]/2 - W[1, 4, 1, 28]/4 - 
   W[1, 4, 1, 29]/4 + W[1, 4, 1, 30]/4 + W[1, 4, 2, 1]/2 + W[1, 4, 2, 2] - 
   (5*W[1, 4, 2, 3])/4 - (7*W[1, 4, 2, 4])/4 - W[1, 4, 2, 5] + 
   3*W[1, 4, 2, 11] - (7*W[1, 4, 2, 16])/4 + W[1, 4, 2, 17]/4 + 
   W[1, 4, 2, 18]/2 - W[1, 4, 2, 19]/4 + (3*W[1, 4, 2, 20])/4 + 
   W[1, 4, 2, 26]/4 - W[1, 4, 2, 27]/2 - W[1, 4, 2, 28]/4 + 
   W[1, 4, 2, 29]/4 + (3*W[1, 4, 2, 30])/4 - 2*W[1, 4, 3, 1] - 
   W[1, 4, 3, 2] + W[1, 4, 3, 3] + W[1, 4, 3, 4] - W[1, 4, 3, 5] + 
   W[1, 4, 3, 11] + W[1, 4, 3, 13] - (3*W[1, 4, 4, 1])/2 - 
   (3*W[1, 4, 4, 2])/2 + W[1, 4, 4, 3] + (3*W[1, 4, 4, 5])/2 + 
   W[1, 4, 4, 11] - W[1, 4, 4, 18]/2 + W[1, 4, 4, 27]/2 + W[1, 4, 5, 1] - 
   W[1, 4, 5, 2] - (3*W[1, 4, 5, 3])/4 + (5*W[1, 4, 5, 4])/4 + 
   W[1, 4, 5, 5] - W[1, 4, 5, 11] + (3*W[1, 4, 5, 16])/4 - W[1, 4, 5, 17]/4 + 
   W[1, 4, 5, 18]/2 - W[1, 4, 5, 19]/4 - (5*W[1, 4, 5, 20])/4 - 
   W[1, 4, 5, 26]/4 - W[1, 4, 5, 27]/2 - W[1, 4, 5, 28]/4 + 
   W[1, 4, 5, 29]/4 + W[1, 4, 5, 30]/4 + (3*W[1, 4, 11, 1])/2 + 
   W[1, 4, 11, 2]/2 + (3*W[1, 4, 11, 3])/2 + (3*W[1, 4, 11, 4])/2 - 
   W[1, 4, 11, 5] - 6*W[1, 4, 11, 11] + (5*W[1, 4, 11, 16])/2 - 
   W[1, 4, 11, 18]/2 + W[1, 4, 11, 27]/2 - W[1, 4, 11, 30]/2 + 
   W[1, 4, 13, 1] + W[1, 4, 13, 3] - 2*W[1, 4, 13, 5] - 2*W[1, 4, 13, 13] + 
   2*W[1, 4, 13, 20] - W[1, 4, 14, 1]/2 - W[1, 4, 14, 2]/2 + 
   W[1, 4, 14, 4]/2 - W[1, 4, 14, 5]/2 + W[1, 4, 14, 16]/2 + 
   W[1, 4, 14, 19]/2 + W[1, 4, 14, 28]/2 - W[1, 4, 14, 30]/2 + 
   W[1, 4, 18, 2] - W[1, 4, 18, 3]/4 - W[1, 4, 18, 4]/4 + W[1, 4, 18, 5] - 
   (3*W[1, 4, 18, 16])/4 + W[1, 4, 18, 17]/4 - W[1, 4, 18, 18]/2 + 
   W[1, 4, 18, 19]/4 - (3*W[1, 4, 18, 20])/4 + W[1, 4, 18, 26]/4 + 
   W[1, 4, 18, 27]/2 + W[1, 4, 18, 28]/4 - W[1, 4, 18, 29]/4 - 
   W[1, 4, 18, 30]/4 + W[1, 4, 27, 3]/4 + W[1, 4, 27, 4]/4 - 
   W[1, 4, 27, 16]/4 - W[1, 4, 27, 17]/4 + W[1, 4, 27, 18]/2 - 
   W[1, 4, 27, 19]/4 - W[1, 4, 27, 20]/4 - W[1, 4, 27, 26]/4 - 
   W[1, 4, 27, 27]/2 - W[1, 4, 27, 28]/4 - (3*W[1, 4, 27, 29])/4 - 
   (3*W[1, 4, 27, 30])/4 + W[1, 5, 1, 3] + W[1, 5, 1, 4] - W[1, 5, 1, 11] - 
   W[1, 5, 1, 13] - W[1, 5, 2, 2] - W[1, 5, 2, 3]/4 - W[1, 5, 2, 4]/4 - 
   W[1, 5, 2, 5] + (5*W[1, 5, 2, 16])/4 + W[1, 5, 2, 17]/4 - 
   W[1, 5, 2, 18]/2 + W[1, 5, 2, 19]/4 + (5*W[1, 5, 2, 20])/4 + 
   W[1, 5, 2, 26]/4 + W[1, 5, 2, 27]/2 + W[1, 5, 2, 28]/4 - 
   W[1, 5, 2, 29]/4 - W[1, 5, 2, 30]/4 - (3*W[1, 5, 3, 2])/2 - 
   (5*W[1, 5, 3, 3])/4 - (5*W[1, 5, 3, 4])/4 + W[1, 5, 3, 5]/2 + 
   3*W[1, 5, 3, 13] + (3*W[1, 5, 3, 16])/4 + W[1, 5, 3, 17]/4 + 
   W[1, 5, 3, 18]/2 + W[1, 5, 3, 19]/4 - (5*W[1, 5, 3, 20])/4 + 
   W[1, 5, 3, 26]/4 - W[1, 5, 3, 27]/2 + W[1, 5, 3, 28]/4 + 
   W[1, 5, 3, 29]/4 + W[1, 5, 3, 30]/4 + W[1, 5, 4, 1] - W[1, 5, 4, 2] - 
   (3*W[1, 5, 4, 3])/4 + (5*W[1, 5, 4, 4])/4 + W[1, 5, 4, 5] - 
   W[1, 5, 4, 11] + (3*W[1, 5, 4, 16])/4 - W[1, 5, 4, 17]/4 + 
   W[1, 5, 4, 18]/2 - W[1, 5, 4, 19]/4 - (5*W[1, 5, 4, 20])/4 - 
   W[1, 5, 4, 26]/4 - W[1, 5, 4, 27]/2 - W[1, 5, 4, 28]/4 + 
   W[1, 5, 4, 29]/4 + W[1, 5, 4, 30]/4 - W[1, 5, 11, 1] + 2*W[1, 5, 11, 2] - 
   W[1, 5, 11, 4] + 2*W[1, 5, 11, 11] - 2*W[1, 5, 11, 16] + 
   2*W[1, 5, 13, 3] + W[1, 5, 13, 4] - W[1, 5, 13, 5] - 4*W[1, 5, 13, 13] - 
   W[1, 5, 13, 18] + 3*W[1, 5, 13, 20] + W[1, 5, 13, 27] - W[1, 5, 13, 29] + 
   W[1, 5, 15, 1]/2 + W[1, 5, 15, 2]/2 - W[1, 5, 15, 3]/2 + 
   W[1, 5, 15, 5]/2 - W[1, 5, 15, 17]/2 - W[1, 5, 15, 20]/2 - 
   W[1, 5, 15, 26]/2 + W[1, 5, 15, 29]/2 - W[1, 5, 20, 1]/2 + 
   W[1, 5, 20, 2] - W[1, 5, 20, 3]/4 - (3*W[1, 5, 20, 4])/4 + 
   2*W[1, 5, 20, 13] - (3*W[1, 5, 20, 16])/4 + W[1, 5, 20, 17]/4 + 
   W[1, 5, 20, 18]/2 - W[1, 5, 20, 19]/4 - (5*W[1, 5, 20, 20])/4 + 
   W[1, 5, 20, 26]/4 - W[1, 5, 20, 27]/2 - W[1, 5, 20, 28]/4 + 
   W[1, 5, 20, 29]/4 - W[1, 5, 20, 30]/4 - W[1, 5, 29, 3]/4 - 
   W[1, 5, 29, 4]/4 + W[1, 5, 29, 16]/4 + W[1, 5, 29, 17]/4 - 
   W[1, 5, 29, 18]/2 + W[1, 5, 29, 19]/4 + W[1, 5, 29, 20]/4 + 
   W[1, 5, 29, 26]/4 + W[1, 5, 29, 27]/2 + W[1, 5, 29, 28]/4 + 
   (3*W[1, 5, 29, 29])/4 + (3*W[1, 5, 29, 30])/4 - (3*W[1, 11, 1, 2])/2 + 
   (5*W[1, 11, 1, 3])/4 + (5*W[1, 11, 1, 4])/4 - 2*W[1, 11, 1, 5] - 
   W[1, 11, 1, 11] + (5*W[1, 11, 1, 16])/4 + W[1, 11, 1, 17]/4 - 
   W[1, 11, 1, 18]/2 + W[1, 11, 1, 19]/4 + (3*W[1, 11, 1, 20])/4 + 
   W[1, 11, 1, 26]/4 + W[1, 11, 1, 27]/2 + W[1, 11, 1, 28]/4 + 
   W[1, 11, 1, 29]/4 - W[1, 11, 1, 30]/4 - W[1, 11, 2, 1]/2 - 
   W[1, 11, 2, 2] + W[1, 11, 2, 3]/4 + (7*W[1, 11, 2, 4])/4 + 
   W[1, 11, 2, 5] - 2*W[1, 11, 2, 11] + (7*W[1, 11, 2, 16])/4 - 
   W[1, 11, 2, 17]/4 - W[1, 11, 2, 18]/2 + W[1, 11, 2, 19]/4 - 
   (3*W[1, 11, 2, 20])/4 - W[1, 11, 2, 26]/4 + W[1, 11, 2, 27]/2 + 
   W[1, 11, 2, 28]/4 - W[1, 11, 2, 29]/4 - (3*W[1, 11, 2, 30])/4 + 
   W[1, 11, 3, 1] - W[1, 11, 3, 2] - W[1, 11, 3, 3]/4 + 
   (3*W[1, 11, 3, 4])/4 + W[1, 11, 3, 5] - 2*W[1, 11, 3, 11] + 
   (5*W[1, 11, 3, 16])/4 + W[1, 11, 3, 17]/4 - W[1, 11, 3, 18]/2 + 
   W[1, 11, 3, 19]/4 - (3*W[1, 11, 3, 20])/4 + W[1, 11, 3, 26]/4 + 
   W[1, 11, 3, 27]/2 + W[1, 11, 3, 28]/4 - W[1, 11, 3, 29]/4 - 
   W[1, 11, 3, 30]/4 + (3*W[1, 11, 4, 1])/2 + W[1, 11, 4, 2] + 
   (5*W[1, 11, 4, 3])/4 + (5*W[1, 11, 4, 4])/4 - 5*W[1, 11, 4, 11] + 
   (5*W[1, 11, 4, 16])/4 - W[1, 11, 4, 17]/4 - W[1, 11, 4, 19]/4 - 
   (3*W[1, 11, 4, 20])/4 - W[1, 11, 4, 26]/4 - W[1, 11, 4, 28]/4 - 
   W[1, 11, 4, 29]/4 - W[1, 11, 4, 30]/4 - W[1, 11, 5, 1] + 
   2*W[1, 11, 5, 2] - W[1, 11, 5, 4] + 2*W[1, 11, 5, 11] - 
   2*W[1, 11, 5, 16] - (3*W[1, 11, 11, 1])/2 + (3*W[1, 11, 11, 2])/2 - 
   (7*W[1, 11, 11, 3])/2 - (9*W[1, 11, 11, 4])/2 + 2*W[1, 11, 11, 5] + 
   10*W[1, 11, 11, 11] - (11*W[1, 11, 11, 16])/2 + (3*W[1, 11, 11, 18])/2 - 
   (3*W[1, 11, 11, 27])/2 + (3*W[1, 11, 11, 30])/2 + W[1, 11, 16, 1]/2 + 
   (3*W[1, 11, 16, 3])/4 + W[1, 11, 16, 4]/4 - W[1, 11, 16, 5] - 
   2*W[1, 11, 16, 11] + (5*W[1, 11, 16, 16])/4 + W[1, 11, 16, 17]/4 - 
   W[1, 11, 16, 18]/2 - W[1, 11, 16, 19]/4 + (3*W[1, 11, 16, 20])/4 + 
   W[1, 11, 16, 26]/4 + W[1, 11, 16, 27]/2 - W[1, 11, 16, 28]/4 + 
   W[1, 11, 16, 29]/4 - W[1, 11, 16, 30]/4 - W[1, 11, 18, 2] + 
   W[1, 11, 18, 3]/4 + W[1, 11, 18, 4]/4 - W[1, 11, 18, 5] + 
   (3*W[1, 11, 18, 16])/4 - W[1, 11, 18, 17]/4 + W[1, 11, 18, 18]/2 - 
   W[1, 11, 18, 19]/4 + (3*W[1, 11, 18, 20])/4 - W[1, 11, 18, 26]/4 - 
   W[1, 11, 18, 27]/2 - W[1, 11, 18, 28]/4 + W[1, 11, 18, 29]/4 + 
   W[1, 11, 18, 30]/4 - W[1, 11, 27, 3]/4 - W[1, 11, 27, 4]/4 + 
   W[1, 11, 27, 16]/4 + W[1, 11, 27, 17]/4 - W[1, 11, 27, 18]/2 + 
   W[1, 11, 27, 19]/4 + W[1, 11, 27, 20]/4 + W[1, 11, 27, 26]/4 + 
   W[1, 11, 27, 27]/2 + W[1, 11, 27, 28]/4 + (3*W[1, 11, 27, 29])/4 + 
   (3*W[1, 11, 27, 30])/4 + W[1, 11, 30, 3]/4 + W[1, 11, 30, 4]/4 - 
   W[1, 11, 30, 16]/4 - W[1, 11, 30, 17]/4 + W[1, 11, 30, 18]/2 - 
   W[1, 11, 30, 19]/4 - W[1, 11, 30, 20]/4 - W[1, 11, 30, 26]/4 - 
   W[1, 11, 30, 27]/2 - W[1, 11, 30, 28]/4 - (3*W[1, 11, 30, 29])/4 - 
   (3*W[1, 11, 30, 30])/4 - 2*W[1, 13, 1, 2] + (5*W[1, 13, 1, 3])/4 + 
   (5*W[1, 13, 1, 4])/4 - (3*W[1, 13, 1, 5])/2 - W[1, 13, 1, 13] + 
   (3*W[1, 13, 1, 16])/4 + W[1, 13, 1, 17]/4 - W[1, 13, 1, 18]/2 + 
   W[1, 13, 1, 19]/4 + (5*W[1, 13, 1, 20])/4 + W[1, 13, 1, 26]/4 + 
   W[1, 13, 1, 27]/2 + W[1, 13, 1, 28]/4 - W[1, 13, 1, 29]/4 + 
   W[1, 13, 1, 30]/4 - W[1, 13, 2, 1] - W[1, 13, 2, 3] + 2*W[1, 13, 2, 5] + 
   2*W[1, 13, 2, 13] - 2*W[1, 13, 2, 20] + (3*W[1, 13, 3, 1])/2 + 
   (5*W[1, 13, 3, 3])/4 + (5*W[1, 13, 3, 4])/4 + W[1, 13, 3, 5] - 
   5*W[1, 13, 3, 13] - (3*W[1, 13, 3, 16])/4 - W[1, 13, 3, 17]/4 - 
   W[1, 13, 3, 19]/4 + (5*W[1, 13, 3, 20])/4 - W[1, 13, 3, 26]/4 - 
   W[1, 13, 3, 28]/4 - W[1, 13, 3, 29]/4 - W[1, 13, 3, 30]/4 + 
   W[1, 13, 4, 1] + W[1, 13, 4, 2] + (3*W[1, 13, 4, 3])/4 - 
   W[1, 13, 4, 4]/4 - W[1, 13, 4, 5] - 2*W[1, 13, 4, 13] - 
   (3*W[1, 13, 4, 16])/4 + W[1, 13, 4, 17]/4 - W[1, 13, 4, 18]/2 + 
   W[1, 13, 4, 19]/4 + (5*W[1, 13, 4, 20])/4 + W[1, 13, 4, 26]/4 + 
   W[1, 13, 4, 27]/2 + W[1, 13, 4, 28]/4 - W[1, 13, 4, 29]/4 - 
   W[1, 13, 4, 30]/4 - W[1, 13, 5, 1]/2 + W[1, 13, 5, 2] + 
   (7*W[1, 13, 5, 3])/4 + W[1, 13, 5, 4]/4 - W[1, 13, 5, 5] - 
   2*W[1, 13, 5, 13] - (3*W[1, 13, 5, 16])/4 + W[1, 13, 5, 17]/4 - 
   W[1, 13, 5, 18]/2 - W[1, 13, 5, 19]/4 + (7*W[1, 13, 5, 20])/4 + 
   W[1, 13, 5, 26]/4 + W[1, 13, 5, 27]/2 - W[1, 13, 5, 28]/4 - 
   (3*W[1, 13, 5, 29])/4 - W[1, 13, 5, 30]/4 - (3*W[1, 13, 13, 1])/2 + 
   2*W[1, 13, 13, 2] - (9*W[1, 13, 13, 3])/2 - (7*W[1, 13, 13, 4])/2 + 
   (3*W[1, 13, 13, 5])/2 + 10*W[1, 13, 13, 13] + (3*W[1, 13, 13, 18])/2 - 
   (11*W[1, 13, 13, 20])/2 - (3*W[1, 13, 13, 27])/2 + 
   (3*W[1, 13, 13, 29])/2 - W[1, 13, 18, 2] + W[1, 13, 18, 3]/4 + 
   W[1, 13, 18, 4]/4 - W[1, 13, 18, 5] + (3*W[1, 13, 18, 16])/4 - 
   W[1, 13, 18, 17]/4 + W[1, 13, 18, 18]/2 - W[1, 13, 18, 19]/4 + 
   (3*W[1, 13, 18, 20])/4 - W[1, 13, 18, 26]/4 - W[1, 13, 18, 27]/2 - 
   W[1, 13, 18, 28]/4 + W[1, 13, 18, 29]/4 + W[1, 13, 18, 30]/4 + 
   W[1, 13, 20, 1]/2 - W[1, 13, 20, 2] + W[1, 13, 20, 3]/4 + 
   (3*W[1, 13, 20, 4])/4 - 2*W[1, 13, 20, 13] + (3*W[1, 13, 20, 16])/4 - 
   W[1, 13, 20, 17]/4 - W[1, 13, 20, 18]/2 + W[1, 13, 20, 19]/4 + 
   (5*W[1, 13, 20, 20])/4 - W[1, 13, 20, 26]/4 + W[1, 13, 20, 27]/2 + 
   W[1, 13, 20, 28]/4 - W[1, 13, 20, 29]/4 + W[1, 13, 20, 30]/4 - 
   W[1, 13, 27, 3]/4 - W[1, 13, 27, 4]/4 + W[1, 13, 27, 16]/4 + 
   W[1, 13, 27, 17]/4 - W[1, 13, 27, 18]/2 + W[1, 13, 27, 19]/4 + 
   W[1, 13, 27, 20]/4 + W[1, 13, 27, 26]/4 + W[1, 13, 27, 27]/2 + 
   W[1, 13, 27, 28]/4 + (3*W[1, 13, 27, 29])/4 + (3*W[1, 13, 27, 30])/4 + 
   W[1, 13, 29, 3]/4 + W[1, 13, 29, 4]/4 - W[1, 13, 29, 16]/4 - 
   W[1, 13, 29, 17]/4 + W[1, 13, 29, 18]/2 - W[1, 13, 29, 19]/4 - 
   W[1, 13, 29, 20]/4 - W[1, 13, 29, 26]/4 - W[1, 13, 29, 27]/2 - 
   W[1, 13, 29, 28]/4 - (3*W[1, 13, 29, 29])/4 - (3*W[1, 13, 29, 30])/4 + 
   W[2, 1, 1, 3] + W[2, 1, 1, 4] - W[2, 1, 1, 11] - W[2, 1, 1, 13] + 
   W[2, 1, 3, 1] + W[2, 1, 3, 2] + (5*W[2, 1, 3, 3])/4 - 
   (3*W[2, 1, 3, 4])/4 - W[2, 1, 3, 5] - W[2, 1, 3, 13] - 
   (5*W[2, 1, 3, 16])/4 - W[2, 1, 3, 17]/4 + W[2, 1, 3, 18]/2 - 
   W[2, 1, 3, 19]/4 + (3*W[2, 1, 3, 20])/4 - W[2, 1, 3, 26]/4 - 
   W[2, 1, 3, 27]/2 - W[2, 1, 3, 28]/4 + W[2, 1, 3, 29]/4 + 
   W[2, 1, 3, 30]/4 + W[2, 1, 4, 2]/2 - (5*W[2, 1, 4, 3])/4 - 
   (5*W[2, 1, 4, 4])/4 - (3*W[2, 1, 4, 5])/2 + 3*W[2, 1, 4, 11] - 
   (5*W[2, 1, 4, 16])/4 + W[2, 1, 4, 17]/4 + W[2, 1, 4, 18]/2 + 
   W[2, 1, 4, 19]/4 + (3*W[2, 1, 4, 20])/4 + W[2, 1, 4, 26]/4 - 
   W[2, 1, 4, 27]/2 + W[2, 1, 4, 28]/4 + W[2, 1, 4, 29]/4 + 
   W[2, 1, 4, 30]/4 - W[2, 1, 5, 2] - W[2, 1, 5, 3]/4 - W[2, 1, 5, 4]/4 - 
   W[2, 1, 5, 5] + (5*W[2, 1, 5, 16])/4 + W[2, 1, 5, 17]/4 - 
   W[2, 1, 5, 18]/2 + W[2, 1, 5, 19]/4 + (5*W[2, 1, 5, 20])/4 + 
   W[2, 1, 5, 26]/4 + W[2, 1, 5, 27]/2 + W[2, 1, 5, 28]/4 - 
   W[2, 1, 5, 29]/4 - W[2, 1, 5, 30]/4 - W[2, 1, 11, 2] + W[2, 1, 11, 3] + 
   2*W[2, 1, 11, 4] - 4*W[2, 1, 11, 11] + 3*W[2, 1, 11, 16] - 
   W[2, 1, 11, 18] + W[2, 1, 11, 27] - W[2, 1, 11, 30] - W[2, 1, 13, 1] - 
   W[2, 1, 13, 3] + 2*W[2, 1, 13, 5] + 2*W[2, 1, 13, 13] - 
   2*W[2, 1, 13, 20] + W[2, 1, 14, 1]/2 + W[2, 1, 14, 2]/2 - 
   W[2, 1, 14, 4]/2 + W[2, 1, 14, 5]/2 - W[2, 1, 14, 16]/2 - 
   W[2, 1, 14, 19]/2 - W[2, 1, 14, 28]/2 + W[2, 1, 14, 30]/2 - 
   W[2, 1, 16, 1]/2 - (3*W[2, 1, 16, 3])/4 - W[2, 1, 16, 4]/4 + 
   W[2, 1, 16, 5] + 2*W[2, 1, 16, 11] - (5*W[2, 1, 16, 16])/4 - 
   W[2, 1, 16, 17]/4 + W[2, 1, 16, 18]/2 + W[2, 1, 16, 19]/4 - 
   (3*W[2, 1, 16, 20])/4 - W[2, 1, 16, 26]/4 - W[2, 1, 16, 27]/2 + 
   W[2, 1, 16, 28]/4 - W[2, 1, 16, 29]/4 + W[2, 1, 16, 30]/4 - 
   W[2, 1, 30, 3]/4 - W[2, 1, 30, 4]/4 + W[2, 1, 30, 16]/4 + 
   W[2, 1, 30, 17]/4 - W[2, 1, 30, 18]/2 + W[2, 1, 30, 19]/4 + 
   W[2, 1, 30, 20]/4 + W[2, 1, 30, 26]/4 + W[2, 1, 30, 27]/2 + 
   W[2, 1, 30, 28]/4 + (3*W[2, 1, 30, 29])/4 + (3*W[2, 1, 30, 30])/4 + 
   W[2, 3, 1, 2] + W[2, 3, 1, 3]/4 - (3*W[2, 3, 1, 4])/4 + W[2, 3, 1, 5] + 
   W[2, 3, 1, 13] - (5*W[2, 3, 1, 16])/4 - W[2, 3, 1, 17]/4 + 
   W[2, 3, 1, 18]/2 - W[2, 3, 1, 19]/4 - (5*W[2, 3, 1, 20])/4 - 
   W[2, 3, 1, 26]/4 - W[2, 3, 1, 27]/2 - W[2, 3, 1, 28]/4 + 
   W[2, 3, 1, 29]/4 + W[2, 3, 1, 30]/4 + W[2, 3, 3, 1]/2 - 
   (3*W[2, 3, 3, 4])/2 + W[2, 3, 3, 5]/2 + W[2, 3, 3, 13] - 
   W[2, 3, 3, 17]/2 - W[2, 3, 3, 26]/2 - W[2, 3, 4, 1]/2 - W[2, 3, 4, 2]/2 - 
   (5*W[2, 3, 4, 3])/4 + (5*W[2, 3, 4, 4])/4 + (3*W[2, 3, 4, 5])/2 + 
   (3*W[2, 3, 4, 16])/4 + W[2, 3, 4, 17]/4 - W[2, 3, 4, 18]/2 - 
   W[2, 3, 4, 19]/4 - (3*W[2, 3, 4, 20])/4 + W[2, 3, 4, 26]/4 + 
   W[2, 3, 4, 27]/2 - W[2, 3, 4, 28]/4 - W[2, 3, 4, 29]/4 + 
   W[2, 3, 4, 30]/4 + W[2, 3, 5, 2] + W[2, 3, 5, 3]/4 + W[2, 3, 5, 4]/4 + 
   W[2, 3, 5, 5] - 2*W[2, 3, 5, 10] + (3*W[2, 3, 5, 16])/4 - 
   W[2, 3, 5, 17]/4 + W[2, 3, 5, 18]/2 - W[2, 3, 5, 19]/4 - 
   (5*W[2, 3, 5, 20])/4 - W[2, 3, 5, 26]/4 - W[2, 3, 5, 27]/2 - 
   W[2, 3, 5, 28]/4 + W[2, 3, 5, 29]/4 + W[2, 3, 5, 30]/4 + W[2, 3, 13, 1] + 
   W[2, 3, 13, 3] - 2*W[2, 3, 13, 5] - 2*W[2, 3, 13, 13] + 
   2*W[2, 3, 13, 20] - W[2, 3, 14, 1]/2 - W[2, 3, 14, 2]/2 + 
   W[2, 3, 14, 4]/2 - W[2, 3, 14, 5]/2 + W[2, 3, 14, 16]/2 + 
   W[2, 3, 14, 19]/2 + W[2, 3, 14, 28]/2 - W[2, 3, 14, 30]/2 - 
   W[2, 3, 15, 1]/2 - W[2, 3, 15, 2]/2 + W[2, 3, 15, 3]/2 - 
   W[2, 3, 15, 5]/2 + W[2, 3, 15, 17]/2 + W[2, 3, 15, 20]/2 + 
   W[2, 3, 15, 26]/2 - W[2, 3, 15, 29]/2 - W[2, 3, 17, 2]/2 - 
   (3*W[2, 3, 17, 3])/4 + W[2, 3, 17, 4]/4 - W[2, 3, 17, 5] + 
   2*W[2, 3, 17, 10] - (3*W[2, 3, 17, 16])/4 + W[2, 3, 17, 17]/4 - 
   W[2, 3, 17, 18]/2 + W[2, 3, 17, 19]/4 + (3*W[2, 3, 17, 20])/4 + 
   W[2, 3, 17, 26]/4 + W[2, 3, 17, 27]/2 + W[2, 3, 17, 28]/4 + 
   W[2, 3, 17, 29]/4 - W[2, 3, 17, 30]/4 - W[2, 3, 26, 3]/4 - 
   W[2, 3, 26, 4]/4 + W[2, 3, 26, 16]/4 + W[2, 3, 26, 17]/4 - 
   W[2, 3, 26, 18]/2 + W[2, 3, 26, 19]/4 + W[2, 3, 26, 20]/4 + 
   W[2, 3, 26, 26]/4 + W[2, 3, 26, 27]/2 + W[2, 3, 26, 28]/4 + 
   (3*W[2, 3, 26, 29])/4 + (3*W[2, 3, 26, 30])/4 - W[2, 4, 1, 2]/2 - 
   W[2, 4, 1, 3]/4 + (3*W[2, 4, 1, 4])/4 - (3*W[2, 4, 1, 5])/2 - 
   W[2, 4, 1, 11] + (7*W[2, 4, 1, 16])/4 + W[2, 4, 1, 17]/4 - 
   W[2, 4, 1, 18]/2 + W[2, 4, 1, 19]/4 + (3*W[2, 4, 1, 20])/4 + 
   W[2, 4, 1, 26]/4 + W[2, 4, 1, 27]/2 + W[2, 4, 1, 28]/4 + 
   W[2, 4, 1, 29]/4 - (3*W[2, 4, 1, 30])/4 + W[2, 4, 2, 1]/2 - 
   W[2, 4, 2, 2] + (3*W[2, 4, 2, 3])/4 + W[2, 4, 2, 4]/4 - 
   (3*W[2, 4, 2, 5])/2 + 2*W[2, 4, 2, 7] - 2*W[2, 4, 2, 11] + 
   (9*W[2, 4, 2, 16])/4 - W[2, 4, 2, 17]/4 - W[2, 4, 2, 18]/2 + 
   W[2, 4, 2, 19]/4 - (3*W[2, 4, 2, 20])/4 - W[2, 4, 2, 26]/4 + 
   W[2, 4, 2, 27]/2 + W[2, 4, 2, 28]/4 - W[2, 4, 2, 29]/4 - 
   (5*W[2, 4, 2, 30])/4 - W[2, 4, 3, 1]/2 - W[2, 4, 3, 2]/2 - 
   (5*W[2, 4, 3, 3])/4 + (5*W[2, 4, 3, 4])/4 + (3*W[2, 4, 3, 5])/2 + 
   (3*W[2, 4, 3, 16])/4 + W[2, 4, 3, 17]/4 - W[2, 4, 3, 18]/2 - 
   W[2, 4, 3, 19]/4 - (3*W[2, 4, 3, 20])/4 + W[2, 4, 3, 26]/4 + 
   W[2, 4, 3, 27]/2 - W[2, 4, 3, 28]/4 - W[2, 4, 3, 29]/4 + 
   W[2, 4, 3, 30]/4 - W[2, 4, 4, 1]/2 - W[2, 4, 4, 2]/2 + 
   (3*W[2, 4, 4, 3])/2 - W[2, 4, 4, 11] + W[2, 4, 4, 19]/2 + 
   W[2, 4, 4, 28]/2 - W[2, 4, 5, 1]/2 - W[2, 4, 5, 2]/2 + W[2, 4, 5, 3]/2 + 
   W[2, 4, 5, 19]/2 + W[2, 4, 5, 28]/2 + W[2, 4, 11, 2] - W[2, 4, 11, 3] - 
   2*W[2, 4, 11, 4] + 4*W[2, 4, 11, 11] - 3*W[2, 4, 11, 16] + 
   W[2, 4, 11, 18] - W[2, 4, 11, 27] + W[2, 4, 11, 30] + W[2, 4, 14, 1] + 
   W[2, 4, 14, 2] - W[2, 4, 14, 4] + W[2, 4, 14, 5] - W[2, 4, 14, 16] - 
   W[2, 4, 14, 19] - W[2, 4, 14, 28] + W[2, 4, 14, 30] + W[2, 4, 19, 2] - 
   W[2, 4, 19, 3]/4 + (3*W[2, 4, 19, 4])/4 + W[2, 4, 19, 5]/2 - 
   2*W[2, 4, 19, 7] - (3*W[2, 4, 19, 16])/4 - W[2, 4, 19, 17]/4 + 
   W[2, 4, 19, 18]/2 - W[2, 4, 19, 19]/4 + (3*W[2, 4, 19, 20])/4 - 
   W[2, 4, 19, 26]/4 - W[2, 4, 19, 27]/2 - W[2, 4, 19, 28]/4 + 
   W[2, 4, 19, 29]/4 - W[2, 4, 19, 30]/4 + W[2, 4, 28, 3]/4 + 
   W[2, 4, 28, 4]/4 - W[2, 4, 28, 16]/4 - W[2, 4, 28, 17]/4 + 
   W[2, 4, 28, 18]/2 - W[2, 4, 28, 19]/4 - W[2, 4, 28, 20]/4 - 
   W[2, 4, 28, 26]/4 - W[2, 4, 28, 27]/2 - W[2, 4, 28, 28]/4 - 
   (3*W[2, 4, 28, 29])/4 - (3*W[2, 4, 28, 30])/4 - W[2, 5, 1, 2] - 
   W[2, 5, 1, 3]/4 - W[2, 5, 1, 4]/4 - W[2, 5, 1, 5] + (5*W[2, 5, 1, 16])/4 + 
   W[2, 5, 1, 17]/4 - W[2, 5, 1, 18]/2 + W[2, 5, 1, 19]/4 + 
   (5*W[2, 5, 1, 20])/4 + W[2, 5, 1, 26]/4 + W[2, 5, 1, 27]/2 + 
   W[2, 5, 1, 28]/4 - W[2, 5, 1, 29]/4 - W[2, 5, 1, 30]/4 - W[2, 5, 2, 2] - 
   W[2, 5, 2, 3]/4 - W[2, 5, 2, 4]/4 - W[2, 5, 2, 5] + 2*W[2, 5, 2, 7] + 
   2*W[2, 5, 2, 10] - (3*W[2, 5, 2, 16])/4 + W[2, 5, 2, 17]/4 - 
   W[2, 5, 2, 18]/2 + W[2, 5, 2, 19]/4 - (3*W[2, 5, 2, 20])/4 + 
   W[2, 5, 2, 26]/4 + W[2, 5, 2, 27]/2 + W[2, 5, 2, 28]/4 - 
   W[2, 5, 2, 29]/4 - W[2, 5, 2, 30]/4 - W[2, 5, 3, 1]/2 + W[2, 5, 3, 2]/2 + 
   (3*W[2, 5, 3, 3])/4 + W[2, 5, 3, 4]/4 + W[2, 5, 3, 5]/2 - 
   2*W[2, 5, 3, 10] + (3*W[2, 5, 3, 16])/4 + W[2, 5, 3, 17]/4 + 
   W[2, 5, 3, 18]/2 - W[2, 5, 3, 19]/4 - (3*W[2, 5, 3, 20])/4 + 
   W[2, 5, 3, 26]/4 - W[2, 5, 3, 27]/2 - W[2, 5, 3, 28]/4 - 
   W[2, 5, 3, 29]/4 + W[2, 5, 3, 30]/4 - W[2, 5, 4, 1]/2 - W[2, 5, 4, 2]/2 + 
   W[2, 5, 4, 3]/2 + W[2, 5, 4, 19]/2 + W[2, 5, 4, 28]/2 + W[2, 5, 14, 1]/2 + 
   W[2, 5, 14, 2]/2 - W[2, 5, 14, 4]/2 + W[2, 5, 14, 5]/2 - 
   W[2, 5, 14, 16]/2 - W[2, 5, 14, 19]/2 - W[2, 5, 14, 28]/2 + 
   W[2, 5, 14, 30]/2 + W[2, 5, 15, 1]/2 + W[2, 5, 15, 2]/2 - 
   W[2, 5, 15, 3]/2 + W[2, 5, 15, 5]/2 - W[2, 5, 15, 17]/2 - 
   W[2, 5, 15, 20]/2 - W[2, 5, 15, 26]/2 + W[2, 5, 15, 29]/2 + 
   W[2, 5, 19, 2] - W[2, 5, 19, 3]/4 + (3*W[2, 5, 19, 4])/4 + 
   W[2, 5, 19, 5]/2 - 2*W[2, 5, 19, 7] - (3*W[2, 5, 19, 16])/4 - 
   W[2, 5, 19, 17]/4 + W[2, 5, 19, 18]/2 - W[2, 5, 19, 19]/4 + 
   (3*W[2, 5, 19, 20])/4 - W[2, 5, 19, 26]/4 - W[2, 5, 19, 27]/2 - 
   W[2, 5, 19, 28]/4 + W[2, 5, 19, 29]/4 - W[2, 5, 19, 30]/4 + 
   W[2, 5, 28, 3]/4 + W[2, 5, 28, 4]/4 - W[2, 5, 28, 16]/4 - 
   W[2, 5, 28, 17]/4 + W[2, 5, 28, 18]/2 - W[2, 5, 28, 19]/4 - 
   W[2, 5, 28, 20]/4 - W[2, 5, 28, 26]/4 - W[2, 5, 28, 27]/2 - 
   W[2, 5, 28, 28]/4 - (3*W[2, 5, 28, 29])/4 - (3*W[2, 5, 28, 30])/4 + 
   W[2, 12, 2, 2] + W[2, 12, 2, 3]/4 + W[2, 12, 2, 4]/4 + W[2, 12, 2, 5] - 
   2*W[2, 12, 2, 7] - 2*W[2, 12, 2, 10] + (3*W[2, 12, 2, 16])/4 - 
   W[2, 12, 2, 17]/4 + W[2, 12, 2, 18]/2 - W[2, 12, 2, 19]/4 + 
   (3*W[2, 12, 2, 20])/4 - W[2, 12, 2, 26]/4 - W[2, 12, 2, 27]/2 - 
   W[2, 12, 2, 28]/4 + W[2, 12, 2, 29]/4 + W[2, 12, 2, 30]/4 - 
   W[2, 12, 3, 2]/2 - (3*W[2, 12, 3, 3])/4 + W[2, 12, 3, 4]/4 - 
   W[2, 12, 3, 5] + 2*W[2, 12, 3, 10] - (3*W[2, 12, 3, 16])/4 + 
   W[2, 12, 3, 17]/4 - W[2, 12, 3, 18]/2 + W[2, 12, 3, 19]/4 + 
   (3*W[2, 12, 3, 20])/4 + W[2, 12, 3, 26]/4 + W[2, 12, 3, 27]/2 + 
   W[2, 12, 3, 28]/4 + W[2, 12, 3, 29]/4 - W[2, 12, 3, 30]/4 + 
   W[2, 12, 4, 2] - W[2, 12, 4, 3]/4 + (3*W[2, 12, 4, 4])/4 + 
   W[2, 12, 4, 5]/2 - 2*W[2, 12, 4, 7] - (3*W[2, 12, 4, 16])/4 - 
   W[2, 12, 4, 17]/4 + W[2, 12, 4, 18]/2 - W[2, 12, 4, 19]/4 + 
   (3*W[2, 12, 4, 20])/4 - W[2, 12, 4, 26]/4 - W[2, 12, 4, 27]/2 - 
   W[2, 12, 4, 28]/4 + W[2, 12, 4, 29]/4 - W[2, 12, 4, 30]/4 - 
   W[2, 12, 5, 2] - W[2, 12, 5, 3]/4 - W[2, 12, 5, 4]/4 - W[2, 12, 5, 5] + 
   2*W[2, 12, 5, 7] + 2*W[2, 12, 5, 10] - (3*W[2, 12, 5, 16])/4 + 
   W[2, 12, 5, 17]/4 - W[2, 12, 5, 18]/2 + W[2, 12, 5, 19]/4 - 
   (3*W[2, 12, 5, 20])/4 + W[2, 12, 5, 26]/4 + W[2, 12, 5, 27]/2 + 
   W[2, 12, 5, 28]/4 - W[2, 12, 5, 29]/4 - W[2, 12, 5, 30]/4 + 
   W[2, 12, 17, 2]/2 + (3*W[2, 12, 17, 3])/4 - W[2, 12, 17, 4]/4 + 
   W[2, 12, 17, 5] - 2*W[2, 12, 17, 10] + (3*W[2, 12, 17, 16])/4 - 
   W[2, 12, 17, 17]/4 + W[2, 12, 17, 18]/2 - W[2, 12, 17, 19]/4 - 
   (3*W[2, 12, 17, 20])/4 - W[2, 12, 17, 26]/4 - W[2, 12, 17, 27]/2 - 
   W[2, 12, 17, 28]/4 - W[2, 12, 17, 29]/4 + W[2, 12, 17, 30]/4 - 
   W[2, 12, 19, 2] + W[2, 12, 19, 3]/4 - (3*W[2, 12, 19, 4])/4 - 
   W[2, 12, 19, 5]/2 + 2*W[2, 12, 19, 7] + (3*W[2, 12, 19, 16])/4 + 
   W[2, 12, 19, 17]/4 - W[2, 12, 19, 18]/2 + W[2, 12, 19, 19]/4 - 
   (3*W[2, 12, 19, 20])/4 + W[2, 12, 19, 26]/4 + W[2, 12, 19, 27]/2 + 
   W[2, 12, 19, 28]/4 - W[2, 12, 19, 29]/4 + W[2, 12, 19, 30]/4 + 
   W[2, 12, 26, 3]/4 + W[2, 12, 26, 4]/4 - W[2, 12, 26, 16]/4 - 
   W[2, 12, 26, 17]/4 + W[2, 12, 26, 18]/2 - W[2, 12, 26, 19]/4 - 
   W[2, 12, 26, 20]/4 - W[2, 12, 26, 26]/4 - W[2, 12, 26, 27]/2 - 
   W[2, 12, 26, 28]/4 - (3*W[2, 12, 26, 29])/4 - (3*W[2, 12, 26, 30])/4 - 
   W[2, 12, 28, 3]/4 - W[2, 12, 28, 4]/4 + W[2, 12, 28, 16]/4 + 
   W[2, 12, 28, 17]/4 - W[2, 12, 28, 18]/2 + W[2, 12, 28, 19]/4 + 
   W[2, 12, 28, 20]/4 + W[2, 12, 28, 26]/4 + W[2, 12, 28, 27]/2 + 
   W[2, 12, 28, 28]/4 + (3*W[2, 12, 28, 29])/4 + (3*W[2, 12, 28, 30])/4 + 
   W[2, 14, 1, 2]/2 - (3*W[2, 14, 1, 3])/4 - (3*W[2, 14, 1, 4])/4 + 
   (3*W[2, 14, 1, 5])/2 + 2*W[2, 14, 1, 11] - (7*W[2, 14, 1, 16])/4 - 
   W[2, 14, 1, 17]/4 + W[2, 14, 1, 18]/2 - W[2, 14, 1, 19]/4 - 
   (3*W[2, 14, 1, 20])/4 - W[2, 14, 1, 26]/4 - W[2, 14, 1, 27]/2 - 
   W[2, 14, 1, 28]/4 - W[2, 14, 1, 29]/4 + (3*W[2, 14, 1, 30])/4 - 
   W[2, 14, 2, 1]/2 + W[2, 14, 2, 2] - (3*W[2, 14, 2, 3])/4 - 
   W[2, 14, 2, 4]/4 + (3*W[2, 14, 2, 5])/2 - 2*W[2, 14, 2, 7] + 
   2*W[2, 14, 2, 11] - (9*W[2, 14, 2, 16])/4 + W[2, 14, 2, 17]/4 + 
   W[2, 14, 2, 18]/2 - W[2, 14, 2, 19]/4 + (3*W[2, 14, 2, 20])/4 + 
   W[2, 14, 2, 26]/4 - W[2, 14, 2, 27]/2 - W[2, 14, 2, 28]/4 + 
   W[2, 14, 2, 29]/4 + (5*W[2, 14, 2, 30])/4 - W[2, 14, 3, 1]/2 - 
   W[2, 14, 3, 2]/2 + W[2, 14, 3, 4]/2 - W[2, 14, 3, 5]/2 + 
   W[2, 14, 3, 16]/2 + W[2, 14, 3, 19]/2 + W[2, 14, 3, 28]/2 - 
   W[2, 14, 3, 30]/2 + (3*W[2, 14, 4, 1])/2 + (3*W[2, 14, 4, 3])/4 - 
   (3*W[2, 14, 4, 4])/4 - W[2, 14, 4, 5]/2 + 2*W[2, 14, 4, 7] - 
   2*W[2, 14, 4, 11] + (5*W[2, 14, 4, 16])/4 - W[2, 14, 4, 17]/4 - 
   W[2, 14, 4, 18]/2 - (3*W[2, 14, 4, 19])/4 - (3*W[2, 14, 4, 20])/4 - 
   W[2, 14, 4, 26]/4 + W[2, 14, 4, 27]/2 - (3*W[2, 14, 4, 28])/4 - 
   W[2, 14, 4, 29]/4 - W[2, 14, 4, 30]/4 + W[2, 14, 5, 1]/2 + 
   (3*W[2, 14, 5, 2])/2 - W[2, 14, 5, 3]/4 + W[2, 14, 5, 4]/4 + 
   W[2, 14, 5, 5] - 2*W[2, 14, 5, 7] - (5*W[2, 14, 5, 16])/4 - 
   W[2, 14, 5, 17]/4 + W[2, 14, 5, 18]/2 - (3*W[2, 14, 5, 19])/4 + 
   (3*W[2, 14, 5, 20])/4 - W[2, 14, 5, 26]/4 - W[2, 14, 5, 27]/2 - 
   (3*W[2, 14, 5, 28])/4 + W[2, 14, 5, 29]/4 + W[2, 14, 5, 30]/4 - 
   (3*W[2, 14, 14, 1])/2 - (3*W[2, 14, 14, 2])/2 + (3*W[2, 14, 14, 4])/2 - 
   (3*W[2, 14, 14, 5])/2 + (3*W[2, 14, 14, 16])/2 + (3*W[2, 14, 14, 19])/2 + 
   (3*W[2, 14, 14, 28])/2 - (3*W[2, 14, 14, 30])/2 + W[2, 14, 16, 1]/2 + 
   (3*W[2, 14, 16, 3])/4 + W[2, 14, 16, 4]/4 - W[2, 14, 16, 5] - 
   2*W[2, 14, 16, 11] + (5*W[2, 14, 16, 16])/4 + W[2, 14, 16, 17]/4 - 
   W[2, 14, 16, 18]/2 - W[2, 14, 16, 19]/4 + (3*W[2, 14, 16, 20])/4 + 
   W[2, 14, 16, 26]/4 + W[2, 14, 16, 27]/2 - W[2, 14, 16, 28]/4 + 
   W[2, 14, 16, 29]/4 - W[2, 14, 16, 30]/4 - W[2, 14, 19, 2] + 
   W[2, 14, 19, 3]/4 - (3*W[2, 14, 19, 4])/4 - W[2, 14, 19, 5]/2 + 
   2*W[2, 14, 19, 7] + (3*W[2, 14, 19, 16])/4 + W[2, 14, 19, 17]/4 - 
   W[2, 14, 19, 18]/2 + W[2, 14, 19, 19]/4 - (3*W[2, 14, 19, 20])/4 + 
   W[2, 14, 19, 26]/4 + W[2, 14, 19, 27]/2 + W[2, 14, 19, 28]/4 - 
   W[2, 14, 19, 29]/4 + W[2, 14, 19, 30]/4 - W[2, 14, 28, 3]/4 - 
   W[2, 14, 28, 4]/4 + W[2, 14, 28, 16]/4 + W[2, 14, 28, 17]/4 - 
   W[2, 14, 28, 18]/2 + W[2, 14, 28, 19]/4 + W[2, 14, 28, 20]/4 + 
   W[2, 14, 28, 26]/4 + W[2, 14, 28, 27]/2 + W[2, 14, 28, 28]/4 + 
   (3*W[2, 14, 28, 29])/4 + (3*W[2, 14, 28, 30])/4 + W[2, 14, 30, 3]/4 + 
   W[2, 14, 30, 4]/4 - W[2, 14, 30, 16]/4 - W[2, 14, 30, 17]/4 + 
   W[2, 14, 30, 18]/2 - W[2, 14, 30, 19]/4 - W[2, 14, 30, 20]/4 - 
   W[2, 14, 30, 26]/4 - W[2, 14, 30, 27]/2 - W[2, 14, 30, 28]/4 - 
   (3*W[2, 14, 30, 29])/4 - (3*W[2, 14, 30, 30])/4 - W[3, 1, 1, 3] - 
   W[3, 1, 1, 4] + W[3, 1, 1, 11] + W[3, 1, 1, 13] + W[3, 1, 2, 2] + 
   W[3, 1, 2, 3]/4 - (3*W[3, 1, 2, 4])/4 + W[3, 1, 2, 5] + W[3, 1, 2, 13] - 
   (5*W[3, 1, 2, 16])/4 - W[3, 1, 2, 17]/4 + W[3, 1, 2, 18]/2 - 
   W[3, 1, 2, 19]/4 - (5*W[3, 1, 2, 20])/4 - W[3, 1, 2, 26]/4 - 
   W[3, 1, 2, 27]/2 - W[3, 1, 2, 28]/4 + W[3, 1, 2, 29]/4 + 
   W[3, 1, 2, 30]/4 + (3*W[3, 1, 3, 2])/2 + (5*W[3, 1, 3, 3])/4 + 
   (9*W[3, 1, 3, 4])/4 - W[3, 1, 3, 5]/2 - 4*W[3, 1, 3, 13] - 
   (3*W[3, 1, 3, 16])/4 - W[3, 1, 3, 17]/4 - W[3, 1, 3, 18]/2 - 
   W[3, 1, 3, 19]/4 + (5*W[3, 1, 3, 20])/4 - W[3, 1, 3, 26]/4 + 
   W[3, 1, 3, 27]/2 - W[3, 1, 3, 28]/4 - W[3, 1, 3, 29]/4 - 
   W[3, 1, 3, 30]/4 - W[3, 1, 4, 1] + (7*W[3, 1, 4, 3])/4 + 
   (3*W[3, 1, 4, 4])/4 - 2*W[3, 1, 4, 5] + W[3, 1, 4, 11] - W[3, 1, 4, 13] - 
   (3*W[3, 1, 4, 16])/4 + W[3, 1, 4, 17]/4 - W[3, 1, 4, 18]/2 + 
   W[3, 1, 4, 19]/4 + (5*W[3, 1, 4, 20])/4 + W[3, 1, 4, 26]/4 + 
   W[3, 1, 4, 27]/2 + W[3, 1, 4, 28]/4 - W[3, 1, 4, 29]/4 - 
   W[3, 1, 4, 30]/4 - W[3, 1, 5, 4] + W[3, 1, 5, 13] + W[3, 1, 11, 1] - 
   2*W[3, 1, 11, 2] + W[3, 1, 11, 4] - 2*W[3, 1, 11, 11] + 
   2*W[3, 1, 11, 16] + W[3, 1, 13, 2] - 3*W[3, 1, 13, 3] - 2*W[3, 1, 13, 4] + 
   2*W[3, 1, 13, 5] + 4*W[3, 1, 13, 13] + W[3, 1, 13, 18] - 
   3*W[3, 1, 13, 20] - W[3, 1, 13, 27] + W[3, 1, 13, 29] - W[3, 1, 15, 1]/2 - 
   W[3, 1, 15, 2]/2 + W[3, 1, 15, 3]/2 - W[3, 1, 15, 5]/2 + 
   W[3, 1, 15, 17]/2 + W[3, 1, 15, 20]/2 + W[3, 1, 15, 26]/2 - 
   W[3, 1, 15, 29]/2 + W[3, 1, 20, 1]/2 - W[3, 1, 20, 2] + W[3, 1, 20, 3]/4 + 
   (3*W[3, 1, 20, 4])/4 - 2*W[3, 1, 20, 13] + (3*W[3, 1, 20, 16])/4 - 
   W[3, 1, 20, 17]/4 - W[3, 1, 20, 18]/2 + W[3, 1, 20, 19]/4 + 
   (5*W[3, 1, 20, 20])/4 - W[3, 1, 20, 26]/4 + W[3, 1, 20, 27]/2 + 
   W[3, 1, 20, 28]/4 - W[3, 1, 20, 29]/4 + W[3, 1, 20, 30]/4 + 
   W[3, 1, 29, 3]/4 + W[3, 1, 29, 4]/4 - W[3, 1, 29, 16]/4 - 
   W[3, 1, 29, 17]/4 + W[3, 1, 29, 18]/2 - W[3, 1, 29, 19]/4 - 
   W[3, 1, 29, 20]/4 - W[3, 1, 29, 26]/4 - W[3, 1, 29, 27]/2 - 
   W[3, 1, 29, 28]/4 - (3*W[3, 1, 29, 29])/4 - (3*W[3, 1, 29, 30])/4 + 
   W[3, 2, 1, 2] + W[3, 2, 1, 3]/4 - (3*W[3, 2, 1, 4])/4 + W[3, 2, 1, 5] + 
   W[3, 2, 1, 13] - (5*W[3, 2, 1, 16])/4 - W[3, 2, 1, 17]/4 + 
   W[3, 2, 1, 18]/2 - W[3, 2, 1, 19]/4 - (5*W[3, 2, 1, 20])/4 - 
   W[3, 2, 1, 26]/4 - W[3, 2, 1, 27]/2 - W[3, 2, 1, 28]/4 + 
   W[3, 2, 1, 29]/4 + W[3, 2, 1, 30]/4 + W[3, 2, 3, 1]/2 - 
   (3*W[3, 2, 3, 4])/2 + W[3, 2, 3, 5]/2 + W[3, 2, 3, 13] - 
   W[3, 2, 3, 17]/2 - W[3, 2, 3, 26]/2 - W[3, 2, 4, 1]/2 - W[3, 2, 4, 2]/2 - 
   (5*W[3, 2, 4, 3])/4 + (5*W[3, 2, 4, 4])/4 + (3*W[3, 2, 4, 5])/2 + 
   (3*W[3, 2, 4, 16])/4 + W[3, 2, 4, 17]/4 - W[3, 2, 4, 18]/2 - 
   W[3, 2, 4, 19]/4 - (3*W[3, 2, 4, 20])/4 + W[3, 2, 4, 26]/4 + 
   W[3, 2, 4, 27]/2 - W[3, 2, 4, 28]/4 - W[3, 2, 4, 29]/4 + 
   W[3, 2, 4, 30]/4 + W[3, 2, 5, 2] + W[3, 2, 5, 3]/4 + W[3, 2, 5, 4]/4 + 
   W[3, 2, 5, 5] - 2*W[3, 2, 5, 10] + (3*W[3, 2, 5, 16])/4 - 
   W[3, 2, 5, 17]/4 + W[3, 2, 5, 18]/2 - W[3, 2, 5, 19]/4 - 
   (5*W[3, 2, 5, 20])/4 - W[3, 2, 5, 26]/4 - W[3, 2, 5, 27]/2 - 
   W[3, 2, 5, 28]/4 + W[3, 2, 5, 29]/4 + W[3, 2, 5, 30]/4 + W[3, 2, 13, 1] + 
   W[3, 2, 13, 3] - 2*W[3, 2, 13, 5] - 2*W[3, 2, 13, 13] + 
   2*W[3, 2, 13, 20] - W[3, 2, 14, 1]/2 - W[3, 2, 14, 2]/2 + 
   W[3, 2, 14, 4]/2 - W[3, 2, 14, 5]/2 + W[3, 2, 14, 16]/2 + 
   W[3, 2, 14, 19]/2 + W[3, 2, 14, 28]/2 - W[3, 2, 14, 30]/2 - 
   W[3, 2, 15, 1]/2 - W[3, 2, 15, 2]/2 + W[3, 2, 15, 3]/2 - 
   W[3, 2, 15, 5]/2 + W[3, 2, 15, 17]/2 + W[3, 2, 15, 20]/2 + 
   W[3, 2, 15, 26]/2 - W[3, 2, 15, 29]/2 - W[3, 2, 17, 2]/2 - 
   (3*W[3, 2, 17, 3])/4 + W[3, 2, 17, 4]/4 - W[3, 2, 17, 5] + 
   2*W[3, 2, 17, 10] - (3*W[3, 2, 17, 16])/4 + W[3, 2, 17, 17]/4 - 
   W[3, 2, 17, 18]/2 + W[3, 2, 17, 19]/4 + (3*W[3, 2, 17, 20])/4 + 
   W[3, 2, 17, 26]/4 + W[3, 2, 17, 27]/2 + W[3, 2, 17, 28]/4 + 
   W[3, 2, 17, 29]/4 - W[3, 2, 17, 30]/4 - W[3, 2, 26, 3]/4 - 
   W[3, 2, 26, 4]/4 + W[3, 2, 26, 16]/4 + W[3, 2, 26, 17]/4 - 
   W[3, 2, 26, 18]/2 + W[3, 2, 26, 19]/4 + W[3, 2, 26, 20]/4 + 
   W[3, 2, 26, 26]/4 + W[3, 2, 26, 27]/2 + W[3, 2, 26, 28]/4 + 
   (3*W[3, 2, 26, 29])/4 + (3*W[3, 2, 26, 30])/4 + W[3, 3, 1, 2]/2 - 
   W[3, 3, 1, 3]/2 + (3*W[3, 3, 1, 4])/2 - W[3, 3, 1, 13] - 
   W[3, 3, 1, 20]/2 + W[3, 3, 1, 29]/2 + W[3, 3, 2, 1]/2 - 
   (3*W[3, 3, 2, 4])/2 + W[3, 3, 2, 5]/2 + W[3, 3, 2, 13] - 
   W[3, 3, 2, 17]/2 - W[3, 3, 2, 26]/2 + (3*W[3, 3, 4, 1])/2 - 
   (3*W[3, 3, 4, 2])/2 - W[3, 3, 4, 4] + (3*W[3, 3, 4, 5])/2 - 
   W[3, 3, 4, 13] + W[3, 3, 4, 18]/2 - W[3, 3, 4, 27]/2 + W[3, 3, 5, 2]/2 - 
   W[3, 3, 5, 3]/2 + (3*W[3, 3, 5, 4])/2 - W[3, 3, 5, 13] - 
   W[3, 3, 5, 20]/2 + W[3, 3, 5, 29]/2 - (3*W[3, 3, 13, 1])/2 + 
   W[3, 3, 13, 2] + W[3, 3, 13, 3]/2 - W[3, 3, 13, 4]/2 - 
   (3*W[3, 3, 13, 5])/2 + 2*W[3, 3, 13, 13] - W[3, 3, 13, 18]/2 + 
   W[3, 3, 13, 20]/2 + W[3, 3, 13, 27]/2 - W[3, 3, 13, 29]/2 - 
   W[3, 3, 15, 1]/2 - W[3, 3, 15, 2]/2 + W[3, 3, 15, 3]/2 - 
   W[3, 3, 15, 5]/2 + W[3, 3, 15, 17]/2 + W[3, 3, 15, 20]/2 + 
   W[3, 3, 15, 26]/2 - W[3, 3, 15, 29]/2 - 2*W[3, 4, 1, 2] + 
   (7*W[3, 4, 1, 3])/4 + (7*W[3, 4, 1, 4])/4 - 2*W[3, 4, 1, 5] - 
   W[3, 4, 1, 11] - W[3, 4, 1, 13] + (5*W[3, 4, 1, 16])/4 + 
   W[3, 4, 1, 17]/4 - W[3, 4, 1, 18]/2 + W[3, 4, 1, 19]/4 + 
   (5*W[3, 4, 1, 20])/4 + W[3, 4, 1, 26]/4 + W[3, 4, 1, 27]/2 + 
   W[3, 4, 1, 28]/4 - W[3, 4, 1, 29]/4 - W[3, 4, 1, 30]/4 - W[3, 4, 2, 1] - 
   W[3, 4, 2, 2] - (5*W[3, 4, 2, 3])/4 + (7*W[3, 4, 2, 4])/4 + 
   W[3, 4, 2, 5] + (5*W[3, 4, 2, 16])/4 + W[3, 4, 2, 17]/4 - 
   W[3, 4, 2, 18]/2 + W[3, 4, 2, 19]/4 - (3*W[3, 4, 2, 20])/4 + 
   W[3, 4, 2, 26]/4 + W[3, 4, 2, 27]/2 + W[3, 4, 2, 28]/4 - 
   W[3, 4, 2, 29]/4 - W[3, 4, 2, 30]/4 + (3*W[3, 4, 3, 1])/2 - 
   (3*W[3, 4, 3, 2])/2 - W[3, 4, 3, 4] + (3*W[3, 4, 3, 5])/2 - 
   W[3, 4, 3, 13] + W[3, 4, 3, 18]/2 - W[3, 4, 3, 27]/2 + 
   (3*W[3, 4, 4, 1])/2 + (3*W[3, 4, 4, 2])/2 - W[3, 4, 4, 3] - 
   (3*W[3, 4, 4, 5])/2 - W[3, 4, 4, 11] + W[3, 4, 4, 18]/2 - 
   W[3, 4, 4, 27]/2 - W[3, 4, 5, 1] + W[3, 4, 5, 2] + (7*W[3, 4, 5, 3])/4 - 
   (5*W[3, 4, 5, 4])/4 - W[3, 4, 5, 5] - (3*W[3, 4, 5, 16])/4 + 
   W[3, 4, 5, 17]/4 - W[3, 4, 5, 18]/2 + W[3, 4, 5, 19]/4 + 
   (5*W[3, 4, 5, 20])/4 + W[3, 4, 5, 26]/4 + W[3, 4, 5, 27]/2 + 
   W[3, 4, 5, 28]/4 - W[3, 4, 5, 29]/4 - W[3, 4, 5, 30]/4 - W[3, 4, 11, 1] + 
   2*W[3, 4, 11, 2] - W[3, 4, 11, 4] + 2*W[3, 4, 11, 11] - 
   2*W[3, 4, 11, 16] - W[3, 4, 13, 1] - W[3, 4, 13, 3] + 2*W[3, 4, 13, 5] + 
   2*W[3, 4, 13, 13] - 2*W[3, 4, 13, 20] + W[3, 4, 14, 1]/2 + 
   W[3, 4, 14, 2]/2 - W[3, 4, 14, 4]/2 + W[3, 4, 14, 5]/2 - 
   W[3, 4, 14, 16]/2 - W[3, 4, 14, 19]/2 - W[3, 4, 14, 28]/2 + 
   W[3, 4, 14, 30]/2 + W[3, 4, 15, 1]/2 + W[3, 4, 15, 2]/2 - 
   W[3, 4, 15, 3]/2 + W[3, 4, 15, 5]/2 - W[3, 4, 15, 17]/2 - 
   W[3, 4, 15, 20]/2 - W[3, 4, 15, 26]/2 + W[3, 4, 15, 29]/2 - 
   W[3, 4, 18, 2] + W[3, 4, 18, 3]/4 + W[3, 4, 18, 4]/4 - W[3, 4, 18, 5] + 
   (3*W[3, 4, 18, 16])/4 - W[3, 4, 18, 17]/4 + W[3, 4, 18, 18]/2 - 
   W[3, 4, 18, 19]/4 + (3*W[3, 4, 18, 20])/4 - W[3, 4, 18, 26]/4 - 
   W[3, 4, 18, 27]/2 - W[3, 4, 18, 28]/4 + W[3, 4, 18, 29]/4 + 
   W[3, 4, 18, 30]/4 - W[3, 4, 27, 3]/4 - W[3, 4, 27, 4]/4 + 
   W[3, 4, 27, 16]/4 + W[3, 4, 27, 17]/4 - W[3, 4, 27, 18]/2 + 
   W[3, 4, 27, 19]/4 + W[3, 4, 27, 20]/4 + W[3, 4, 27, 26]/4 + 
   W[3, 4, 27, 27]/2 + W[3, 4, 27, 28]/4 + (3*W[3, 4, 27, 29])/4 + 
   (3*W[3, 4, 27, 30])/4 - W[3, 5, 1, 4] + W[3, 5, 1, 13] + W[3, 5, 2, 2] + 
   W[3, 5, 2, 3]/4 + W[3, 5, 2, 4]/4 + W[3, 5, 2, 5] - 2*W[3, 5, 2, 10] + 
   (3*W[3, 5, 2, 16])/4 - W[3, 5, 2, 17]/4 + W[3, 5, 2, 18]/2 - 
   W[3, 5, 2, 19]/4 - (5*W[3, 5, 2, 20])/4 - W[3, 5, 2, 26]/4 - 
   W[3, 5, 2, 27]/2 - W[3, 5, 2, 28]/4 + W[3, 5, 2, 29]/4 + 
   W[3, 5, 2, 30]/4 + W[3, 5, 3, 1] - W[3, 5, 3, 2]/2 - (3*W[3, 5, 3, 3])/4 + 
   (9*W[3, 5, 3, 4])/4 - W[3, 5, 3, 5]/2 + 2*W[3, 5, 3, 10] - 
   3*W[3, 5, 3, 13] - (3*W[3, 5, 3, 16])/4 - W[3, 5, 3, 17]/4 - 
   W[3, 5, 3, 18]/2 - W[3, 5, 3, 19]/4 + (5*W[3, 5, 3, 20])/4 - 
   W[3, 5, 3, 26]/4 + W[3, 5, 3, 27]/2 - W[3, 5, 3, 28]/4 - 
   W[3, 5, 3, 29]/4 - W[3, 5, 3, 30]/4 - W[3, 5, 4, 1] + W[3, 5, 4, 2] + 
   (7*W[3, 5, 4, 3])/4 - (5*W[3, 5, 4, 4])/4 - W[3, 5, 4, 5] - 
   (3*W[3, 5, 4, 16])/4 + W[3, 5, 4, 17]/4 - W[3, 5, 4, 18]/2 + 
   W[3, 5, 4, 19]/4 + (5*W[3, 5, 4, 20])/4 + W[3, 5, 4, 26]/4 + 
   W[3, 5, 4, 27]/2 + W[3, 5, 4, 28]/4 - W[3, 5, 4, 29]/4 - 
   W[3, 5, 4, 30]/4 - 2*W[3, 5, 13, 3] - W[3, 5, 13, 4] + W[3, 5, 13, 5] + 
   4*W[3, 5, 13, 13] + W[3, 5, 13, 18] - 3*W[3, 5, 13, 20] - 
   W[3, 5, 13, 27] + W[3, 5, 13, 29] - W[3, 5, 15, 1]/2 - W[3, 5, 15, 2]/2 + 
   W[3, 5, 15, 3]/2 - W[3, 5, 15, 5]/2 + W[3, 5, 15, 17]/2 + 
   W[3, 5, 15, 20]/2 + W[3, 5, 15, 26]/2 - W[3, 5, 15, 29]/2 + 
   W[3, 5, 20, 1]/2 - W[3, 5, 20, 2] + W[3, 5, 20, 3]/4 + 
   (3*W[3, 5, 20, 4])/4 - 2*W[3, 5, 20, 13] + (3*W[3, 5, 20, 16])/4 - 
   W[3, 5, 20, 17]/4 - W[3, 5, 20, 18]/2 + W[3, 5, 20, 19]/4 + 
   (5*W[3, 5, 20, 20])/4 - W[3, 5, 20, 26]/4 + W[3, 5, 20, 27]/2 + 
   W[3, 5, 20, 28]/4 - W[3, 5, 20, 29]/4 + W[3, 5, 20, 30]/4 + 
   W[3, 5, 29, 3]/4 + W[3, 5, 29, 4]/4 - W[3, 5, 29, 16]/4 - 
   W[3, 5, 29, 17]/4 + W[3, 5, 29, 18]/2 - W[3, 5, 29, 19]/4 - 
   W[3, 5, 29, 20]/4 - W[3, 5, 29, 26]/4 - W[3, 5, 29, 27]/2 - 
   W[3, 5, 29, 28]/4 - (3*W[3, 5, 29, 29])/4 - (3*W[3, 5, 29, 30])/4 + 
   2*W[3, 13, 1, 2] - (5*W[3, 13, 1, 3])/4 - (5*W[3, 13, 1, 4])/4 + 
   (3*W[3, 13, 1, 5])/2 + W[3, 13, 1, 13] - (3*W[3, 13, 1, 16])/4 - 
   W[3, 13, 1, 17]/4 + W[3, 13, 1, 18]/2 - W[3, 13, 1, 19]/4 - 
   (5*W[3, 13, 1, 20])/4 - W[3, 13, 1, 26]/4 - W[3, 13, 1, 27]/2 - 
   W[3, 13, 1, 28]/4 + W[3, 13, 1, 29]/4 - W[3, 13, 1, 30]/4 + 
   W[3, 13, 2, 1] + W[3, 13, 2, 3] - 2*W[3, 13, 2, 5] - 2*W[3, 13, 2, 13] + 
   2*W[3, 13, 2, 20] - (3*W[3, 13, 3, 1])/2 - (5*W[3, 13, 3, 3])/4 - 
   (5*W[3, 13, 3, 4])/4 - W[3, 13, 3, 5] + 5*W[3, 13, 3, 13] + 
   (3*W[3, 13, 3, 16])/4 + W[3, 13, 3, 17]/4 + W[3, 13, 3, 19]/4 - 
   (5*W[3, 13, 3, 20])/4 + W[3, 13, 3, 26]/4 + W[3, 13, 3, 28]/4 + 
   W[3, 13, 3, 29]/4 + W[3, 13, 3, 30]/4 - W[3, 13, 4, 1] - W[3, 13, 4, 2] - 
   (3*W[3, 13, 4, 3])/4 + W[3, 13, 4, 4]/4 + W[3, 13, 4, 5] + 
   2*W[3, 13, 4, 13] + (3*W[3, 13, 4, 16])/4 - W[3, 13, 4, 17]/4 + 
   W[3, 13, 4, 18]/2 - W[3, 13, 4, 19]/4 - (5*W[3, 13, 4, 20])/4 - 
   W[3, 13, 4, 26]/4 - W[3, 13, 4, 27]/2 - W[3, 13, 4, 28]/4 + 
   W[3, 13, 4, 29]/4 + W[3, 13, 4, 30]/4 + W[3, 13, 5, 1]/2 - 
   W[3, 13, 5, 2] - (7*W[3, 13, 5, 3])/4 - W[3, 13, 5, 4]/4 + 
   W[3, 13, 5, 5] + 2*W[3, 13, 5, 13] + (3*W[3, 13, 5, 16])/4 - 
   W[3, 13, 5, 17]/4 + W[3, 13, 5, 18]/2 + W[3, 13, 5, 19]/4 - 
   (7*W[3, 13, 5, 20])/4 - W[3, 13, 5, 26]/4 - W[3, 13, 5, 27]/2 + 
   W[3, 13, 5, 28]/4 + (3*W[3, 13, 5, 29])/4 + W[3, 13, 5, 30]/4 + 
   (3*W[3, 13, 13, 1])/2 - 2*W[3, 13, 13, 2] + (9*W[3, 13, 13, 3])/2 + 
   (7*W[3, 13, 13, 4])/2 - (3*W[3, 13, 13, 5])/2 - 10*W[3, 13, 13, 13] - 
   (3*W[3, 13, 13, 18])/2 + (11*W[3, 13, 13, 20])/2 + 
   (3*W[3, 13, 13, 27])/2 - (3*W[3, 13, 13, 29])/2 + W[3, 13, 18, 2] - 
   W[3, 13, 18, 3]/4 - W[3, 13, 18, 4]/4 + W[3, 13, 18, 5] - 
   (3*W[3, 13, 18, 16])/4 + W[3, 13, 18, 17]/4 - W[3, 13, 18, 18]/2 + 
   W[3, 13, 18, 19]/4 - (3*W[3, 13, 18, 20])/4 + W[3, 13, 18, 26]/4 + 
   W[3, 13, 18, 27]/2 + W[3, 13, 18, 28]/4 - W[3, 13, 18, 29]/4 - 
   W[3, 13, 18, 30]/4 - W[3, 13, 20, 1]/2 + W[3, 13, 20, 2] - 
   W[3, 13, 20, 3]/4 - (3*W[3, 13, 20, 4])/4 + 2*W[3, 13, 20, 13] - 
   (3*W[3, 13, 20, 16])/4 + W[3, 13, 20, 17]/4 + W[3, 13, 20, 18]/2 - 
   W[3, 13, 20, 19]/4 - (5*W[3, 13, 20, 20])/4 + W[3, 13, 20, 26]/4 - 
   W[3, 13, 20, 27]/2 - W[3, 13, 20, 28]/4 + W[3, 13, 20, 29]/4 - 
   W[3, 13, 20, 30]/4 + W[3, 13, 27, 3]/4 + W[3, 13, 27, 4]/4 - 
   W[3, 13, 27, 16]/4 - W[3, 13, 27, 17]/4 + W[3, 13, 27, 18]/2 - 
   W[3, 13, 27, 19]/4 - W[3, 13, 27, 20]/4 - W[3, 13, 27, 26]/4 - 
   W[3, 13, 27, 27]/2 - W[3, 13, 27, 28]/4 - (3*W[3, 13, 27, 29])/4 - 
   (3*W[3, 13, 27, 30])/4 - W[3, 13, 29, 3]/4 - W[3, 13, 29, 4]/4 + 
   W[3, 13, 29, 16]/4 + W[3, 13, 29, 17]/4 - W[3, 13, 29, 18]/2 + 
   W[3, 13, 29, 19]/4 + W[3, 13, 29, 20]/4 + W[3, 13, 29, 26]/4 + 
   W[3, 13, 29, 27]/2 + W[3, 13, 29, 28]/4 + (3*W[3, 13, 29, 29])/4 + 
   (3*W[3, 13, 29, 30])/4 - (3*W[3, 15, 1, 2])/2 + (3*W[3, 15, 1, 3])/4 + 
   (3*W[3, 15, 1, 4])/4 - W[3, 15, 1, 5]/2 - 2*W[3, 15, 1, 13] + 
   (3*W[3, 15, 1, 16])/4 + W[3, 15, 1, 17]/4 - W[3, 15, 1, 18]/2 + 
   W[3, 15, 1, 19]/4 + (7*W[3, 15, 1, 20])/4 + W[3, 15, 1, 26]/4 + 
   W[3, 15, 1, 27]/2 + W[3, 15, 1, 28]/4 - (3*W[3, 15, 1, 29])/4 + 
   W[3, 15, 1, 30]/4 - W[3, 15, 2, 1]/2 - W[3, 15, 2, 2] - W[3, 15, 2, 3]/4 + 
   W[3, 15, 2, 4]/4 - (3*W[3, 15, 2, 5])/2 + 2*W[3, 15, 2, 10] - 
   (3*W[3, 15, 2, 16])/4 + (3*W[3, 15, 2, 17])/4 - W[3, 15, 2, 18]/2 + 
   W[3, 15, 2, 19]/4 + (5*W[3, 15, 2, 20])/4 + (3*W[3, 15, 2, 26])/4 + 
   W[3, 15, 2, 27]/2 + W[3, 15, 2, 28]/4 - W[3, 15, 2, 29]/4 - 
   W[3, 15, 2, 30]/4 - (3*W[3, 15, 3, 1])/2 + W[3, 15, 3, 2]/2 + 
   (3*W[3, 15, 3, 3])/4 - (3*W[3, 15, 3, 4])/4 - 2*W[3, 15, 3, 10] + 
   2*W[3, 15, 3, 13] + (3*W[3, 15, 3, 16])/4 + (3*W[3, 15, 3, 17])/4 + 
   W[3, 15, 3, 18]/2 + W[3, 15, 3, 19]/4 - (5*W[3, 15, 3, 20])/4 + 
   (3*W[3, 15, 3, 26])/4 - W[3, 15, 3, 27]/2 + W[3, 15, 3, 28]/4 + 
   W[3, 15, 3, 29]/4 + W[3, 15, 3, 30]/4 + W[3, 15, 4, 1]/2 + 
   W[3, 15, 4, 2]/2 - W[3, 15, 4, 3]/2 + W[3, 15, 4, 5]/2 - 
   W[3, 15, 4, 17]/2 - W[3, 15, 4, 20]/2 - W[3, 15, 4, 26]/2 + 
   W[3, 15, 4, 29]/2 + W[3, 15, 5, 1]/2 - (3*W[3, 15, 5, 2])/2 + 
   W[3, 15, 5, 3]/4 + (3*W[3, 15, 5, 4])/4 - W[3, 15, 5, 5] + 
   2*W[3, 15, 5, 10] - 2*W[3, 15, 5, 13] - (3*W[3, 15, 5, 16])/4 + 
   W[3, 15, 5, 17]/4 - W[3, 15, 5, 18]/2 - W[3, 15, 5, 19]/4 + 
   (9*W[3, 15, 5, 20])/4 + W[3, 15, 5, 26]/4 + W[3, 15, 5, 27]/2 - 
   W[3, 15, 5, 28]/4 - (5*W[3, 15, 5, 29])/4 - W[3, 15, 5, 30]/4 + 
   (3*W[3, 15, 15, 1])/2 + (3*W[3, 15, 15, 2])/2 - (3*W[3, 15, 15, 3])/2 + 
   (3*W[3, 15, 15, 5])/2 - (3*W[3, 15, 15, 17])/2 - (3*W[3, 15, 15, 20])/2 - 
   (3*W[3, 15, 15, 26])/2 + (3*W[3, 15, 15, 29])/2 + W[3, 15, 17, 2]/2 + 
   (3*W[3, 15, 17, 3])/4 - W[3, 15, 17, 4]/4 + W[3, 15, 17, 5] - 
   2*W[3, 15, 17, 10] + (3*W[3, 15, 17, 16])/4 - W[3, 15, 17, 17]/4 + 
   W[3, 15, 17, 18]/2 - W[3, 15, 17, 19]/4 - (3*W[3, 15, 17, 20])/4 - 
   W[3, 15, 17, 26]/4 - W[3, 15, 17, 27]/2 - W[3, 15, 17, 28]/4 - 
   W[3, 15, 17, 29]/4 + W[3, 15, 17, 30]/4 - W[3, 15, 20, 1]/2 + 
   W[3, 15, 20, 2] - W[3, 15, 20, 3]/4 - (3*W[3, 15, 20, 4])/4 + 
   2*W[3, 15, 20, 13] - (3*W[3, 15, 20, 16])/4 + W[3, 15, 20, 17]/4 + 
   W[3, 15, 20, 18]/2 - W[3, 15, 20, 19]/4 - (5*W[3, 15, 20, 20])/4 + 
   W[3, 15, 20, 26]/4 - W[3, 15, 20, 27]/2 - W[3, 15, 20, 28]/4 + 
   W[3, 15, 20, 29]/4 - W[3, 15, 20, 30]/4 + W[3, 15, 26, 3]/4 + 
   W[3, 15, 26, 4]/4 - W[3, 15, 26, 16]/4 - W[3, 15, 26, 17]/4 + 
   W[3, 15, 26, 18]/2 - W[3, 15, 26, 19]/4 - W[3, 15, 26, 20]/4 - 
   W[3, 15, 26, 26]/4 - W[3, 15, 26, 27]/2 - W[3, 15, 26, 28]/4 - 
   (3*W[3, 15, 26, 29])/4 - (3*W[3, 15, 26, 30])/4 - W[3, 15, 29, 3]/4 - 
   W[3, 15, 29, 4]/4 + W[3, 15, 29, 16]/4 + W[3, 15, 29, 17]/4 - 
   W[3, 15, 29, 18]/2 + W[3, 15, 29, 19]/4 + W[3, 15, 29, 20]/4 + 
   W[3, 15, 29, 26]/4 + W[3, 15, 29, 27]/2 + W[3, 15, 29, 28]/4 + 
   (3*W[3, 15, 29, 29])/4 + (3*W[3, 15, 29, 30])/4 - W[4, 1, 1, 3] - 
   W[4, 1, 1, 4] + W[4, 1, 1, 11] + W[4, 1, 1, 13] - W[4, 1, 2, 3] + 
   W[4, 1, 2, 11] - W[4, 1, 3, 1] - 2*W[4, 1, 3, 2] + (3*W[4, 1, 3, 3])/4 + 
   (7*W[4, 1, 3, 4])/4 - W[4, 1, 3, 11] + W[4, 1, 3, 13] + 
   (5*W[4, 1, 3, 16])/4 + W[4, 1, 3, 17]/4 - W[4, 1, 3, 18]/2 + 
   W[4, 1, 3, 19]/4 - (3*W[4, 1, 3, 20])/4 + W[4, 1, 3, 26]/4 + 
   W[4, 1, 3, 27]/2 + W[4, 1, 3, 28]/4 - W[4, 1, 3, 29]/4 - 
   W[4, 1, 3, 30]/4 - W[4, 1, 4, 2]/2 + (9*W[4, 1, 4, 3])/4 + 
   (5*W[4, 1, 4, 4])/4 + (3*W[4, 1, 4, 5])/2 - 4*W[4, 1, 4, 11] + 
   (5*W[4, 1, 4, 16])/4 - W[4, 1, 4, 17]/4 - W[4, 1, 4, 18]/2 - 
   W[4, 1, 4, 19]/4 - (3*W[4, 1, 4, 20])/4 - W[4, 1, 4, 26]/4 + 
   W[4, 1, 4, 27]/2 - W[4, 1, 4, 28]/4 - W[4, 1, 4, 29]/4 - 
   W[4, 1, 4, 30]/4 + W[4, 1, 5, 2] - (3*W[4, 1, 5, 3])/4 + W[4, 1, 5, 4]/4 + 
   W[4, 1, 5, 5] + W[4, 1, 5, 11] - (5*W[4, 1, 5, 16])/4 - W[4, 1, 5, 17]/4 + 
   W[4, 1, 5, 18]/2 - W[4, 1, 5, 19]/4 - (5*W[4, 1, 5, 20])/4 - 
   W[4, 1, 5, 26]/4 - W[4, 1, 5, 27]/2 - W[4, 1, 5, 28]/4 + 
   W[4, 1, 5, 29]/4 + W[4, 1, 5, 30]/4 + 2*W[4, 1, 11, 2] - 
   2*W[4, 1, 11, 3] - 3*W[4, 1, 11, 4] + W[4, 1, 11, 5] + 4*W[4, 1, 11, 11] - 
   3*W[4, 1, 11, 16] + W[4, 1, 11, 18] - W[4, 1, 11, 27] + W[4, 1, 11, 30] + 
   W[4, 1, 13, 1] + W[4, 1, 13, 3] - 2*W[4, 1, 13, 5] - 2*W[4, 1, 13, 13] + 
   2*W[4, 1, 13, 20] - W[4, 1, 14, 1]/2 - W[4, 1, 14, 2]/2 + 
   W[4, 1, 14, 4]/2 - W[4, 1, 14, 5]/2 + W[4, 1, 14, 16]/2 + 
   W[4, 1, 14, 19]/2 + W[4, 1, 14, 28]/2 - W[4, 1, 14, 30]/2 + 
   W[4, 1, 16, 1]/2 + (3*W[4, 1, 16, 3])/4 + W[4, 1, 16, 4]/4 - 
   W[4, 1, 16, 5] - 2*W[4, 1, 16, 11] + (5*W[4, 1, 16, 16])/4 + 
   W[4, 1, 16, 17]/4 - W[4, 1, 16, 18]/2 - W[4, 1, 16, 19]/4 + 
   (3*W[4, 1, 16, 20])/4 + W[4, 1, 16, 26]/4 + W[4, 1, 16, 27]/2 - 
   W[4, 1, 16, 28]/4 + W[4, 1, 16, 29]/4 - W[4, 1, 16, 30]/4 + 
   W[4, 1, 30, 3]/4 + W[4, 1, 30, 4]/4 - W[4, 1, 30, 16]/4 - 
   W[4, 1, 30, 17]/4 + W[4, 1, 30, 18]/2 - W[4, 1, 30, 19]/4 - 
   W[4, 1, 30, 20]/4 - W[4, 1, 30, 26]/4 - W[4, 1, 30, 27]/2 - 
   W[4, 1, 30, 28]/4 - (3*W[4, 1, 30, 29])/4 - (3*W[4, 1, 30, 30])/4 - 
   W[4, 2, 1, 3] + W[4, 2, 1, 11] - W[4, 2, 3, 1] - W[4, 2, 3, 2] - 
   (5*W[4, 2, 3, 3])/4 + (7*W[4, 2, 3, 4])/4 + W[4, 2, 3, 5] + 
   (5*W[4, 2, 3, 16])/4 + W[4, 2, 3, 17]/4 - W[4, 2, 3, 18]/2 + 
   W[4, 2, 3, 19]/4 - (3*W[4, 2, 3, 20])/4 + W[4, 2, 3, 26]/4 + 
   W[4, 2, 3, 27]/2 + W[4, 2, 3, 28]/4 - W[4, 2, 3, 29]/4 - 
   W[4, 2, 3, 30]/4 + W[4, 2, 4, 1] - W[4, 2, 4, 2]/2 + (9*W[4, 2, 4, 3])/4 - 
   (3*W[4, 2, 4, 4])/4 - W[4, 2, 4, 5]/2 + 2*W[4, 2, 4, 7] - 
   3*W[4, 2, 4, 11] + (5*W[4, 2, 4, 16])/4 - W[4, 2, 4, 17]/4 - 
   W[4, 2, 4, 18]/2 - W[4, 2, 4, 19]/4 - (3*W[4, 2, 4, 20])/4 - 
   W[4, 2, 4, 26]/4 + W[4, 2, 4, 27]/2 - W[4, 2, 4, 28]/4 - 
   W[4, 2, 4, 29]/4 - W[4, 2, 4, 30]/4 + W[4, 2, 5, 2] + W[4, 2, 5, 3]/4 + 
   W[4, 2, 5, 4]/4 + W[4, 2, 5, 5] - 2*W[4, 2, 5, 7] - (5*W[4, 2, 5, 16])/4 - 
   W[4, 2, 5, 17]/4 + W[4, 2, 5, 18]/2 - W[4, 2, 5, 19]/4 + 
   (3*W[4, 2, 5, 20])/4 - W[4, 2, 5, 26]/4 - W[4, 2, 5, 27]/2 - 
   W[4, 2, 5, 28]/4 + W[4, 2, 5, 29]/4 + W[4, 2, 5, 30]/4 + W[4, 2, 11, 2] - 
   W[4, 2, 11, 3] - 2*W[4, 2, 11, 4] + 4*W[4, 2, 11, 11] - 
   3*W[4, 2, 11, 16] + W[4, 2, 11, 18] - W[4, 2, 11, 27] + W[4, 2, 11, 30] - 
   W[4, 2, 14, 1]/2 - W[4, 2, 14, 2]/2 + W[4, 2, 14, 4]/2 - 
   W[4, 2, 14, 5]/2 + W[4, 2, 14, 16]/2 + W[4, 2, 14, 19]/2 + 
   W[4, 2, 14, 28]/2 - W[4, 2, 14, 30]/2 + W[4, 2, 16, 1]/2 + 
   (3*W[4, 2, 16, 3])/4 + W[4, 2, 16, 4]/4 - W[4, 2, 16, 5] - 
   2*W[4, 2, 16, 11] + (5*W[4, 2, 16, 16])/4 + W[4, 2, 16, 17]/4 - 
   W[4, 2, 16, 18]/2 - W[4, 2, 16, 19]/4 + (3*W[4, 2, 16, 20])/4 + 
   W[4, 2, 16, 26]/4 + W[4, 2, 16, 27]/2 - W[4, 2, 16, 28]/4 + 
   W[4, 2, 16, 29]/4 - W[4, 2, 16, 30]/4 + W[4, 2, 30, 3]/4 + 
   W[4, 2, 30, 4]/4 - W[4, 2, 30, 16]/4 - W[4, 2, 30, 17]/4 + 
   W[4, 2, 30, 18]/2 - W[4, 2, 30, 19]/4 - W[4, 2, 30, 20]/4 - 
   W[4, 2, 30, 26]/4 - W[4, 2, 30, 27]/2 - W[4, 2, 30, 28]/4 - 
   (3*W[4, 2, 30, 29])/4 - (3*W[4, 2, 30, 30])/4 - 2*W[4, 3, 1, 2] + 
   (7*W[4, 3, 1, 3])/4 + (7*W[4, 3, 1, 4])/4 - 2*W[4, 3, 1, 5] - 
   W[4, 3, 1, 11] - W[4, 3, 1, 13] + (5*W[4, 3, 1, 16])/4 + 
   W[4, 3, 1, 17]/4 - W[4, 3, 1, 18]/2 + W[4, 3, 1, 19]/4 + 
   (5*W[4, 3, 1, 20])/4 + W[4, 3, 1, 26]/4 + W[4, 3, 1, 27]/2 + 
   W[4, 3, 1, 28]/4 - W[4, 3, 1, 29]/4 - W[4, 3, 1, 30]/4 - W[4, 3, 2, 1] - 
   W[4, 3, 2, 2] - (5*W[4, 3, 2, 3])/4 + (7*W[4, 3, 2, 4])/4 + 
   W[4, 3, 2, 5] + (5*W[4, 3, 2, 16])/4 + W[4, 3, 2, 17]/4 - 
   W[4, 3, 2, 18]/2 + W[4, 3, 2, 19]/4 - (3*W[4, 3, 2, 20])/4 + 
   W[4, 3, 2, 26]/4 + W[4, 3, 2, 27]/2 + W[4, 3, 2, 28]/4 - 
   W[4, 3, 2, 29]/4 - W[4, 3, 2, 30]/4 + (3*W[4, 3, 3, 1])/2 - 
   (3*W[4, 3, 3, 2])/2 - W[4, 3, 3, 4] + (3*W[4, 3, 3, 5])/2 - 
   W[4, 3, 3, 13] + W[4, 3, 3, 18]/2 - W[4, 3, 3, 27]/2 + 
   (3*W[4, 3, 4, 1])/2 + (3*W[4, 3, 4, 2])/2 - W[4, 3, 4, 3] - 
   (3*W[4, 3, 4, 5])/2 - W[4, 3, 4, 11] + W[4, 3, 4, 18]/2 - 
   W[4, 3, 4, 27]/2 - W[4, 3, 5, 1] + W[4, 3, 5, 2] + (7*W[4, 3, 5, 3])/4 - 
   (5*W[4, 3, 5, 4])/4 - W[4, 3, 5, 5] - (3*W[4, 3, 5, 16])/4 + 
   W[4, 3, 5, 17]/4 - W[4, 3, 5, 18]/2 + W[4, 3, 5, 19]/4 + 
   (5*W[4, 3, 5, 20])/4 + W[4, 3, 5, 26]/4 + W[4, 3, 5, 27]/2 + 
   W[4, 3, 5, 28]/4 - W[4, 3, 5, 29]/4 - W[4, 3, 5, 30]/4 - W[4, 3, 11, 1] + 
   2*W[4, 3, 11, 2] - W[4, 3, 11, 4] + 2*W[4, 3, 11, 11] - 
   2*W[4, 3, 11, 16] - W[4, 3, 13, 1] - W[4, 3, 13, 3] + 2*W[4, 3, 13, 5] + 
   2*W[4, 3, 13, 13] - 2*W[4, 3, 13, 20] + W[4, 3, 14, 1]/2 + 
   W[4, 3, 14, 2]/2 - W[4, 3, 14, 4]/2 + W[4, 3, 14, 5]/2 - 
   W[4, 3, 14, 16]/2 - W[4, 3, 14, 19]/2 - W[4, 3, 14, 28]/2 + 
   W[4, 3, 14, 30]/2 + W[4, 3, 15, 1]/2 + W[4, 3, 15, 2]/2 - 
   W[4, 3, 15, 3]/2 + W[4, 3, 15, 5]/2 - W[4, 3, 15, 17]/2 - 
   W[4, 3, 15, 20]/2 - W[4, 3, 15, 26]/2 + W[4, 3, 15, 29]/2 - 
   W[4, 3, 18, 2] + W[4, 3, 18, 3]/4 + W[4, 3, 18, 4]/4 - W[4, 3, 18, 5] + 
   (3*W[4, 3, 18, 16])/4 - W[4, 3, 18, 17]/4 + W[4, 3, 18, 18]/2 - 
   W[4, 3, 18, 19]/4 + (3*W[4, 3, 18, 20])/4 - W[4, 3, 18, 26]/4 - 
   W[4, 3, 18, 27]/2 - W[4, 3, 18, 28]/4 + W[4, 3, 18, 29]/4 + 
   W[4, 3, 18, 30]/4 - W[4, 3, 27, 3]/4 - W[4, 3, 27, 4]/4 + 
   W[4, 3, 27, 16]/4 + W[4, 3, 27, 17]/4 - W[4, 3, 27, 18]/2 + 
   W[4, 3, 27, 19]/4 + W[4, 3, 27, 20]/4 + W[4, 3, 27, 26]/4 + 
   W[4, 3, 27, 27]/2 + W[4, 3, 27, 28]/4 + (3*W[4, 3, 27, 29])/4 + 
   (3*W[4, 3, 27, 30])/4 + (3*W[4, 4, 1, 3])/2 - W[4, 4, 1, 4]/2 + 
   W[4, 4, 1, 5]/2 - W[4, 4, 1, 11] - W[4, 4, 1, 16]/2 + W[4, 4, 1, 30]/2 + 
   (3*W[4, 4, 2, 3])/2 - W[4, 4, 2, 4]/2 + W[4, 4, 2, 5]/2 - W[4, 4, 2, 11] - 
   W[4, 4, 2, 16]/2 + W[4, 4, 2, 30]/2 + (3*W[4, 4, 3, 1])/2 + 
   (3*W[4, 4, 3, 2])/2 - W[4, 4, 3, 3] - (3*W[4, 4, 3, 5])/2 - 
   W[4, 4, 3, 11] + W[4, 4, 3, 18]/2 - W[4, 4, 3, 27]/2 + W[4, 4, 5, 1]/2 + 
   W[4, 4, 5, 2]/2 - (3*W[4, 4, 5, 3])/2 + W[4, 4, 5, 11] - 
   W[4, 4, 5, 19]/2 - W[4, 4, 5, 28]/2 - (3*W[4, 4, 11, 1])/2 - 
   (3*W[4, 4, 11, 2])/2 - W[4, 4, 11, 3]/2 + W[4, 4, 11, 4]/2 + 
   W[4, 4, 11, 5] + 2*W[4, 4, 11, 11] + W[4, 4, 11, 16]/2 - 
   W[4, 4, 11, 18]/2 + W[4, 4, 11, 27]/2 - W[4, 4, 11, 30]/2 - 
   W[4, 4, 14, 1]/2 - W[4, 4, 14, 2]/2 + W[4, 4, 14, 4]/2 - 
   W[4, 4, 14, 5]/2 + W[4, 4, 14, 16]/2 + W[4, 4, 14, 19]/2 + 
   W[4, 4, 14, 28]/2 - W[4, 4, 14, 30]/2 + W[4, 5, 1, 2] - 
   (3*W[4, 5, 1, 3])/4 + W[4, 5, 1, 4]/4 + W[4, 5, 1, 5] + W[4, 5, 1, 11] - 
   (5*W[4, 5, 1, 16])/4 - W[4, 5, 1, 17]/4 + W[4, 5, 1, 18]/2 - 
   W[4, 5, 1, 19]/4 - (5*W[4, 5, 1, 20])/4 - W[4, 5, 1, 26]/4 - 
   W[4, 5, 1, 27]/2 - W[4, 5, 1, 28]/4 + W[4, 5, 1, 29]/4 + 
   W[4, 5, 1, 30]/4 + W[4, 5, 2, 2] + W[4, 5, 2, 3]/4 + W[4, 5, 2, 4]/4 + 
   W[4, 5, 2, 5] - 2*W[4, 5, 2, 7] - (5*W[4, 5, 2, 16])/4 - 
   W[4, 5, 2, 17]/4 + W[4, 5, 2, 18]/2 - W[4, 5, 2, 19]/4 + 
   (3*W[4, 5, 2, 20])/4 - W[4, 5, 2, 26]/4 - W[4, 5, 2, 27]/2 - 
   W[4, 5, 2, 28]/4 + W[4, 5, 2, 29]/4 + W[4, 5, 2, 30]/4 - W[4, 5, 3, 1]/2 + 
   (3*W[4, 5, 3, 2])/2 + (5*W[4, 5, 3, 3])/4 - (5*W[4, 5, 3, 4])/4 - 
   W[4, 5, 3, 5]/2 - (3*W[4, 5, 3, 16])/4 - W[4, 5, 3, 17]/4 - 
   W[4, 5, 3, 18]/2 + W[4, 5, 3, 19]/4 + (3*W[4, 5, 3, 20])/4 - 
   W[4, 5, 3, 26]/4 + W[4, 5, 3, 27]/2 + W[4, 5, 3, 28]/4 + 
   W[4, 5, 3, 29]/4 - W[4, 5, 3, 30]/4 + W[4, 5, 4, 1]/2 + W[4, 5, 4, 2]/2 - 
   (3*W[4, 5, 4, 3])/2 + W[4, 5, 4, 11] - W[4, 5, 4, 19]/2 - 
   W[4, 5, 4, 28]/2 + W[4, 5, 11, 1] - 2*W[4, 5, 11, 2] + W[4, 5, 11, 4] - 
   2*W[4, 5, 11, 11] + 2*W[4, 5, 11, 16] - W[4, 5, 14, 1]/2 - 
   W[4, 5, 14, 2]/2 + W[4, 5, 14, 4]/2 - W[4, 5, 14, 5]/2 + 
   W[4, 5, 14, 16]/2 + W[4, 5, 14, 19]/2 + W[4, 5, 14, 28]/2 - 
   W[4, 5, 14, 30]/2 - W[4, 5, 15, 1]/2 - W[4, 5, 15, 2]/2 + 
   W[4, 5, 15, 3]/2 - W[4, 5, 15, 5]/2 + W[4, 5, 15, 17]/2 + 
   W[4, 5, 15, 20]/2 + W[4, 5, 15, 26]/2 - W[4, 5, 15, 29]/2 - 
   W[4, 5, 19, 2] + W[4, 5, 19, 3]/4 - (3*W[4, 5, 19, 4])/4 - 
   W[4, 5, 19, 5]/2 + 2*W[4, 5, 19, 7] + (3*W[4, 5, 19, 16])/4 + 
   W[4, 5, 19, 17]/4 - W[4, 5, 19, 18]/2 + W[4, 5, 19, 19]/4 - 
   (3*W[4, 5, 19, 20])/4 + W[4, 5, 19, 26]/4 + W[4, 5, 19, 27]/2 + 
   W[4, 5, 19, 28]/4 - W[4, 5, 19, 29]/4 + W[4, 5, 19, 30]/4 - 
   W[4, 5, 28, 3]/4 - W[4, 5, 28, 4]/4 + W[4, 5, 28, 16]/4 + 
   W[4, 5, 28, 17]/4 - W[4, 5, 28, 18]/2 + W[4, 5, 28, 19]/4 + 
   W[4, 5, 28, 20]/4 + W[4, 5, 28, 26]/4 + W[4, 5, 28, 27]/2 + 
   W[4, 5, 28, 28]/4 + (3*W[4, 5, 28, 29])/4 + (3*W[4, 5, 28, 30])/4 + 
   (3*W[4, 11, 1, 2])/2 - (5*W[4, 11, 1, 3])/4 - (5*W[4, 11, 1, 4])/4 + 
   2*W[4, 11, 1, 5] + W[4, 11, 1, 11] - (5*W[4, 11, 1, 16])/4 - 
   W[4, 11, 1, 17]/4 + W[4, 11, 1, 18]/2 - W[4, 11, 1, 19]/4 - 
   (3*W[4, 11, 1, 20])/4 - W[4, 11, 1, 26]/4 - W[4, 11, 1, 27]/2 - 
   W[4, 11, 1, 28]/4 - W[4, 11, 1, 29]/4 + W[4, 11, 1, 30]/4 + 
   W[4, 11, 2, 1]/2 + W[4, 11, 2, 2] - W[4, 11, 2, 3]/4 - 
   (7*W[4, 11, 2, 4])/4 - W[4, 11, 2, 5] + 2*W[4, 11, 2, 11] - 
   (7*W[4, 11, 2, 16])/4 + W[4, 11, 2, 17]/4 + W[4, 11, 2, 18]/2 - 
   W[4, 11, 2, 19]/4 + (3*W[4, 11, 2, 20])/4 + W[4, 11, 2, 26]/4 - 
   W[4, 11, 2, 27]/2 - W[4, 11, 2, 28]/4 + W[4, 11, 2, 29]/4 + 
   (3*W[4, 11, 2, 30])/4 - W[4, 11, 3, 1] + W[4, 11, 3, 2] + 
   W[4, 11, 3, 3]/4 - (3*W[4, 11, 3, 4])/4 - W[4, 11, 3, 5] + 
   2*W[4, 11, 3, 11] - (5*W[4, 11, 3, 16])/4 - W[4, 11, 3, 17]/4 + 
   W[4, 11, 3, 18]/2 - W[4, 11, 3, 19]/4 + (3*W[4, 11, 3, 20])/4 - 
   W[4, 11, 3, 26]/4 - W[4, 11, 3, 27]/2 - W[4, 11, 3, 28]/4 + 
   W[4, 11, 3, 29]/4 + W[4, 11, 3, 30]/4 - (3*W[4, 11, 4, 1])/2 - 
   W[4, 11, 4, 2] - (5*W[4, 11, 4, 3])/4 - (5*W[4, 11, 4, 4])/4 + 
   5*W[4, 11, 4, 11] - (5*W[4, 11, 4, 16])/4 + W[4, 11, 4, 17]/4 + 
   W[4, 11, 4, 19]/4 + (3*W[4, 11, 4, 20])/4 + W[4, 11, 4, 26]/4 + 
   W[4, 11, 4, 28]/4 + W[4, 11, 4, 29]/4 + W[4, 11, 4, 30]/4 + 
   W[4, 11, 5, 1] - 2*W[4, 11, 5, 2] + W[4, 11, 5, 4] - 2*W[4, 11, 5, 11] + 
   2*W[4, 11, 5, 16] + (3*W[4, 11, 11, 1])/2 - (3*W[4, 11, 11, 2])/2 + 
   (7*W[4, 11, 11, 3])/2 + (9*W[4, 11, 11, 4])/2 - 2*W[4, 11, 11, 5] - 
   10*W[4, 11, 11, 11] + (11*W[4, 11, 11, 16])/2 - (3*W[4, 11, 11, 18])/2 + 
   (3*W[4, 11, 11, 27])/2 - (3*W[4, 11, 11, 30])/2 - W[4, 11, 16, 1]/2 - 
   (3*W[4, 11, 16, 3])/4 - W[4, 11, 16, 4]/4 + W[4, 11, 16, 5] + 
   2*W[4, 11, 16, 11] - (5*W[4, 11, 16, 16])/4 - W[4, 11, 16, 17]/4 + 
   W[4, 11, 16, 18]/2 + W[4, 11, 16, 19]/4 - (3*W[4, 11, 16, 20])/4 - 
   W[4, 11, 16, 26]/4 - W[4, 11, 16, 27]/2 + W[4, 11, 16, 28]/4 - 
   W[4, 11, 16, 29]/4 + W[4, 11, 16, 30]/4 + W[4, 11, 18, 2] - 
   W[4, 11, 18, 3]/4 - W[4, 11, 18, 4]/4 + W[4, 11, 18, 5] - 
   (3*W[4, 11, 18, 16])/4 + W[4, 11, 18, 17]/4 - W[4, 11, 18, 18]/2 + 
   W[4, 11, 18, 19]/4 - (3*W[4, 11, 18, 20])/4 + W[4, 11, 18, 26]/4 + 
   W[4, 11, 18, 27]/2 + W[4, 11, 18, 28]/4 - W[4, 11, 18, 29]/4 - 
   W[4, 11, 18, 30]/4 + W[4, 11, 27, 3]/4 + W[4, 11, 27, 4]/4 - 
   W[4, 11, 27, 16]/4 - W[4, 11, 27, 17]/4 + W[4, 11, 27, 18]/2 - 
   W[4, 11, 27, 19]/4 - W[4, 11, 27, 20]/4 - W[4, 11, 27, 26]/4 - 
   W[4, 11, 27, 27]/2 - W[4, 11, 27, 28]/4 - (3*W[4, 11, 27, 29])/4 - 
   (3*W[4, 11, 27, 30])/4 - W[4, 11, 30, 3]/4 - W[4, 11, 30, 4]/4 + 
   W[4, 11, 30, 16]/4 + W[4, 11, 30, 17]/4 - W[4, 11, 30, 18]/2 + 
   W[4, 11, 30, 19]/4 + W[4, 11, 30, 20]/4 + W[4, 11, 30, 26]/4 + 
   W[4, 11, 30, 27]/2 + W[4, 11, 30, 28]/4 + (3*W[4, 11, 30, 29])/4 + 
   (3*W[4, 11, 30, 30])/4 - W[4, 14, 1, 2]/2 + (3*W[4, 14, 1, 3])/4 + 
   (3*W[4, 14, 1, 4])/4 - (3*W[4, 14, 1, 5])/2 - 2*W[4, 14, 1, 11] + 
   (7*W[4, 14, 1, 16])/4 + W[4, 14, 1, 17]/4 - W[4, 14, 1, 18]/2 + 
   W[4, 14, 1, 19]/4 + (3*W[4, 14, 1, 20])/4 + W[4, 14, 1, 26]/4 + 
   W[4, 14, 1, 27]/2 + W[4, 14, 1, 28]/4 + W[4, 14, 1, 29]/4 - 
   (3*W[4, 14, 1, 30])/4 + W[4, 14, 2, 1]/2 - W[4, 14, 2, 2] + 
   (3*W[4, 14, 2, 3])/4 + W[4, 14, 2, 4]/4 - (3*W[4, 14, 2, 5])/2 + 
   2*W[4, 14, 2, 7] - 2*W[4, 14, 2, 11] + (9*W[4, 14, 2, 16])/4 - 
   W[4, 14, 2, 17]/4 - W[4, 14, 2, 18]/2 + W[4, 14, 2, 19]/4 - 
   (3*W[4, 14, 2, 20])/4 - W[4, 14, 2, 26]/4 + W[4, 14, 2, 27]/2 + 
   W[4, 14, 2, 28]/4 - W[4, 14, 2, 29]/4 - (5*W[4, 14, 2, 30])/4 + 
   W[4, 14, 3, 1]/2 + W[4, 14, 3, 2]/2 - W[4, 14, 3, 4]/2 + 
   W[4, 14, 3, 5]/2 - W[4, 14, 3, 16]/2 - W[4, 14, 3, 19]/2 - 
   W[4, 14, 3, 28]/2 + W[4, 14, 3, 30]/2 - (3*W[4, 14, 4, 1])/2 - 
   (3*W[4, 14, 4, 3])/4 + (3*W[4, 14, 4, 4])/4 + W[4, 14, 4, 5]/2 - 
   2*W[4, 14, 4, 7] + 2*W[4, 14, 4, 11] - (5*W[4, 14, 4, 16])/4 + 
   W[4, 14, 4, 17]/4 + W[4, 14, 4, 18]/2 + (3*W[4, 14, 4, 19])/4 + 
   (3*W[4, 14, 4, 20])/4 + W[4, 14, 4, 26]/4 - W[4, 14, 4, 27]/2 + 
   (3*W[4, 14, 4, 28])/4 + W[4, 14, 4, 29]/4 + W[4, 14, 4, 30]/4 - 
   W[4, 14, 5, 1]/2 - (3*W[4, 14, 5, 2])/2 + W[4, 14, 5, 3]/4 - 
   W[4, 14, 5, 4]/4 - W[4, 14, 5, 5] + 2*W[4, 14, 5, 7] + 
   (5*W[4, 14, 5, 16])/4 + W[4, 14, 5, 17]/4 - W[4, 14, 5, 18]/2 + 
   (3*W[4, 14, 5, 19])/4 - (3*W[4, 14, 5, 20])/4 + W[4, 14, 5, 26]/4 + 
   W[4, 14, 5, 27]/2 + (3*W[4, 14, 5, 28])/4 - W[4, 14, 5, 29]/4 - 
   W[4, 14, 5, 30]/4 + (3*W[4, 14, 14, 1])/2 + (3*W[4, 14, 14, 2])/2 - 
   (3*W[4, 14, 14, 4])/2 + (3*W[4, 14, 14, 5])/2 - (3*W[4, 14, 14, 16])/2 - 
   (3*W[4, 14, 14, 19])/2 - (3*W[4, 14, 14, 28])/2 + (3*W[4, 14, 14, 30])/2 - 
   W[4, 14, 16, 1]/2 - (3*W[4, 14, 16, 3])/4 - W[4, 14, 16, 4]/4 + 
   W[4, 14, 16, 5] + 2*W[4, 14, 16, 11] - (5*W[4, 14, 16, 16])/4 - 
   W[4, 14, 16, 17]/4 + W[4, 14, 16, 18]/2 + W[4, 14, 16, 19]/4 - 
   (3*W[4, 14, 16, 20])/4 - W[4, 14, 16, 26]/4 - W[4, 14, 16, 27]/2 + 
   W[4, 14, 16, 28]/4 - W[4, 14, 16, 29]/4 + W[4, 14, 16, 30]/4 + 
   W[4, 14, 19, 2] - W[4, 14, 19, 3]/4 + (3*W[4, 14, 19, 4])/4 + 
   W[4, 14, 19, 5]/2 - 2*W[4, 14, 19, 7] - (3*W[4, 14, 19, 16])/4 - 
   W[4, 14, 19, 17]/4 + W[4, 14, 19, 18]/2 - W[4, 14, 19, 19]/4 + 
   (3*W[4, 14, 19, 20])/4 - W[4, 14, 19, 26]/4 - W[4, 14, 19, 27]/2 - 
   W[4, 14, 19, 28]/4 + W[4, 14, 19, 29]/4 - W[4, 14, 19, 30]/4 + 
   W[4, 14, 28, 3]/4 + W[4, 14, 28, 4]/4 - W[4, 14, 28, 16]/4 - 
   W[4, 14, 28, 17]/4 + W[4, 14, 28, 18]/2 - W[4, 14, 28, 19]/4 - 
   W[4, 14, 28, 20]/4 - W[4, 14, 28, 26]/4 - W[4, 14, 28, 27]/2 - 
   W[4, 14, 28, 28]/4 - (3*W[4, 14, 28, 29])/4 - (3*W[4, 14, 28, 30])/4 - 
   W[4, 14, 30, 3]/4 - W[4, 14, 30, 4]/4 + W[4, 14, 30, 16]/4 + 
   W[4, 14, 30, 17]/4 - W[4, 14, 30, 18]/2 + W[4, 14, 30, 19]/4 + 
   W[4, 14, 30, 20]/4 + W[4, 14, 30, 26]/4 + W[4, 14, 30, 27]/2 + 
   W[4, 14, 30, 28]/4 + (3*W[4, 14, 30, 29])/4 + (3*W[4, 14, 30, 30])/4 + 
   W[5, 1, 1, 3] + W[5, 1, 1, 4] - W[5, 1, 1, 11] - W[5, 1, 1, 13] - 
   W[5, 1, 2, 2] - W[5, 1, 2, 3]/4 - W[5, 1, 2, 4]/4 - W[5, 1, 2, 5] + 
   (5*W[5, 1, 2, 16])/4 + W[5, 1, 2, 17]/4 - W[5, 1, 2, 18]/2 + 
   W[5, 1, 2, 19]/4 + (5*W[5, 1, 2, 20])/4 + W[5, 1, 2, 26]/4 + 
   W[5, 1, 2, 27]/2 + W[5, 1, 2, 28]/4 - W[5, 1, 2, 29]/4 - 
   W[5, 1, 2, 30]/4 - (3*W[5, 1, 3, 2])/2 - (5*W[5, 1, 3, 3])/4 - 
   (5*W[5, 1, 3, 4])/4 + W[5, 1, 3, 5]/2 + 3*W[5, 1, 3, 13] + 
   (3*W[5, 1, 3, 16])/4 + W[5, 1, 3, 17]/4 + W[5, 1, 3, 18]/2 + 
   W[5, 1, 3, 19]/4 - (5*W[5, 1, 3, 20])/4 + W[5, 1, 3, 26]/4 - 
   W[5, 1, 3, 27]/2 + W[5, 1, 3, 28]/4 + W[5, 1, 3, 29]/4 + 
   W[5, 1, 3, 30]/4 + W[5, 1, 4, 1] - W[5, 1, 4, 2] - (3*W[5, 1, 4, 3])/4 + 
   (5*W[5, 1, 4, 4])/4 + W[5, 1, 4, 5] - W[5, 1, 4, 11] + 
   (3*W[5, 1, 4, 16])/4 - W[5, 1, 4, 17]/4 + W[5, 1, 4, 18]/2 - 
   W[5, 1, 4, 19]/4 - (5*W[5, 1, 4, 20])/4 - W[5, 1, 4, 26]/4 - 
   W[5, 1, 4, 27]/2 - W[5, 1, 4, 28]/4 + W[5, 1, 4, 29]/4 + 
   W[5, 1, 4, 30]/4 - W[5, 1, 11, 1] + 2*W[5, 1, 11, 2] - W[5, 1, 11, 4] + 
   2*W[5, 1, 11, 11] - 2*W[5, 1, 11, 16] + 2*W[5, 1, 13, 3] + 
   W[5, 1, 13, 4] - W[5, 1, 13, 5] - 4*W[5, 1, 13, 13] - W[5, 1, 13, 18] + 
   3*W[5, 1, 13, 20] + W[5, 1, 13, 27] - W[5, 1, 13, 29] + W[5, 1, 15, 1]/2 + 
   W[5, 1, 15, 2]/2 - W[5, 1, 15, 3]/2 + W[5, 1, 15, 5]/2 - 
   W[5, 1, 15, 17]/2 - W[5, 1, 15, 20]/2 - W[5, 1, 15, 26]/2 + 
   W[5, 1, 15, 29]/2 - W[5, 1, 20, 1]/2 + W[5, 1, 20, 2] - W[5, 1, 20, 3]/4 - 
   (3*W[5, 1, 20, 4])/4 + 2*W[5, 1, 20, 13] - (3*W[5, 1, 20, 16])/4 + 
   W[5, 1, 20, 17]/4 + W[5, 1, 20, 18]/2 - W[5, 1, 20, 19]/4 - 
   (5*W[5, 1, 20, 20])/4 + W[5, 1, 20, 26]/4 - W[5, 1, 20, 27]/2 - 
   W[5, 1, 20, 28]/4 + W[5, 1, 20, 29]/4 - W[5, 1, 20, 30]/4 - 
   W[5, 1, 29, 3]/4 - W[5, 1, 29, 4]/4 + W[5, 1, 29, 16]/4 + 
   W[5, 1, 29, 17]/4 - W[5, 1, 29, 18]/2 + W[5, 1, 29, 19]/4 + 
   W[5, 1, 29, 20]/4 + W[5, 1, 29, 26]/4 + W[5, 1, 29, 27]/2 + 
   W[5, 1, 29, 28]/4 + (3*W[5, 1, 29, 29])/4 + (3*W[5, 1, 29, 30])/4 - 
   W[5, 2, 1, 2] - W[5, 2, 1, 3]/4 - W[5, 2, 1, 4]/4 - W[5, 2, 1, 5] + 
   (5*W[5, 2, 1, 16])/4 + W[5, 2, 1, 17]/4 - W[5, 2, 1, 18]/2 + 
   W[5, 2, 1, 19]/4 + (5*W[5, 2, 1, 20])/4 + W[5, 2, 1, 26]/4 + 
   W[5, 2, 1, 27]/2 + W[5, 2, 1, 28]/4 - W[5, 2, 1, 29]/4 - 
   W[5, 2, 1, 30]/4 - W[5, 2, 3, 1]/2 + W[5, 2, 3, 4]/2 - W[5, 2, 3, 5]/2 + 
   W[5, 2, 3, 17]/2 + W[5, 2, 3, 26]/2 - W[5, 2, 4, 1]/2 + W[5, 2, 4, 2]/2 + 
   W[5, 2, 4, 3]/4 + (3*W[5, 2, 4, 4])/4 + W[5, 2, 4, 5]/2 - 
   2*W[5, 2, 4, 7] - (3*W[5, 2, 4, 16])/4 - W[5, 2, 4, 17]/4 + 
   W[5, 2, 4, 18]/2 + W[5, 2, 4, 19]/4 + (3*W[5, 2, 4, 20])/4 - 
   W[5, 2, 4, 26]/4 - W[5, 2, 4, 27]/2 + W[5, 2, 4, 28]/4 + 
   W[5, 2, 4, 29]/4 - W[5, 2, 4, 30]/4 - W[5, 2, 5, 2] - W[5, 2, 5, 3]/4 - 
   W[5, 2, 5, 4]/4 - W[5, 2, 5, 5] + 2*W[5, 2, 5, 7] + 2*W[5, 2, 5, 10] - 
   (3*W[5, 2, 5, 16])/4 + W[5, 2, 5, 17]/4 - W[5, 2, 5, 18]/2 + 
   W[5, 2, 5, 19]/4 - (3*W[5, 2, 5, 20])/4 + W[5, 2, 5, 26]/4 + 
   W[5, 2, 5, 27]/2 + W[5, 2, 5, 28]/4 - W[5, 2, 5, 29]/4 - 
   W[5, 2, 5, 30]/4 + W[5, 2, 14, 1]/2 + W[5, 2, 14, 2]/2 - 
   W[5, 2, 14, 4]/2 + W[5, 2, 14, 5]/2 - W[5, 2, 14, 16]/2 - 
   W[5, 2, 14, 19]/2 - W[5, 2, 14, 28]/2 + W[5, 2, 14, 30]/2 + 
   W[5, 2, 15, 1]/2 + W[5, 2, 15, 2]/2 - W[5, 2, 15, 3]/2 + 
   W[5, 2, 15, 5]/2 - W[5, 2, 15, 17]/2 - W[5, 2, 15, 20]/2 - 
   W[5, 2, 15, 26]/2 + W[5, 2, 15, 29]/2 + W[5, 2, 17, 2]/2 + 
   (3*W[5, 2, 17, 3])/4 - W[5, 2, 17, 4]/4 + W[5, 2, 17, 5] - 
   2*W[5, 2, 17, 10] + (3*W[5, 2, 17, 16])/4 - W[5, 2, 17, 17]/4 + 
   W[5, 2, 17, 18]/2 - W[5, 2, 17, 19]/4 - (3*W[5, 2, 17, 20])/4 - 
   W[5, 2, 17, 26]/4 - W[5, 2, 17, 27]/2 - W[5, 2, 17, 28]/4 - 
   W[5, 2, 17, 29]/4 + W[5, 2, 17, 30]/4 + W[5, 2, 26, 3]/4 + 
   W[5, 2, 26, 4]/4 - W[5, 2, 26, 16]/4 - W[5, 2, 26, 17]/4 + 
   W[5, 2, 26, 18]/2 - W[5, 2, 26, 19]/4 - W[5, 2, 26, 20]/4 - 
   W[5, 2, 26, 26]/4 - W[5, 2, 26, 27]/2 - W[5, 2, 26, 28]/4 - 
   (3*W[5, 2, 26, 29])/4 - (3*W[5, 2, 26, 30])/4 - (3*W[5, 3, 1, 2])/2 + 
   (3*W[5, 3, 1, 3])/4 - W[5, 3, 1, 4]/4 - W[5, 3, 1, 5]/2 - W[5, 3, 1, 13] + 
   (3*W[5, 3, 1, 16])/4 + W[5, 3, 1, 17]/4 - W[5, 3, 1, 18]/2 + 
   W[5, 3, 1, 19]/4 + (7*W[5, 3, 1, 20])/4 + W[5, 3, 1, 26]/4 + 
   W[5, 3, 1, 27]/2 + W[5, 3, 1, 28]/4 - (3*W[5, 3, 1, 29])/4 + 
   W[5, 3, 1, 30]/4 - W[5, 3, 2, 1]/2 + W[5, 3, 2, 4]/2 - W[5, 3, 2, 5]/2 + 
   W[5, 3, 2, 17]/2 + W[5, 3, 2, 26]/2 - W[5, 3, 3, 1]/2 + 
   (3*W[5, 3, 3, 4])/2 - W[5, 3, 3, 5]/2 - W[5, 3, 3, 13] + 
   W[5, 3, 3, 17]/2 + W[5, 3, 3, 26]/2 - W[5, 3, 4, 1]/2 + 
   (3*W[5, 3, 4, 2])/2 + (5*W[5, 3, 4, 3])/4 - (5*W[5, 3, 4, 4])/4 - 
   W[5, 3, 4, 5]/2 - (3*W[5, 3, 4, 16])/4 - W[5, 3, 4, 17]/4 - 
   W[5, 3, 4, 18]/2 + W[5, 3, 4, 19]/4 + (3*W[5, 3, 4, 20])/4 - 
   W[5, 3, 4, 26]/4 + W[5, 3, 4, 27]/2 + W[5, 3, 4, 28]/4 + 
   W[5, 3, 4, 29]/4 - W[5, 3, 4, 30]/4 + W[5, 3, 5, 1]/2 - 
   (3*W[5, 3, 5, 2])/2 + W[5, 3, 5, 3]/4 + (3*W[5, 3, 5, 4])/4 - 
   W[5, 3, 5, 5] + 2*W[5, 3, 5, 10] - 2*W[5, 3, 5, 13] - 
   (3*W[5, 3, 5, 16])/4 + W[5, 3, 5, 17]/4 - W[5, 3, 5, 18]/2 - 
   W[5, 3, 5, 19]/4 + (9*W[5, 3, 5, 20])/4 + W[5, 3, 5, 26]/4 + 
   W[5, 3, 5, 27]/2 - W[5, 3, 5, 28]/4 - (5*W[5, 3, 5, 29])/4 - 
   W[5, 3, 5, 30]/4 - 2*W[5, 3, 13, 3] - W[5, 3, 13, 4] + W[5, 3, 13, 5] + 
   4*W[5, 3, 13, 13] + W[5, 3, 13, 18] - 3*W[5, 3, 13, 20] - 
   W[5, 3, 13, 27] + W[5, 3, 13, 29] + W[5, 3, 15, 1] + W[5, 3, 15, 2] - 
   W[5, 3, 15, 3] + W[5, 3, 15, 5] - W[5, 3, 15, 17] - W[5, 3, 15, 20] - 
   W[5, 3, 15, 26] + W[5, 3, 15, 29] + W[5, 3, 17, 2]/2 + 
   (3*W[5, 3, 17, 3])/4 - W[5, 3, 17, 4]/4 + W[5, 3, 17, 5] - 
   2*W[5, 3, 17, 10] + (3*W[5, 3, 17, 16])/4 - W[5, 3, 17, 17]/4 + 
   W[5, 3, 17, 18]/2 - W[5, 3, 17, 19]/4 - (3*W[5, 3, 17, 20])/4 - 
   W[5, 3, 17, 26]/4 - W[5, 3, 17, 27]/2 - W[5, 3, 17, 28]/4 - 
   W[5, 3, 17, 29]/4 + W[5, 3, 17, 30]/4 + W[5, 3, 26, 3]/4 + 
   W[5, 3, 26, 4]/4 - W[5, 3, 26, 16]/4 - W[5, 3, 26, 17]/4 + 
   W[5, 3, 26, 18]/2 - W[5, 3, 26, 19]/4 - W[5, 3, 26, 20]/4 - 
   W[5, 3, 26, 26]/4 - W[5, 3, 26, 27]/2 - W[5, 3, 26, 28]/4 - 
   (3*W[5, 3, 26, 29])/4 - (3*W[5, 3, 26, 30])/4 + W[5, 4, 1, 2] - 
   (3*W[5, 4, 1, 3])/4 + W[5, 4, 1, 4]/4 + W[5, 4, 1, 5] + W[5, 4, 1, 11] - 
   (5*W[5, 4, 1, 16])/4 - W[5, 4, 1, 17]/4 + W[5, 4, 1, 18]/2 - 
   W[5, 4, 1, 19]/4 - (5*W[5, 4, 1, 20])/4 - W[5, 4, 1, 26]/4 - 
   W[5, 4, 1, 27]/2 - W[5, 4, 1, 28]/4 + W[5, 4, 1, 29]/4 + 
   W[5, 4, 1, 30]/4 + W[5, 4, 2, 2] + W[5, 4, 2, 3]/4 + W[5, 4, 2, 4]/4 + 
   W[5, 4, 2, 5] - 2*W[5, 4, 2, 7] - (5*W[5, 4, 2, 16])/4 - 
   W[5, 4, 2, 17]/4 + W[5, 4, 2, 18]/2 - W[5, 4, 2, 19]/4 + 
   (3*W[5, 4, 2, 20])/4 - W[5, 4, 2, 26]/4 - W[5, 4, 2, 27]/2 - 
   W[5, 4, 2, 28]/4 + W[5, 4, 2, 29]/4 + W[5, 4, 2, 30]/4 - W[5, 4, 3, 1]/2 + 
   (3*W[5, 4, 3, 2])/2 + (5*W[5, 4, 3, 3])/4 - (5*W[5, 4, 3, 4])/4 - 
   W[5, 4, 3, 5]/2 - (3*W[5, 4, 3, 16])/4 - W[5, 4, 3, 17]/4 - 
   W[5, 4, 3, 18]/2 + W[5, 4, 3, 19]/4 + (3*W[5, 4, 3, 20])/4 - 
   W[5, 4, 3, 26]/4 + W[5, 4, 3, 27]/2 + W[5, 4, 3, 28]/4 + 
   W[5, 4, 3, 29]/4 - W[5, 4, 3, 30]/4 + W[5, 4, 4, 1]/2 + W[5, 4, 4, 2]/2 - 
   (3*W[5, 4, 4, 3])/2 + W[5, 4, 4, 11] - W[5, 4, 4, 19]/2 - 
   W[5, 4, 4, 28]/2 + W[5, 4, 11, 1] - 2*W[5, 4, 11, 2] + W[5, 4, 11, 4] - 
   2*W[5, 4, 11, 11] + 2*W[5, 4, 11, 16] - W[5, 4, 14, 1]/2 - 
   W[5, 4, 14, 2]/2 + W[5, 4, 14, 4]/2 - W[5, 4, 14, 5]/2 + 
   W[5, 4, 14, 16]/2 + W[5, 4, 14, 19]/2 + W[5, 4, 14, 28]/2 - 
   W[5, 4, 14, 30]/2 - W[5, 4, 15, 1]/2 - W[5, 4, 15, 2]/2 + 
   W[5, 4, 15, 3]/2 - W[5, 4, 15, 5]/2 + W[5, 4, 15, 17]/2 + 
   W[5, 4, 15, 20]/2 + W[5, 4, 15, 26]/2 - W[5, 4, 15, 29]/2 - 
   W[5, 4, 19, 2] + W[5, 4, 19, 3]/4 - (3*W[5, 4, 19, 4])/4 - 
   W[5, 4, 19, 5]/2 + 2*W[5, 4, 19, 7] + (3*W[5, 4, 19, 16])/4 + 
   W[5, 4, 19, 17]/4 - W[5, 4, 19, 18]/2 + W[5, 4, 19, 19]/4 - 
   (3*W[5, 4, 19, 20])/4 + W[5, 4, 19, 26]/4 + W[5, 4, 19, 27]/2 + 
   W[5, 4, 19, 28]/4 - W[5, 4, 19, 29]/4 + W[5, 4, 19, 30]/4 - 
   W[5, 4, 28, 3]/4 - W[5, 4, 28, 4]/4 + W[5, 4, 28, 16]/4 + 
   W[5, 4, 28, 17]/4 - W[5, 4, 28, 18]/2 + W[5, 4, 28, 19]/4 + 
   W[5, 4, 28, 20]/4 + W[5, 4, 28, 26]/4 + W[5, 4, 28, 27]/2 + 
   W[5, 4, 28, 28]/4 + (3*W[5, 4, 28, 29])/4 + (3*W[5, 4, 28, 30])/4 - 
   W[5, 12, 2, 2] - W[5, 12, 2, 3]/4 - W[5, 12, 2, 4]/4 - W[5, 12, 2, 5] + 
   2*W[5, 12, 2, 7] + 2*W[5, 12, 2, 10] - (3*W[5, 12, 2, 16])/4 + 
   W[5, 12, 2, 17]/4 - W[5, 12, 2, 18]/2 + W[5, 12, 2, 19]/4 - 
   (3*W[5, 12, 2, 20])/4 + W[5, 12, 2, 26]/4 + W[5, 12, 2, 27]/2 + 
   W[5, 12, 2, 28]/4 - W[5, 12, 2, 29]/4 - W[5, 12, 2, 30]/4 + 
   W[5, 12, 3, 2]/2 + (3*W[5, 12, 3, 3])/4 - W[5, 12, 3, 4]/4 + 
   W[5, 12, 3, 5] - 2*W[5, 12, 3, 10] + (3*W[5, 12, 3, 16])/4 - 
   W[5, 12, 3, 17]/4 + W[5, 12, 3, 18]/2 - W[5, 12, 3, 19]/4 - 
   (3*W[5, 12, 3, 20])/4 - W[5, 12, 3, 26]/4 - W[5, 12, 3, 27]/2 - 
   W[5, 12, 3, 28]/4 - W[5, 12, 3, 29]/4 + W[5, 12, 3, 30]/4 - 
   W[5, 12, 4, 2] + W[5, 12, 4, 3]/4 - (3*W[5, 12, 4, 4])/4 - 
   W[5, 12, 4, 5]/2 + 2*W[5, 12, 4, 7] + (3*W[5, 12, 4, 16])/4 + 
   W[5, 12, 4, 17]/4 - W[5, 12, 4, 18]/2 + W[5, 12, 4, 19]/4 - 
   (3*W[5, 12, 4, 20])/4 + W[5, 12, 4, 26]/4 + W[5, 12, 4, 27]/2 + 
   W[5, 12, 4, 28]/4 - W[5, 12, 4, 29]/4 + W[5, 12, 4, 30]/4 + 
   W[5, 12, 5, 2] + W[5, 12, 5, 3]/4 + W[5, 12, 5, 4]/4 + W[5, 12, 5, 5] - 
   2*W[5, 12, 5, 7] - 2*W[5, 12, 5, 10] + (3*W[5, 12, 5, 16])/4 - 
   W[5, 12, 5, 17]/4 + W[5, 12, 5, 18]/2 - W[5, 12, 5, 19]/4 + 
   (3*W[5, 12, 5, 20])/4 - W[5, 12, 5, 26]/4 - W[5, 12, 5, 27]/2 - 
   W[5, 12, 5, 28]/4 + W[5, 12, 5, 29]/4 + W[5, 12, 5, 30]/4 - 
   W[5, 12, 17, 2]/2 - (3*W[5, 12, 17, 3])/4 + W[5, 12, 17, 4]/4 - 
   W[5, 12, 17, 5] + 2*W[5, 12, 17, 10] - (3*W[5, 12, 17, 16])/4 + 
   W[5, 12, 17, 17]/4 - W[5, 12, 17, 18]/2 + W[5, 12, 17, 19]/4 + 
   (3*W[5, 12, 17, 20])/4 + W[5, 12, 17, 26]/4 + W[5, 12, 17, 27]/2 + 
   W[5, 12, 17, 28]/4 + W[5, 12, 17, 29]/4 - W[5, 12, 17, 30]/4 + 
   W[5, 12, 19, 2] - W[5, 12, 19, 3]/4 + (3*W[5, 12, 19, 4])/4 + 
   W[5, 12, 19, 5]/2 - 2*W[5, 12, 19, 7] - (3*W[5, 12, 19, 16])/4 - 
   W[5, 12, 19, 17]/4 + W[5, 12, 19, 18]/2 - W[5, 12, 19, 19]/4 + 
   (3*W[5, 12, 19, 20])/4 - W[5, 12, 19, 26]/4 - W[5, 12, 19, 27]/2 - 
   W[5, 12, 19, 28]/4 + W[5, 12, 19, 29]/4 - W[5, 12, 19, 30]/4 - 
   W[5, 12, 26, 3]/4 - W[5, 12, 26, 4]/4 + W[5, 12, 26, 16]/4 + 
   W[5, 12, 26, 17]/4 - W[5, 12, 26, 18]/2 + W[5, 12, 26, 19]/4 + 
   W[5, 12, 26, 20]/4 + W[5, 12, 26, 26]/4 + W[5, 12, 26, 27]/2 + 
   W[5, 12, 26, 28]/4 + (3*W[5, 12, 26, 29])/4 + (3*W[5, 12, 26, 30])/4 + 
   W[5, 12, 28, 3]/4 + W[5, 12, 28, 4]/4 - W[5, 12, 28, 16]/4 - 
   W[5, 12, 28, 17]/4 + W[5, 12, 28, 18]/2 - W[5, 12, 28, 19]/4 - 
   W[5, 12, 28, 20]/4 - W[5, 12, 28, 26]/4 - W[5, 12, 28, 27]/2 - 
   W[5, 12, 28, 28]/4 - (3*W[5, 12, 28, 29])/4 - (3*W[5, 12, 28, 30])/4 + 
   (3*W[5, 15, 1, 2])/2 - (3*W[5, 15, 1, 3])/4 - (3*W[5, 15, 1, 4])/4 + 
   W[5, 15, 1, 5]/2 + 2*W[5, 15, 1, 13] - (3*W[5, 15, 1, 16])/4 - 
   W[5, 15, 1, 17]/4 + W[5, 15, 1, 18]/2 - W[5, 15, 1, 19]/4 - 
   (7*W[5, 15, 1, 20])/4 - W[5, 15, 1, 26]/4 - W[5, 15, 1, 27]/2 - 
   W[5, 15, 1, 28]/4 + (3*W[5, 15, 1, 29])/4 - W[5, 15, 1, 30]/4 + 
   W[5, 15, 2, 1]/2 + W[5, 15, 2, 2] + W[5, 15, 2, 3]/4 - W[5, 15, 2, 4]/4 + 
   (3*W[5, 15, 2, 5])/2 - 2*W[5, 15, 2, 10] + (3*W[5, 15, 2, 16])/4 - 
   (3*W[5, 15, 2, 17])/4 + W[5, 15, 2, 18]/2 - W[5, 15, 2, 19]/4 - 
   (5*W[5, 15, 2, 20])/4 - (3*W[5, 15, 2, 26])/4 - W[5, 15, 2, 27]/2 - 
   W[5, 15, 2, 28]/4 + W[5, 15, 2, 29]/4 + W[5, 15, 2, 30]/4 + 
   (3*W[5, 15, 3, 1])/2 - W[5, 15, 3, 2]/2 - (3*W[5, 15, 3, 3])/4 + 
   (3*W[5, 15, 3, 4])/4 + 2*W[5, 15, 3, 10] - 2*W[5, 15, 3, 13] - 
   (3*W[5, 15, 3, 16])/4 - (3*W[5, 15, 3, 17])/4 - W[5, 15, 3, 18]/2 - 
   W[5, 15, 3, 19]/4 + (5*W[5, 15, 3, 20])/4 - (3*W[5, 15, 3, 26])/4 + 
   W[5, 15, 3, 27]/2 - W[5, 15, 3, 28]/4 - W[5, 15, 3, 29]/4 - 
   W[5, 15, 3, 30]/4 - W[5, 15, 4, 1]/2 - W[5, 15, 4, 2]/2 + 
   W[5, 15, 4, 3]/2 - W[5, 15, 4, 5]/2 + W[5, 15, 4, 17]/2 + 
   W[5, 15, 4, 20]/2 + W[5, 15, 4, 26]/2 - W[5, 15, 4, 29]/2 - 
   W[5, 15, 5, 1]/2 + (3*W[5, 15, 5, 2])/2 - W[5, 15, 5, 3]/4 - 
   (3*W[5, 15, 5, 4])/4 + W[5, 15, 5, 5] - 2*W[5, 15, 5, 10] + 
   2*W[5, 15, 5, 13] + (3*W[5, 15, 5, 16])/4 - W[5, 15, 5, 17]/4 + 
   W[5, 15, 5, 18]/2 + W[5, 15, 5, 19]/4 - (9*W[5, 15, 5, 20])/4 - 
   W[5, 15, 5, 26]/4 - W[5, 15, 5, 27]/2 + W[5, 15, 5, 28]/4 + 
   (5*W[5, 15, 5, 29])/4 + W[5, 15, 5, 30]/4 - (3*W[5, 15, 15, 1])/2 - 
   (3*W[5, 15, 15, 2])/2 + (3*W[5, 15, 15, 3])/2 - (3*W[5, 15, 15, 5])/2 + 
   (3*W[5, 15, 15, 17])/2 + (3*W[5, 15, 15, 20])/2 + (3*W[5, 15, 15, 26])/2 - 
   (3*W[5, 15, 15, 29])/2 - W[5, 15, 17, 2]/2 - (3*W[5, 15, 17, 3])/4 + 
   W[5, 15, 17, 4]/4 - W[5, 15, 17, 5] + 2*W[5, 15, 17, 10] - 
   (3*W[5, 15, 17, 16])/4 + W[5, 15, 17, 17]/4 - W[5, 15, 17, 18]/2 + 
   W[5, 15, 17, 19]/4 + (3*W[5, 15, 17, 20])/4 + W[5, 15, 17, 26]/4 + 
   W[5, 15, 17, 27]/2 + W[5, 15, 17, 28]/4 + W[5, 15, 17, 29]/4 - 
   W[5, 15, 17, 30]/4 + W[5, 15, 20, 1]/2 - W[5, 15, 20, 2] + 
   W[5, 15, 20, 3]/4 + (3*W[5, 15, 20, 4])/4 - 2*W[5, 15, 20, 13] + 
   (3*W[5, 15, 20, 16])/4 - W[5, 15, 20, 17]/4 - W[5, 15, 20, 18]/2 + 
   W[5, 15, 20, 19]/4 + (5*W[5, 15, 20, 20])/4 - W[5, 15, 20, 26]/4 + 
   W[5, 15, 20, 27]/2 + W[5, 15, 20, 28]/4 - W[5, 15, 20, 29]/4 + 
   W[5, 15, 20, 30]/4 - W[5, 15, 26, 3]/4 - W[5, 15, 26, 4]/4 + 
   W[5, 15, 26, 16]/4 + W[5, 15, 26, 17]/4 - W[5, 15, 26, 18]/2 + 
   W[5, 15, 26, 19]/4 + W[5, 15, 26, 20]/4 + W[5, 15, 26, 26]/4 + 
   W[5, 15, 26, 27]/2 + W[5, 15, 26, 28]/4 + (3*W[5, 15, 26, 29])/4 + 
   (3*W[5, 15, 26, 30])/4 + W[5, 15, 29, 3]/4 + W[5, 15, 29, 4]/4 - 
   W[5, 15, 29, 16]/4 - W[5, 15, 29, 17]/4 + W[5, 15, 29, 18]/2 - 
   W[5, 15, 29, 19]/4 - W[5, 15, 29, 20]/4 - W[5, 15, 29, 26]/4 - 
   W[5, 15, 29, 27]/2 - W[5, 15, 29, 28]/4 - (3*W[5, 15, 29, 29])/4 - 
   (3*W[5, 15, 29, 30])/4 - 3*W[1]*Zeta[3] + 6*W[2]*Zeta[3] + 
   (13*W[3]*Zeta[3])/4 + (13*W[4]*Zeta[3])/4 + 6*W[5]*Zeta[3] - 
   14*W[7]*Zeta[3] - 14*W[10]*Zeta[3] + (19*W[16]*Zeta[3])/4 + 
   (3*W[17]*Zeta[3])/4 + (3*W[18]*Zeta[3])/2 + (3*W[19]*Zeta[3])/4 + 
   (19*W[20]*Zeta[3])/4 + (3*W[26]*Zeta[3])/4 - (3*W[27]*Zeta[3])/2 + 
   (3*W[28]*Zeta[3])/4 + (9*W[29]*Zeta[3])/4 + (9*W[30]*Zeta[3])/4)


==> anc/2loop_multiregge.m <==
8*L^4 + 8*L^2*Pi^2 + (107*Pi^4)/90 - 16*L^3*g[1] - 8*L*Pi^2*g[1] + 
 12*L^2*g[1]^2 + 2*Pi^2*g[1]^2 - 4*L*g[1]^3 + g[1]^4/2 - 16*L^3*g[2] - 
 8*L*Pi^2*g[2] + 24*L^2*g[1]*g[2] + 4*Pi^2*g[1]*g[2] - 12*L*g[1]^2*g[2] + 
 2*g[1]^3*g[2] + 12*L^2*g[2]^2 + 2*Pi^2*g[2]^2 - 12*L*g[1]*g[2]^2 + 
 3*g[1]^2*g[2]^2 - 4*L*g[2]^3 + 2*g[1]*g[2]^3 + g[2]^4/2 + 8*L^3*g[3] + 
 4*L*Pi^2*g[3] - 16*L^2*g[1]*g[3] - (10*Pi^2*g[1]*g[3])/3 + 
 10*L*g[1]^2*g[3] - 2*g[1]^3*g[3] - 8*L^2*g[2]*g[3] - (2*Pi^2*g[2]*g[3])/3 + 
 12*L*g[1]*g[2]*g[3] - 4*g[1]^2*g[2]*g[3] + 2*L*g[2]^2*g[3] - 
 2*g[1]*g[2]^2*g[3] + 2*L^2*g[3]^2 + (Pi^2*g[3]^2)/3 - 4*L*g[1]*g[3]^2 + 
 2*g[1]^2*g[3]^2 + 8*L^3*g[4] + 4*L*Pi^2*g[4] - 8*L^2*g[1]*g[4] - 
 (2*Pi^2*g[1]*g[4])/3 + 2*L*g[1]^2*g[4] - 16*L^2*g[2]*g[4] - 
 (10*Pi^2*g[2]*g[4])/3 + 12*L*g[1]*g[2]*g[4] - 2*g[1]^2*g[2]*g[4] + 
 10*L*g[2]^2*g[4] - 4*g[1]*g[2]^2*g[4] - 2*g[2]^3*g[4] + 8*L^2*g[3]*g[4] + 
 (4*Pi^2*g[3]*g[4])/3 - 8*L*g[1]*g[3]*g[4] + g[1]^2*g[3]*g[4] - 
 8*L*g[2]*g[3]*g[4] + 6*g[1]*g[2]*g[3]*g[4] + g[2]^2*g[3]*g[4] + 
 2*L*g[3]^2*g[4] - 2*g[1]*g[3]^2*g[4] + 2*L^2*g[4]^2 + (Pi^2*g[4]^2)/3 - 
 4*L*g[2]*g[4]^2 + 2*g[2]^2*g[4]^2 + 2*L*g[3]*g[4]^2 - 2*g[2]*g[3]*g[4]^2 + 
 (g[3]^2*g[4]^2)/2 - 8*L*Zeta[3] + 4*g[1]*Zeta[3] + 4*g[2]*Zeta[3] - 
 2*g[3]*Zeta[3] - 2*g[4]*Zeta[3]


==> anc/2loop_pent_functions.m <==
r[0]*(phi0 + (5*Pi^4)/72 + (Pi^2*f[1, 1, 1]^2)/3 + (5*f[1, 1, 1]^4)/12 - 
   (7*Pi^2*f[1, 1, 1]*f[1, 1, 2])/6 + (5*f[1, 1, 1]^3*f[1, 1, 2])/6 + 
   (Pi^2*f[1, 1, 2]^2)/3 + (11*f[1, 1, 1]^2*f[1, 1, 2]^2)/4 - 
   (7*f[1, 1, 1]*f[1, 1, 2]^3)/6 + (5*f[1, 1, 2]^4)/12 + 
   (5*Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 + (13*f[1, 1, 1]^3*f[1, 1, 3])/12 - 
   (7*Pi^2*f[1, 1, 2]*f[1, 1, 3])/6 + (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/
    2 + (5*f[1, 1, 2]^3*f[1, 1, 3])/6 + (Pi^2*f[1, 1, 3]^2)/3 + 
   (7*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/2 + 
   (11*f[1, 1, 2]^2*f[1, 1, 3]^2)/4 - (31*f[1, 1, 1]*f[1, 1, 3]^3)/12 - 
   (7*f[1, 1, 2]*f[1, 1, 3]^3)/6 + (5*f[1, 1, 3]^4)/12 + 
   (5*Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 - (31*f[1, 1, 1]^3*f[1, 1, 4])/12 + 
   (5*Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 - 6*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] - 
   (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/2 + (13*f[1, 1, 2]^3*f[1, 1, 4])/
    12 - (7*Pi^2*f[1, 1, 3]*f[1, 1, 4])/6 + 6*f[1, 1, 1]^2*f[1, 1, 3]*
    f[1, 1, 4] - 6*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4] + 
   (f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/2 + (5*f[1, 1, 3]^3*f[1, 1, 4])/6 + 
   (Pi^2*f[1, 1, 4]^2)/3 + (7*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 
   6*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2 + (7*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 - 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/2 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/2 + (11*f[1, 1, 3]^2*f[1, 1, 4]^2)/
    4 + (13*f[1, 1, 1]*f[1, 1, 4]^3)/12 - (31*f[1, 1, 2]*f[1, 1, 4]^3)/12 - 
   (7*f[1, 1, 3]*f[1, 1, 4]^3)/6 + (5*f[1, 1, 4]^4)/12 - 
   (7*Pi^2*f[1, 1, 1]*f[1, 1, 5])/6 - (7*f[1, 1, 1]^3*f[1, 1, 5])/6 + 
   (5*Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 + (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/
    2 - (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/2 - (31*f[1, 1, 2]^3*f[1, 1, 5])/
    12 + (5*Pi^2*f[1, 1, 3]*f[1, 1, 5])/6 - 
   (5*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/2 - 6*f[1, 1, 2]^2*f[1, 1, 3]*
    f[1, 1, 5] + 6*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5] - 
   (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/2 + (13*f[1, 1, 3]^3*f[1, 1, 5])/
    12 - (7*Pi^2*f[1, 1, 4]*f[1, 1, 5])/6 - 
   (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/2 + 6*f[1, 1, 2]^2*f[1, 1, 4]*
    f[1, 1, 5] - 6*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5] + 
   (f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/2 + (5*f[1, 1, 4]^3*f[1, 1, 5])/6 + 
   (Pi^2*f[1, 1, 5]^2)/3 + (11*f[1, 1, 1]^2*f[1, 1, 5]^2)/4 + 
   (7*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 - 6*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2 + 
   6*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2 + (7*f[1, 1, 3]^2*f[1, 1, 5]^2)/8 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - 
   (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + (11*f[1, 1, 4]^2*f[1, 1, 5]^2)/
    4 + (5*f[1, 1, 1]*f[1, 1, 5]^3)/6 + (13*f[1, 1, 2]*f[1, 1, 5]^3)/12 - 
   (31*f[1, 1, 3]*f[1, 1, 5]^3)/12 - (7*f[1, 1, 4]*f[1, 1, 5]^3)/6 + 
   (5*f[1, 1, 5]^4)/12 + (3*f[1, 1, 1]^2*f[2, 1, 1])/2 + 
   f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] - (3*f[1, 1, 3]^2*f[2, 1, 1])/2 + 
   3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1] - 
   f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] - (5*f[1, 1, 4]^2*f[2, 1, 1])/2 + 
   4*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] - 5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1] - 
   2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] + f[1, 1, 5]^2*f[2, 1, 1] + 
   f[1, 1, 1]^2*f[2, 1, 2] + 4*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] + 
   (3*f[1, 1, 2]^2*f[2, 1, 2])/2 - 5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 
   f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - (3*f[1, 1, 4]^2*f[2, 1, 2])/2 - 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] + 3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 
   f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2] - f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2] - 
   (5*f[1, 1, 5]^2*f[2, 1, 2])/2 - (5*f[1, 1, 1]^2*f[2, 1, 3])/2 - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] + f[1, 1, 2]^2*f[2, 1, 3] + 
   3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] + 4*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] + 
   (3*f[1, 1, 3]^2*f[2, 1, 3])/2 + f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3] - 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] - 5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] + 
   f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] - (3*f[1, 1, 5]^2*f[2, 1, 3])/2 - 
   (3*f[1, 1, 1]^2*f[2, 1, 4])/2 - f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - 
   (5*f[1, 1, 2]^2*f[2, 1, 4])/2 - 5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] + f[1, 1, 3]^2*f[2, 1, 4] + 
   f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + 3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] + 
   4*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] + (3*f[1, 1, 4]^2*f[2, 1, 4])/2 + 
   f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] - (3*f[1, 1, 2]^2*f[2, 1, 5])/2 + 
   f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] - f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] - 
   (5*f[1, 1, 3]^2*f[2, 1, 5])/2 - 5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - 
   2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] + f[1, 1, 4]^2*f[2, 1, 5] + 
   f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] + 3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5] + 
   4*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] + (3*f[1, 1, 5]^2*f[2, 1, 5])/2 - 
   2*f[1, 1, 1]*f[3, 1, 1] - 2*f[1, 1, 3]*f[3, 1, 1] - 
   5*f[1, 1, 5]*f[3, 1, 1] - 5*f[1, 1, 1]*f[3, 1, 2] - 
   2*f[1, 1, 2]*f[3, 1, 2] - 2*f[1, 1, 4]*f[3, 1, 2] - 
   5*f[1, 1, 2]*f[3, 1, 3] - 2*f[1, 1, 3]*f[3, 1, 3] - 
   2*f[1, 1, 5]*f[3, 1, 3] - 2*f[1, 1, 1]*f[3, 1, 4] - 
   5*f[1, 1, 3]*f[3, 1, 4] - 2*f[1, 1, 4]*f[3, 1, 4] - 
   2*f[1, 1, 2]*f[3, 1, 5] - 5*f[1, 1, 4]*f[3, 1, 5] - 
   2*f[1, 1, 5]*f[3, 1, 5] - 2*f[1, 1, 1]*f[3, 2, 1] - 
   2*f[1, 1, 3]*f[3, 2, 1] - 3*f[1, 1, 4]*f[3, 2, 1] - 
   5*f[1, 1, 5]*f[3, 2, 1] - 5*f[1, 1, 1]*f[3, 2, 2] - 
   2*f[1, 1, 2]*f[3, 2, 2] - 2*f[1, 1, 4]*f[3, 2, 2] - 
   3*f[1, 1, 5]*f[3, 2, 2] - 3*f[1, 1, 1]*f[3, 2, 3] - 
   5*f[1, 1, 2]*f[3, 2, 3] - 2*f[1, 1, 3]*f[3, 2, 3] - 
   2*f[1, 1, 5]*f[3, 2, 3] - 2*f[1, 1, 1]*f[3, 2, 4] - 
   3*f[1, 1, 2]*f[3, 2, 4] - 5*f[1, 1, 3]*f[3, 2, 4] - 
   2*f[1, 1, 4]*f[3, 2, 4] - 2*f[1, 1, 2]*f[3, 2, 5] - 
   3*f[1, 1, 3]*f[3, 2, 5] - 5*f[1, 1, 4]*f[3, 2, 5] - 
   2*f[1, 1, 5]*f[3, 2, 5] - 4*f[1, 1, 1]*f[3, 3, 1] - 
   4*f[1, 1, 2]*f[3, 3, 1] - f[1, 1, 3]*f[3, 3, 1] + 
   6*f[1, 1, 4]*f[3, 3, 1] + f[1, 1, 5]*f[3, 3, 1] + f[1, 1, 1]*f[3, 3, 2] - 
   4*f[1, 1, 2]*f[3, 3, 2] - 4*f[1, 1, 3]*f[3, 3, 2] - 
   f[1, 1, 4]*f[3, 3, 2] + 6*f[1, 1, 5]*f[3, 3, 2] + 
   6*f[1, 1, 1]*f[3, 3, 3] + f[1, 1, 2]*f[3, 3, 3] - 
   4*f[1, 1, 3]*f[3, 3, 3] - 4*f[1, 1, 4]*f[3, 3, 3] - 
   f[1, 1, 5]*f[3, 3, 3] - f[1, 1, 1]*f[3, 3, 4] + 6*f[1, 1, 2]*f[3, 3, 4] + 
   f[1, 1, 3]*f[3, 3, 4] - 4*f[1, 1, 4]*f[3, 3, 4] - 
   4*f[1, 1, 5]*f[3, 3, 4] - 4*f[1, 1, 1]*f[3, 3, 5] - 
   f[1, 1, 2]*f[3, 3, 5] + 6*f[1, 1, 3]*f[3, 3, 5] + f[1, 1, 4]*f[3, 3, 5] - 
   4*f[1, 1, 5]*f[3, 3, 5] + (3*f[4, 3, 1])/2 + (3*f[4, 3, 2])/2 + 
   (3*f[4, 3, 3])/2 + (3*f[4, 3, 4])/2 + (3*f[4, 3, 5])/2 + 
   (5*f[4, 4, 1])/6 + (5*f[4, 4, 2])/6 + (5*f[4, 4, 3])/6 + 
   (5*f[4, 4, 4])/6 + (5*f[4, 4, 5])/6 - f[4, 5, 1] - f[4, 5, 2] - 
   f[4, 5, 3] - f[4, 5, 4] - f[4, 5, 5] - f[4, 6, 1]/3 - f[4, 6, 2]/3 - 
   f[4, 6, 3]/3 - f[4, 6, 4]/3 - f[4, 6, 5]/3 + f[4, 9, 1]/2 + f[4, 9, 2]/2 + 
   f[4, 9, 3]/2 + f[4, 9, 4]/2 + f[4, 9, 5]/2 + (2*f[4, 11, 1])/3 + 
   (2*f[4, 11, 2])/3 + (2*f[4, 11, 3])/3 + (2*f[4, 11, 4])/3 + 
   (2*f[4, 11, 5])/3 - 6*f[1, 1, 1]*Zeta[3] - 6*f[1, 1, 2]*Zeta[3] - 
   6*f[1, 1, 3]*Zeta[3] - 6*f[1, 1, 4]*Zeta[3] - 6*f[1, 1, 5]*Zeta[3]) + 
 r[3]*(phi1 - Pi^4/90 - f[4, 12]/30 + (5*Pi^2*f[1, 1, 1]^2)/16 - 
   (79*f[1, 1, 1]^4)/96 - (f[3, 4]*f[1, 1, 2])/4 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 2])/4 - (f[1, 1, 1]^3*f[1, 1, 2])/6 - 
   (5*Pi^2*f[1, 1, 2]^2)/24 - (13*f[1, 1, 1]^2*f[1, 1, 2]^2)/16 + 
   (11*f[1, 1, 1]*f[1, 1, 2]^3)/8 - f[1, 1, 2]^4/64 - 
   (f[3, 4]*f[1, 1, 3])/4 - (Pi^2*f[1, 1, 1]*f[1, 1, 3])/4 - 
   (7*f[1, 1, 1]^3*f[1, 1, 3])/8 + (4*Pi^2*f[1, 1, 2]*f[1, 1, 3])/3 - 
   (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/8 - (35*f[1, 1, 2]^3*f[1, 1, 3])/
    24 + (Pi^2*f[1, 1, 3]^2)/8 + (7*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 + 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/4 - (29*f[1, 1, 2]^2*f[1, 1, 3]^2)/
    16 - (19*f[1, 1, 1]*f[1, 1, 3]^3)/12 + (89*f[1, 1, 3]^4)/64 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/12 + (7*f[1, 1, 1]^3*f[1, 1, 4])/6 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/4 + f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] - 
   (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 - (5*f[1, 1, 2]^3*f[1, 1, 4])/8 - 
   (Pi^2*f[1, 1, 3]*f[1, 1, 4])/24 + (21*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/
    4 + (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 + 
   (3*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 4*f[1, 1, 1]*f[1, 1, 3]^2*
    f[1, 1, 4] - (7*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/8 + 
   (35*f[1, 1, 3]^3*f[1, 1, 4])/24 + (5*Pi^2*f[1, 1, 4]^2)/48 - 
   (7*f[1, 1, 1]^2*f[1, 1, 4]^2)/4 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/8 + 
   (f[1, 1, 2]^2*f[1, 1, 4]^2)/16 - (21*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/
    8 - (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + (f[1, 1, 3]^2*f[1, 1, 4]^2)/
    2 + (17*f[1, 1, 1]*f[1, 1, 4]^3)/24 + (3*f[1, 1, 2]*f[1, 1, 4]^3)/4 + 
   (19*f[1, 1, 3]*f[1, 1, 4]^3)/24 - (49*f[1, 1, 4]^4)/96 + 
   (5*Pi^2*f[1, 1, 1]*f[1, 1, 5])/12 - (f[1, 1, 1]^3*f[1, 1, 5])/12 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 - f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5] + 
   (25*f[1, 1, 2]^3*f[1, 1, 5])/16 - (Pi^2*f[1, 1, 3]*f[1, 1, 5])/2 - 
   (3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 + 
   (49*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/8 + 
   (25*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 
   (29*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/8 - (87*f[1, 1, 3]^3*f[1, 1, 5])/
    16 + (5*Pi^2*f[1, 1, 4]*f[1, 1, 5])/24 + 
   (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (7*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/8 - 
   (7*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/8 + 
   (5*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/8 + 
   (3*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/8 - (13*f[1, 1, 4]^3*f[1, 1, 5])/
    24 - (Pi^2*f[1, 1, 5]^2)/12 + (15*f[1, 1, 1]^2*f[1, 1, 5]^2)/16 + 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/8 - (133*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    32 - (9*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - 
   (53*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/8 + 
   (157*f[1, 1, 3]^2*f[1, 1, 5]^2)/32 + 
   (5*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + (5*f[1, 1, 4]^2*f[1, 1, 5]^2)/
    16 + (5*f[1, 1, 1]*f[1, 1, 5]^3)/8 + (193*f[1, 1, 2]*f[1, 1, 5]^3)/48 - 
   (37*f[1, 1, 3]*f[1, 1, 5]^3)/48 - (2*f[1, 1, 4]*f[1, 1, 5]^3)/3 - 
   f[1, 1, 5]^4/3 - (3*f[1, 1, 1]^2*f[2, 1, 1])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 - (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/
    4 - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 + (5*f[1, 1, 3]^2*f[2, 1, 1])/
    8 + (15*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/4 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/4 - 4*f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 1] - (5*f[1, 1, 4]^2*f[2, 1, 1])/8 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 - 
   (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/4 + (3*f[1, 1, 5]^2*f[2, 1, 1])/4 + 
   (3*f[2, 1, 1]^2)/4 - (f[1, 1, 1]^2*f[2, 1, 2])/8 - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] - (13*f[1, 1, 2]^2*f[2, 1, 2])/8 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/
    2 + (15*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/4 - (f[1, 1, 4]^2*f[2, 1, 2])/4 + 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] + (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/4 + 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 - (f[1, 1, 5]^2*f[2, 1, 2])/2 + 
   (3*f[2, 1, 2]^2)/4 - (Pi^2*f[2, 1, 3])/3 - (3*f[1, 1, 1]^2*f[2, 1, 3])/4 + 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/2 - (f[1, 1, 2]^2*f[2, 1, 3])/2 + 
   (17*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/4 - 
   (7*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/4 - (13*f[1, 1, 3]^2*f[2, 1, 3])/4 - 
   (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/4 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/4 + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/
    2 - (9*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/4 + 7*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 3] - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/4 - 
   (31*f[1, 1, 5]^2*f[2, 1, 3])/8 - 2*f[2, 1, 1]*f[2, 1, 3] + 
   f[2, 1, 3]^2/4 + (11*f[1, 1, 1]^2*f[2, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/4 + (3*f[1, 1, 2]^2*f[2, 1, 4])/4 + 
   3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] - 
   (3*f[1, 1, 3]^2*f[2, 1, 4])/8 - 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/2 - 
   (5*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/4 - (f[1, 1, 4]^2*f[2, 1, 4])/4 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/4 - (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/
    4 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/2 + (Pi^2*f[2, 1, 5])/3 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/2 + 3*f[1, 1, 2]^2*f[2, 1, 5] - 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/4 + 
   (9*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/4 + (13*f[1, 1, 3]^2*f[2, 1, 5])/8 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/2 - 
   (13*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/4 + 2*f[1, 1, 4]^2*f[2, 1, 5] + 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] - 5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 
   (13*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/4 + 
   (5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 + (21*f[1, 1, 5]^2*f[2, 1, 5])/8 + 
   f[2, 1, 5]^2/4 - f[1, 1, 1]*f[3, 1, 1] - f[1, 1, 2]*f[3, 1, 1] + 
   (5*f[1, 1, 3]*f[3, 1, 1])/2 - (17*f[1, 1, 4]*f[3, 1, 1])/4 - 
   (3*f[1, 1, 5]*f[3, 1, 1])/4 + (15*f[1, 1, 1]*f[3, 1, 2])/4 + 
   (3*f[1, 1, 2]*f[3, 1, 2])/2 + (5*f[1, 1, 5]*f[3, 1, 2])/4 - 
   (19*f[1, 1, 1]*f[3, 1, 3])/4 + (5*f[1, 1, 2]*f[3, 1, 3])/2 + 
   (27*f[1, 1, 3]*f[3, 1, 3])/4 - (3*f[1, 1, 4]*f[3, 1, 3])/2 - 
   (29*f[1, 1, 5]*f[3, 1, 3])/4 + (9*f[1, 1, 1]*f[3, 1, 4])/2 - 
   (3*f[1, 1, 2]*f[3, 1, 4])/4 + (11*f[1, 1, 3]*f[3, 1, 4])/4 - 
   (f[1, 1, 4]*f[3, 1, 4])/2 + (f[1, 1, 5]*f[3, 1, 4])/2 + 
   (33*f[1, 1, 2]*f[3, 1, 5])/4 + f[1, 1, 3]*f[3, 1, 5] - 
   (19*f[1, 1, 4]*f[3, 1, 5])/4 - (19*f[1, 1, 5]*f[3, 1, 5])/4 + 
   (f[1, 1, 1]*f[3, 2, 1])/2 - f[1, 1, 2]*f[3, 2, 1] + 
   f[1, 1, 3]*f[3, 2, 1] - (15*f[1, 1, 4]*f[3, 2, 1])/4 - 
   (3*f[1, 1, 5]*f[3, 2, 1])/4 + (15*f[1, 1, 1]*f[3, 2, 2])/4 + 
   3*f[1, 1, 2]*f[3, 2, 2] - (3*f[1, 1, 4]*f[3, 2, 2])/2 + 
   (f[1, 1, 5]*f[3, 2, 2])/4 - (31*f[1, 1, 1]*f[3, 2, 3])/4 + 
   (f[1, 1, 2]*f[3, 2, 3])/2 + (41*f[1, 1, 3]*f[3, 2, 3])/4 + 
   (f[1, 1, 4]*f[3, 2, 3])/2 - (27*f[1, 1, 5]*f[3, 2, 3])/4 + 
   (9*f[1, 1, 1]*f[3, 2, 4])/2 + (f[1, 1, 2]*f[3, 2, 4])/4 + 
   (11*f[1, 1, 3]*f[3, 2, 4])/4 - (f[1, 1, 4]*f[3, 2, 4])/2 + 
   (f[1, 1, 5]*f[3, 2, 4])/2 - 2*f[1, 1, 1]*f[3, 2, 5] + 
   (19*f[1, 1, 2]*f[3, 2, 5])/4 + (9*f[1, 1, 3]*f[3, 2, 5])/2 - 
   (11*f[1, 1, 4]*f[3, 2, 5])/4 - (21*f[1, 1, 5]*f[3, 2, 5])/4 + 
   (5*f[1, 1, 1]*f[3, 3, 1])/4 + f[1, 1, 2]*f[3, 3, 1] + 
   f[1, 1, 3]*f[3, 3, 1] - (11*f[1, 1, 4]*f[3, 3, 1])/4 - 
   (f[1, 1, 5]*f[3, 3, 1])/4 - (3*f[1, 1, 1]*f[3, 3, 2])/2 + 
   (13*f[1, 1, 2]*f[3, 3, 2])/4 + (13*f[1, 1, 3]*f[3, 3, 2])/4 - 
   (f[1, 1, 4]*f[3, 3, 2])/4 - 3*f[1, 1, 5]*f[3, 3, 2] - 
   (f[1, 1, 1]*f[3, 3, 3])/4 - (3*f[1, 1, 3]*f[3, 3, 3])/2 - 
   (5*f[1, 1, 4]*f[3, 3, 3])/4 + (f[1, 1, 5]*f[3, 3, 3])/4 + 
   (3*f[1, 1, 1]*f[3, 3, 4])/2 - (3*f[1, 1, 3]*f[3, 3, 4])/2 - 
   (f[1, 1, 4]*f[3, 3, 4])/4 - (3*f[1, 1, 5]*f[3, 3, 4])/4 - 
   (9*f[1, 1, 1]*f[3, 3, 5])/4 - (f[1, 1, 2]*f[3, 3, 5])/2 + 
   2*f[1, 1, 3]*f[3, 3, 5] + (f[1, 1, 4]*f[3, 3, 5])/4 - 
   (11*f[1, 1, 5]*f[3, 3, 5])/4 - 2*f[4, 1, 3] + 8*f[4, 1, 5] + 
   8*f[4, 2, 3] - 2*f[4, 2, 5] - (3*f[4, 3, 1])/4 - (5*f[4, 3, 2])/4 + 
   (29*f[4, 3, 3])/8 - 2*f[4, 3, 4] - (27*f[4, 3, 5])/8 - (7*f[4, 4, 1])/24 - 
   f[4, 4, 2]/2 + f[4, 4, 3]/8 + f[4, 4, 4]/24 + (3*f[4, 4, 5])/8 + 
   f[4, 5, 1]/3 + f[4, 5, 2]/2 + f[4, 5, 3]/6 - f[4, 5, 4]/3 + f[4, 5, 5]/3 - 
   (2*f[4, 6, 1])/3 + f[4, 6, 2]/6 + f[4, 6, 3]/3 - f[4, 6, 4]/2 + 
   (2*f[4, 6, 5])/3 - (2*f[4, 7, 2])/3 - (2*f[4, 8, 2])/3 - f[4, 9, 1]/2 - 
   f[4, 9, 4]/2 - f[4, 10, 1]/5 + (3*f[4, 10, 2])/10 + (3*f[4, 10, 3])/10 - 
   f[4, 10, 4]/5 - f[4, 10, 5]/5 - f[4, 11, 1]/6 - f[4, 11, 2]/3 - 
   f[4, 11, 3]/6 - f[4, 11, 4]/2 - f[4, 11, 5]/2 + 
   (27*f[1, 1, 1]*Zeta[3])/4 + (7*f[1, 1, 2]*Zeta[3])/2 + 
   (11*f[1, 1, 3]*Zeta[3])/2 + (17*f[1, 1, 4]*Zeta[3])/4 - 
   6*f[1, 1, 5]*Zeta[3]) + r[1]*(phi1 - Pi^4/90 - f[4, 12]/30 - 
   (f[3, 4]*f[1, 1, 1])/4 + (Pi^2*f[1, 1, 1]^2)/8 + (89*f[1, 1, 1]^4)/64 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 2])/24 + (35*f[1, 1, 1]^3*f[1, 1, 2])/24 + 
   (5*Pi^2*f[1, 1, 2]^2)/48 + (f[1, 1, 1]^2*f[1, 1, 2]^2)/2 + 
   (19*f[1, 1, 1]*f[1, 1, 2]^3)/24 - (49*f[1, 1, 2]^4)/96 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/2 - (87*f[1, 1, 1]^3*f[1, 1, 3])/16 + 
   (5*Pi^2*f[1, 1, 2]*f[1, 1, 3])/24 - (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/
    8 + (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/8 - 
   (13*f[1, 1, 2]^3*f[1, 1, 3])/24 - (Pi^2*f[1, 1, 3]^2)/12 + 
   (157*f[1, 1, 1]^2*f[1, 1, 3]^2)/32 + 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/8 + (5*f[1, 1, 2]^2*f[1, 1, 3]^2)/
    16 - (37*f[1, 1, 1]*f[1, 1, 3]^3)/48 - (2*f[1, 1, 2]*f[1, 1, 3]^3)/3 - 
   f[1, 1, 3]^4/3 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/4 - 
   (19*f[1, 1, 1]^3*f[1, 1, 4])/12 + (Pi^2*f[1, 1, 2]*f[1, 1, 4])/12 - 
   4*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] - 
   (21*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/8 + (17*f[1, 1, 2]^3*f[1, 1, 4])/
    24 + (5*Pi^2*f[1, 1, 3]*f[1, 1, 4])/12 + 
   (25*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 - 
   (7*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/8 - 
   (9*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/8 + (5*f[1, 1, 3]^3*f[1, 1, 4])/8 + 
   (5*Pi^2*f[1, 1, 4]^2)/16 + (7*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 
   (21*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 - (7*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    4 - (3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/8 + (15*f[1, 1, 3]^2*f[1, 1, 4]^2)/
    16 - (7*f[1, 1, 1]*f[1, 1, 4]^3)/8 + (7*f[1, 1, 2]*f[1, 1, 4]^3)/6 - 
   (f[1, 1, 3]*f[1, 1, 4]^3)/12 - (79*f[1, 1, 4]^4)/96 - 
   (f[3, 4]*f[1, 1, 5])/4 + (4*Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/4 - (7*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/
    8 - (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 + (3*f[1, 1, 2]^3*f[1, 1, 5])/
    4 - (Pi^2*f[1, 1, 3]*f[1, 1, 5])/6 + 
   (29*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/8 - 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/8 - 
   (53*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/8 + 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 + (193*f[1, 1, 3]^3*f[1, 1, 5])/
    48 - (Pi^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (3*f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (7*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/8 + f[1, 1, 2]*f[1, 1, 4]^2*
    f[1, 1, 5] - (f[1, 1, 4]^3*f[1, 1, 5])/6 - (5*Pi^2*f[1, 1, 5]^2)/24 - 
   (29*f[1, 1, 1]^2*f[1, 1, 5]^2)/16 + (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/
    4 + (f[1, 1, 2]^2*f[1, 1, 5]^2)/16 + 
   (49*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/8 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - (133*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    32 - (3*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/8 - 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - f[1, 1, 3]*f[1, 1, 4]*
    f[1, 1, 5]^2 - (13*f[1, 1, 4]^2*f[1, 1, 5]^2)/16 - 
   (35*f[1, 1, 1]*f[1, 1, 5]^3)/24 - (5*f[1, 1, 2]*f[1, 1, 5]^3)/8 + 
   (25*f[1, 1, 3]*f[1, 1, 5]^3)/16 + (11*f[1, 1, 4]*f[1, 1, 5]^3)/8 - 
   f[1, 1, 5]^4/64 - (Pi^2*f[2, 1, 1])/3 - (13*f[1, 1, 1]^2*f[2, 1, 1])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 + 7*f[1, 1, 1]*f[1, 1, 3]*
    f[2, 1, 1] - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/4 - 
   (31*f[1, 1, 3]^2*f[2, 1, 1])/8 + (17*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/4 - 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/4 - 
   (9*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 - (3*f[1, 1, 4]^2*f[2, 1, 1])/4 - 
   (7*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/2 - (f[1, 1, 5]^2*f[2, 1, 1])/2 + 
   f[2, 1, 1]^2/4 - (3*f[1, 1, 1]^2*f[2, 1, 2])/8 - 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/4 - (f[1, 1, 2]^2*f[2, 1, 2])/4 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/4 - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/
    2 + 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] - 3*f[1, 1, 2]*f[1, 1, 4]*
    f[2, 1, 2] + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/4 + 
   (11*f[1, 1, 4]^2*f[2, 1, 2])/4 + f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] - 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/
    4 + (3*f[1, 1, 5]^2*f[2, 1, 2])/4 + (Pi^2*f[2, 1, 3])/3 + 
   (13*f[1, 1, 1]^2*f[2, 1, 3])/8 + (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/4 + 
   2*f[1, 1, 2]^2*f[2, 1, 3] - (13*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/4 + 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 + (21*f[1, 1, 3]^2*f[2, 1, 3])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/4 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 + f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] + 
   (9*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/4 - 
   (13*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/4 - 5*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 3] - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   3*f[1, 1, 5]^2*f[2, 1, 3] + f[2, 1, 3]^2/4 + (5*f[1, 1, 1]^2*f[2, 1, 4])/
    8 - 4*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - (5*f[1, 1, 2]^2*f[2, 1, 4])/8 - 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/4 + (3*f[1, 1, 3]^2*f[2, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/4 + 
   (15*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/4 + 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 - (3*f[1, 1, 4]^2*f[2, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 + (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/
    4 + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/2 - 2*f[2, 1, 1]*f[2, 1, 4] + 
   (3*f[2, 1, 4]^2)/4 - (f[1, 1, 2]^2*f[2, 1, 5])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 - (f[1, 1, 3]^2*f[2, 1, 5])/2 - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/2 + 
   (15*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/4 + f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 5] - (f[1, 1, 4]^2*f[2, 1, 5])/8 - 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 + 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/4 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/4 - 2*f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 5] - (13*f[1, 1, 5]^2*f[2, 1, 5])/8 + (3*f[2, 1, 5]^2)/4 + 
   (27*f[1, 1, 1]*f[3, 1, 1])/4 - (3*f[1, 1, 2]*f[3, 1, 1])/2 - 
   (29*f[1, 1, 3]*f[3, 1, 1])/4 - (19*f[1, 1, 4]*f[3, 1, 1])/4 + 
   (5*f[1, 1, 5]*f[3, 1, 1])/2 + (11*f[1, 1, 1]*f[3, 1, 2])/4 - 
   (f[1, 1, 2]*f[3, 1, 2])/2 + (f[1, 1, 3]*f[3, 1, 2])/2 + 
   (9*f[1, 1, 4]*f[3, 1, 2])/2 - (3*f[1, 1, 5]*f[3, 1, 2])/4 + 
   f[1, 1, 1]*f[3, 1, 3] - (19*f[1, 1, 2]*f[3, 1, 3])/4 - 
   (19*f[1, 1, 3]*f[3, 1, 3])/4 + (33*f[1, 1, 5]*f[3, 1, 3])/4 + 
   (5*f[1, 1, 1]*f[3, 1, 4])/2 - (17*f[1, 1, 2]*f[3, 1, 4])/4 - 
   (3*f[1, 1, 3]*f[3, 1, 4])/4 - f[1, 1, 4]*f[3, 1, 4] - 
   f[1, 1, 5]*f[3, 1, 4] + (5*f[1, 1, 3]*f[3, 1, 5])/4 + 
   (15*f[1, 1, 4]*f[3, 1, 5])/4 + (3*f[1, 1, 5]*f[3, 1, 5])/2 + 
   (41*f[1, 1, 1]*f[3, 2, 1])/4 + (f[1, 1, 2]*f[3, 2, 1])/2 - 
   (27*f[1, 1, 3]*f[3, 2, 1])/4 - (31*f[1, 1, 4]*f[3, 2, 1])/4 + 
   (f[1, 1, 5]*f[3, 2, 1])/2 + (11*f[1, 1, 1]*f[3, 2, 2])/4 - 
   (f[1, 1, 2]*f[3, 2, 2])/2 + (f[1, 1, 3]*f[3, 2, 2])/2 + 
   (9*f[1, 1, 4]*f[3, 2, 2])/2 + (f[1, 1, 5]*f[3, 2, 2])/4 + 
   (9*f[1, 1, 1]*f[3, 2, 3])/2 - (11*f[1, 1, 2]*f[3, 2, 3])/4 - 
   (21*f[1, 1, 3]*f[3, 2, 3])/4 - 2*f[1, 1, 4]*f[3, 2, 3] + 
   (19*f[1, 1, 5]*f[3, 2, 3])/4 + f[1, 1, 1]*f[3, 2, 4] - 
   (15*f[1, 1, 2]*f[3, 2, 4])/4 - (3*f[1, 1, 3]*f[3, 2, 4])/4 + 
   (f[1, 1, 4]*f[3, 2, 4])/2 - f[1, 1, 5]*f[3, 2, 4] - 
   (3*f[1, 1, 2]*f[3, 2, 5])/2 + (f[1, 1, 3]*f[3, 2, 5])/4 + 
   (15*f[1, 1, 4]*f[3, 2, 5])/4 + 3*f[1, 1, 5]*f[3, 2, 5] - 
   (3*f[1, 1, 1]*f[3, 3, 1])/2 - (5*f[1, 1, 2]*f[3, 3, 1])/4 + 
   (f[1, 1, 3]*f[3, 3, 1])/4 - (f[1, 1, 4]*f[3, 3, 1])/4 - 
   (3*f[1, 1, 1]*f[3, 3, 2])/2 - (f[1, 1, 2]*f[3, 3, 2])/4 - 
   (3*f[1, 1, 3]*f[3, 3, 2])/4 + (3*f[1, 1, 4]*f[3, 3, 2])/2 + 
   2*f[1, 1, 1]*f[3, 3, 3] + (f[1, 1, 2]*f[3, 3, 3])/4 - 
   (11*f[1, 1, 3]*f[3, 3, 3])/4 - (9*f[1, 1, 4]*f[3, 3, 3])/4 - 
   (f[1, 1, 5]*f[3, 3, 3])/2 + f[1, 1, 1]*f[3, 3, 4] - 
   (11*f[1, 1, 2]*f[3, 3, 4])/4 - (f[1, 1, 3]*f[3, 3, 4])/4 + 
   (5*f[1, 1, 4]*f[3, 3, 4])/4 + f[1, 1, 5]*f[3, 3, 4] + 
   (13*f[1, 1, 1]*f[3, 3, 5])/4 - (f[1, 1, 2]*f[3, 3, 5])/4 - 
   3*f[1, 1, 3]*f[3, 3, 5] - (3*f[1, 1, 4]*f[3, 3, 5])/2 + 
   (13*f[1, 1, 5]*f[3, 3, 5])/4 - 2*f[4, 1, 1] + 8*f[4, 1, 3] + 
   8*f[4, 2, 1] - 2*f[4, 2, 3] + (29*f[4, 3, 1])/8 - 2*f[4, 3, 2] - 
   (27*f[4, 3, 3])/8 - (3*f[4, 3, 4])/4 - (5*f[4, 3, 5])/4 + f[4, 4, 1]/8 + 
   f[4, 4, 2]/24 + (3*f[4, 4, 3])/8 - (7*f[4, 4, 4])/24 - f[4, 4, 5]/2 + 
   f[4, 5, 1]/6 - f[4, 5, 2]/3 + f[4, 5, 3]/3 + f[4, 5, 4]/3 + f[4, 5, 5]/2 + 
   f[4, 6, 1]/3 - f[4, 6, 2]/2 + (2*f[4, 6, 3])/3 - (2*f[4, 6, 4])/3 + 
   f[4, 6, 5]/6 - (2*f[4, 7, 5])/3 - (2*f[4, 8, 5])/3 - f[4, 9, 2]/2 - 
   f[4, 9, 4]/2 + (3*f[4, 10, 1])/10 - f[4, 10, 2]/5 - f[4, 10, 3]/5 - 
   f[4, 10, 4]/5 + (3*f[4, 10, 5])/10 - f[4, 11, 1]/6 - f[4, 11, 2]/2 - 
   f[4, 11, 3]/2 - f[4, 11, 4]/6 - f[4, 11, 5]/3 + 
   (11*f[1, 1, 1]*Zeta[3])/2 + (17*f[1, 1, 2]*Zeta[3])/4 - 
   6*f[1, 1, 3]*Zeta[3] + (27*f[1, 1, 4]*Zeta[3])/4 + 
   (7*f[1, 1, 5]*Zeta[3])/2) + r[4]*(phi1 - Pi^4/90 - f[4, 12]/30 - 
   (Pi^2*f[1, 1, 1]^2)/12 - f[1, 1, 1]^4/3 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 2])/
    12 + (5*f[1, 1, 1]^3*f[1, 1, 2])/8 + (5*Pi^2*f[1, 1, 2]^2)/16 + 
   (15*f[1, 1, 1]^2*f[1, 1, 2]^2)/16 - (f[1, 1, 1]*f[1, 1, 2]^3)/12 - 
   (79*f[1, 1, 2]^4)/96 - (f[3, 4]*f[1, 1, 3])/4 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 + (193*f[1, 1, 1]^3*f[1, 1, 3])/48 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 3])/4 + (7*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/
    8 - (f[1, 1, 2]^3*f[1, 1, 3])/6 - (5*Pi^2*f[1, 1, 3]^2)/24 - 
   (133*f[1, 1, 1]^2*f[1, 1, 3]^2)/32 - f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2 - 
   (13*f[1, 1, 2]^2*f[1, 1, 3]^2)/16 + (25*f[1, 1, 1]*f[1, 1, 3]^3)/16 + 
   (11*f[1, 1, 2]*f[1, 1, 3]^3)/8 - f[1, 1, 3]^4/64 - 
   (f[3, 4]*f[1, 1, 4])/4 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/2 - 
   (37*f[1, 1, 1]^3*f[1, 1, 4])/48 - (Pi^2*f[1, 1, 2]*f[1, 1, 4])/4 - 
   (9*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/2 - (7*f[1, 1, 2]^3*f[1, 1, 4])/8 + 
   (4*Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 - (53*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/
    8 - (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 - 
   (3*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/8 + 
   (49*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/8 - 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/8 - (35*f[1, 1, 3]^3*f[1, 1, 4])/
    24 + (Pi^2*f[1, 1, 4]^2)/8 + (157*f[1, 1, 1]^2*f[1, 1, 4]^2)/32 + 
   (25*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 + (7*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    8 + (29*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/8 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - (29*f[1, 1, 3]^2*f[1, 1, 4]^2)/
    16 - (87*f[1, 1, 1]*f[1, 1, 4]^3)/16 - (19*f[1, 1, 2]*f[1, 1, 4]^3)/12 + 
   (89*f[1, 1, 4]^4)/64 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 5])/24 - 
   (2*f[1, 1, 1]^3*f[1, 1, 5])/3 + (Pi^2*f[1, 1, 2]*f[1, 1, 5])/12 + 
   (5*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/8 + 
   (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/8 + (7*f[1, 1, 2]^3*f[1, 1, 5])/6 - 
   (Pi^2*f[1, 1, 3]*f[1, 1, 5])/4 + (3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/
    4 + (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/4 + 
   f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5] - (f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/
    4 - (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 - 
   (5*f[1, 1, 3]^3*f[1, 1, 5])/8 - (Pi^2*f[1, 1, 4]*f[1, 1, 5])/24 + 
   (3*f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/8 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (21*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (7*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (3*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/8 - 4*f[1, 1, 2]*f[1, 1, 4]^2*
    f[1, 1, 5] - (7*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/8 + 
   (35*f[1, 1, 4]^3*f[1, 1, 5])/24 + (5*Pi^2*f[1, 1, 5]^2)/48 + 
   (5*f[1, 1, 1]^2*f[1, 1, 5]^2)/16 - (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/
    8 - (7*f[1, 1, 2]^2*f[1, 1, 5]^2)/4 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/8 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/8 + (f[1, 1, 3]^2*f[1, 1, 5]^2)/16 + 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/8 - 
   (21*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/8 - 
   (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/4 + (f[1, 1, 4]^2*f[1, 1, 5]^2)/2 - 
   (13*f[1, 1, 1]*f[1, 1, 5]^3)/24 + (17*f[1, 1, 2]*f[1, 1, 5]^3)/24 + 
   (3*f[1, 1, 3]*f[1, 1, 5]^3)/4 + (19*f[1, 1, 4]*f[1, 1, 5]^3)/24 - 
   (49*f[1, 1, 5]^4)/96 + (Pi^2*f[2, 1, 1])/3 + (21*f[1, 1, 1]^2*f[2, 1, 1])/
    8 + f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] - 5*f[1, 1, 1]*f[1, 1, 3]*
    f[2, 1, 1] - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 + 
   3*f[1, 1, 3]^2*f[2, 1, 1] - (13*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/4 - 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/4 + 
   (9*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/4 + (13*f[1, 1, 4]^2*f[2, 1, 1])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 + 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/2 - 
   (13*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/4 + 2*f[1, 1, 5]^2*f[2, 1, 1] + 
   f[2, 1, 1]^2/4 + (3*f[1, 1, 1]^2*f[2, 1, 2])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 - (3*f[1, 1, 2]^2*f[2, 1, 2])/4 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/2 - 
   (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/4 - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/4 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/
    2 + (5*f[1, 1, 4]^2*f[2, 1, 2])/8 + (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/
    4 + (15*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/4 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/4 - 4*f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 2] - (5*f[1, 1, 5]^2*f[2, 1, 2])/8 + (3*f[2, 1, 2]^2)/4 - 
   (f[1, 1, 1]^2*f[2, 1, 3])/2 + f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] - 
   (f[1, 1, 2]^2*f[2, 1, 3])/8 + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/4 - 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] - (13*f[1, 1, 3]^2*f[2, 1, 3])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/4 - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/
    2 + (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   (15*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/4 - (f[1, 1, 5]^2*f[2, 1, 3])/4 + 
   (3*f[2, 1, 3]^2)/4 - (Pi^2*f[2, 1, 4])/3 - (31*f[1, 1, 1]^2*f[2, 1, 4])/
    8 - (9*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 - (3*f[1, 1, 2]^2*f[2, 1, 4])/
    4 + (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/2 - (f[1, 1, 3]^2*f[2, 1, 4])/2 + 
   7*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + (17*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/
    4 - (7*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/4 - (13*f[1, 1, 4]^2*f[2, 1, 4])/
    4 - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/4 - 
   (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/4 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/4 + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/
    2 - 2*f[2, 1, 2]*f[2, 1, 4] + f[2, 1, 4]^2/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/4 + (11*f[1, 1, 2]^2*f[2, 1, 5])/4 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/4 + (3*f[1, 1, 3]^2*f[2, 1, 5])/4 - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/4 + 3*f[1, 1, 2]*f[1, 1, 4]*
    f[2, 1, 5] + f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] - 
   (3*f[1, 1, 4]^2*f[2, 1, 5])/8 - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 - 
   3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/
    2 - (5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/4 - (f[1, 1, 5]^2*f[2, 1, 5])/
    4 - (19*f[1, 1, 1]*f[3, 1, 1])/4 + (33*f[1, 1, 3]*f[3, 1, 1])/4 + 
   f[1, 1, 4]*f[3, 1, 1] - (19*f[1, 1, 5]*f[3, 1, 1])/4 - 
   (3*f[1, 1, 1]*f[3, 1, 2])/4 - f[1, 1, 2]*f[3, 1, 2] - 
   f[1, 1, 3]*f[3, 1, 2] + (5*f[1, 1, 4]*f[3, 1, 2])/2 - 
   (17*f[1, 1, 5]*f[3, 1, 2])/4 + (5*f[1, 1, 1]*f[3, 1, 3])/4 + 
   (15*f[1, 1, 2]*f[3, 1, 3])/4 + (3*f[1, 1, 3]*f[3, 1, 3])/2 - 
   (29*f[1, 1, 1]*f[3, 1, 4])/4 - (19*f[1, 1, 2]*f[3, 1, 4])/4 + 
   (5*f[1, 1, 3]*f[3, 1, 4])/2 + (27*f[1, 1, 4]*f[3, 1, 4])/4 - 
   (3*f[1, 1, 5]*f[3, 1, 4])/2 + (f[1, 1, 1]*f[3, 1, 5])/2 + 
   (9*f[1, 1, 2]*f[3, 1, 5])/2 - (3*f[1, 1, 3]*f[3, 1, 5])/4 + 
   (11*f[1, 1, 4]*f[3, 1, 5])/4 - (f[1, 1, 5]*f[3, 1, 5])/2 - 
   (21*f[1, 1, 1]*f[3, 2, 1])/4 - 2*f[1, 1, 2]*f[3, 2, 1] + 
   (19*f[1, 1, 3]*f[3, 2, 1])/4 + (9*f[1, 1, 4]*f[3, 2, 1])/2 - 
   (11*f[1, 1, 5]*f[3, 2, 1])/4 - (3*f[1, 1, 1]*f[3, 2, 2])/4 + 
   (f[1, 1, 2]*f[3, 2, 2])/2 - f[1, 1, 3]*f[3, 2, 2] + 
   f[1, 1, 4]*f[3, 2, 2] - (15*f[1, 1, 5]*f[3, 2, 2])/4 + 
   (f[1, 1, 1]*f[3, 2, 3])/4 + (15*f[1, 1, 2]*f[3, 2, 3])/4 + 
   3*f[1, 1, 3]*f[3, 2, 3] - (3*f[1, 1, 5]*f[3, 2, 3])/2 - 
   (27*f[1, 1, 1]*f[3, 2, 4])/4 - (31*f[1, 1, 2]*f[3, 2, 4])/4 + 
   (f[1, 1, 3]*f[3, 2, 4])/2 + (41*f[1, 1, 4]*f[3, 2, 4])/4 + 
   (f[1, 1, 5]*f[3, 2, 4])/2 + (f[1, 1, 1]*f[3, 2, 5])/2 + 
   (9*f[1, 1, 2]*f[3, 2, 5])/2 + (f[1, 1, 3]*f[3, 2, 5])/4 + 
   (11*f[1, 1, 4]*f[3, 2, 5])/4 - (f[1, 1, 5]*f[3, 2, 5])/2 - 
   (11*f[1, 1, 1]*f[3, 3, 1])/4 - (9*f[1, 1, 2]*f[3, 3, 1])/4 - 
   (f[1, 1, 3]*f[3, 3, 1])/2 + 2*f[1, 1, 4]*f[3, 3, 1] + 
   (f[1, 1, 5]*f[3, 3, 1])/4 - (f[1, 1, 1]*f[3, 3, 2])/4 + 
   (5*f[1, 1, 2]*f[3, 3, 2])/4 + f[1, 1, 3]*f[3, 3, 2] + 
   f[1, 1, 4]*f[3, 3, 2] - (11*f[1, 1, 5]*f[3, 3, 2])/4 - 
   3*f[1, 1, 1]*f[3, 3, 3] - (3*f[1, 1, 2]*f[3, 3, 3])/2 + 
   (13*f[1, 1, 3]*f[3, 3, 3])/4 + (13*f[1, 1, 4]*f[3, 3, 3])/4 - 
   (f[1, 1, 5]*f[3, 3, 3])/4 + (f[1, 1, 1]*f[3, 3, 4])/4 - 
   (f[1, 1, 2]*f[3, 3, 4])/4 - (3*f[1, 1, 4]*f[3, 3, 4])/2 - 
   (5*f[1, 1, 5]*f[3, 3, 4])/4 - (3*f[1, 1, 1]*f[3, 3, 5])/4 + 
   (3*f[1, 1, 2]*f[3, 3, 5])/2 - (3*f[1, 1, 4]*f[3, 3, 5])/2 - 
   (f[1, 1, 5]*f[3, 3, 5])/4 + 8*f[4, 1, 1] - 2*f[4, 1, 4] - 2*f[4, 2, 1] + 
   8*f[4, 2, 4] - (27*f[4, 3, 1])/8 - (3*f[4, 3, 2])/4 - (5*f[4, 3, 3])/4 + 
   (29*f[4, 3, 4])/8 - 2*f[4, 3, 5] + (3*f[4, 4, 1])/8 - (7*f[4, 4, 2])/24 - 
   f[4, 4, 3]/2 + f[4, 4, 4]/8 + f[4, 4, 5]/24 + f[4, 5, 1]/3 + 
   f[4, 5, 2]/3 + f[4, 5, 3]/2 + f[4, 5, 4]/6 - f[4, 5, 5]/3 + 
   (2*f[4, 6, 1])/3 - (2*f[4, 6, 2])/3 + f[4, 6, 3]/6 + f[4, 6, 4]/3 - 
   f[4, 6, 5]/2 - (2*f[4, 7, 3])/3 - (2*f[4, 8, 3])/3 - f[4, 9, 2]/2 - 
   f[4, 9, 5]/2 - f[4, 10, 1]/5 - f[4, 10, 2]/5 + (3*f[4, 10, 3])/10 + 
   (3*f[4, 10, 4])/10 - f[4, 10, 5]/5 - f[4, 11, 1]/2 - f[4, 11, 2]/6 - 
   f[4, 11, 3]/3 - f[4, 11, 4]/6 - f[4, 11, 5]/2 - 6*f[1, 1, 1]*Zeta[3] + 
   (27*f[1, 1, 2]*Zeta[3])/4 + (7*f[1, 1, 3]*Zeta[3])/2 + 
   (11*f[1, 1, 4]*Zeta[3])/2 + (17*f[1, 1, 5]*Zeta[3])/4) + 
 r[5]*(phi1 - Pi^4/90 - f[4, 12]/30 + (5*Pi^2*f[1, 1, 1]^2)/48 - 
   (49*f[1, 1, 1]^4)/96 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 2])/24 - 
   (13*f[1, 1, 1]^3*f[1, 1, 2])/24 - (Pi^2*f[1, 1, 2]^2)/12 + 
   (5*f[1, 1, 1]^2*f[1, 1, 2]^2)/16 - (2*f[1, 1, 1]*f[1, 1, 2]^3)/3 - 
   f[1, 1, 2]^4/3 + (Pi^2*f[1, 1, 1]*f[1, 1, 3])/12 + 
   (17*f[1, 1, 1]^3*f[1, 1, 3])/24 + (5*Pi^2*f[1, 1, 2]*f[1, 1, 3])/12 - 
   (7*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/8 + (5*f[1, 1, 2]^3*f[1, 1, 3])/8 + 
   (5*Pi^2*f[1, 1, 3]^2)/16 - (7*f[1, 1, 1]^2*f[1, 1, 3]^2)/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/8 + (15*f[1, 1, 2]^2*f[1, 1, 3]^2)/
    16 + (7*f[1, 1, 1]*f[1, 1, 3]^3)/6 - (f[1, 1, 2]*f[1, 1, 3]^3)/12 - 
   (79*f[1, 1, 3]^4)/96 - (f[3, 4]*f[1, 1, 4])/4 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/4 + (3*f[1, 1, 1]^3*f[1, 1, 4])/4 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 + (5*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/
    8 + (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 + 
   (193*f[1, 1, 2]^3*f[1, 1, 4])/48 - (Pi^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/4 + 
   (7*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/8 + f[1, 1, 1]*f[1, 1, 3]^2*
    f[1, 1, 4] - (f[1, 1, 3]^3*f[1, 1, 4])/6 - (5*Pi^2*f[1, 1, 4]^2)/24 + 
   (f[1, 1, 1]^2*f[1, 1, 4]^2)/16 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 - 
   (133*f[1, 1, 2]^2*f[1, 1, 4]^2)/32 - 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 4]^2 - (13*f[1, 1, 3]^2*f[1, 1, 4]^2)/16 - 
   (5*f[1, 1, 1]*f[1, 1, 4]^3)/8 + (25*f[1, 1, 2]*f[1, 1, 4]^3)/16 + 
   (11*f[1, 1, 3]*f[1, 1, 4]^3)/8 - f[1, 1, 4]^4/64 - 
   (f[3, 4]*f[1, 1, 5])/4 - (Pi^2*f[1, 1, 1]*f[1, 1, 5])/24 + 
   (19*f[1, 1, 1]^3*f[1, 1, 5])/24 - (Pi^2*f[1, 1, 2]*f[1, 1, 5])/2 + 
   (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/8 + 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/8 - (37*f[1, 1, 2]^3*f[1, 1, 5])/
    48 - (Pi^2*f[1, 1, 3]*f[1, 1, 5])/4 - 
   (21*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/8 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 - 
   (9*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 + 
   (21*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 - 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/2 - (7*f[1, 1, 3]^3*f[1, 1, 5])/8 + 
   (4*Pi^2*f[1, 1, 4]*f[1, 1, 5])/3 - (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/
    4 - (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (53*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (3*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/8 + 
   (3*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
   (49*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/8 - 
   (3*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/8 - (35*f[1, 1, 4]^3*f[1, 1, 5])/
    24 + (Pi^2*f[1, 1, 5]^2)/8 + (f[1, 1, 1]^2*f[1, 1, 5]^2)/2 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/8 + (157*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    32 - 4*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2 + 
   (25*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + (7*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    8 - (7*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + 
   (29*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - (29*f[1, 1, 4]^2*f[1, 1, 5]^2)/
    16 + (35*f[1, 1, 1]*f[1, 1, 5]^3)/24 - (87*f[1, 1, 2]*f[1, 1, 5]^3)/16 - 
   (19*f[1, 1, 3]*f[1, 1, 5]^3)/12 + (89*f[1, 1, 5]^4)/64 - 
   (f[1, 1, 1]^2*f[2, 1, 1])/4 - (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 - 
   3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/
    4 + (11*f[1, 1, 3]^2*f[2, 1, 1])/4 - (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/
    2 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/4 + (3*f[1, 1, 4]^2*f[2, 1, 1])/
    4 - (5*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/4 - 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/4 + 3*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 1] + f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] - 
   (3*f[1, 1, 5]^2*f[2, 1, 1])/8 + (Pi^2*f[2, 1, 2])/3 + 
   2*f[1, 1, 1]^2*f[2, 1, 2] + (5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 + 
   (21*f[1, 1, 2]^2*f[2, 1, 2])/8 + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 + 
   f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] - (13*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/
    4 - 5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/2 + 3*f[1, 1, 4]^2*f[2, 1, 2] + 
   (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (13*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/4 + 
   (9*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/4 + (13*f[1, 1, 5]^2*f[2, 1, 2])/8 + 
   f[2, 1, 2]^2/4 - (5*f[1, 1, 1]^2*f[2, 1, 3])/8 + 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/4 + (3*f[1, 1, 2]^2*f[2, 1, 3])/4 + 
   (15*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/4 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 - (3*f[1, 1, 3]^2*f[2, 1, 3])/4 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/4 + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/
    2 - 4*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] - 
   (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/4 - 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/4 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/
    2 + (5*f[1, 1, 5]^2*f[2, 1, 3])/8 + (3*f[2, 1, 3]^2)/4 - 
   (f[1, 1, 1]^2*f[2, 1, 4])/4 + (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 - 
   (f[1, 1, 2]^2*f[2, 1, 4])/2 + (15*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/4 + 
   f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] - (f[1, 1, 3]^2*f[2, 1, 4])/8 + 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/4 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/4 - 2*f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 4] - (13*f[1, 1, 4]^2*f[2, 1, 4])/8 - 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/4 - 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/
    2 + (3*f[2, 1, 4]^2)/4 - (Pi^2*f[2, 1, 5])/3 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/4 - (31*f[1, 1, 2]^2*f[2, 1, 5])/8 - 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/4 - 
   (9*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 - (3*f[1, 1, 3]^2*f[2, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/4 + 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/2 - (f[1, 1, 4]^2*f[2, 1, 5])/2 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 + 7*f[1, 1, 2]*f[1, 1, 5]*
    f[2, 1, 5] + (17*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/4 - 
   (7*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/4 - (13*f[1, 1, 5]^2*f[2, 1, 5])/4 - 
   2*f[2, 1, 3]*f[2, 1, 5] + f[2, 1, 5]^2/4 - (f[1, 1, 1]*f[3, 1, 1])/2 + 
   (f[1, 1, 2]*f[3, 1, 1])/2 + (9*f[1, 1, 3]*f[3, 1, 1])/2 - 
   (3*f[1, 1, 4]*f[3, 1, 1])/4 + (11*f[1, 1, 5]*f[3, 1, 1])/4 - 
   (19*f[1, 1, 1]*f[3, 1, 2])/4 - (19*f[1, 1, 2]*f[3, 1, 2])/4 + 
   (33*f[1, 1, 4]*f[3, 1, 2])/4 + f[1, 1, 5]*f[3, 1, 2] - 
   (17*f[1, 1, 1]*f[3, 1, 3])/4 - (3*f[1, 1, 2]*f[3, 1, 3])/4 - 
   f[1, 1, 3]*f[3, 1, 3] - f[1, 1, 4]*f[3, 1, 3] + 
   (5*f[1, 1, 5]*f[3, 1, 3])/2 + (5*f[1, 1, 2]*f[3, 1, 4])/4 + 
   (15*f[1, 1, 3]*f[3, 1, 4])/4 + (3*f[1, 1, 4]*f[3, 1, 4])/2 - 
   (3*f[1, 1, 1]*f[3, 1, 5])/2 - (29*f[1, 1, 2]*f[3, 1, 5])/4 - 
   (19*f[1, 1, 3]*f[3, 1, 5])/4 + (5*f[1, 1, 4]*f[3, 1, 5])/2 + 
   (27*f[1, 1, 5]*f[3, 1, 5])/4 - (f[1, 1, 1]*f[3, 2, 1])/2 + 
   (f[1, 1, 2]*f[3, 2, 1])/2 + (9*f[1, 1, 3]*f[3, 2, 1])/2 + 
   (f[1, 1, 4]*f[3, 2, 1])/4 + (11*f[1, 1, 5]*f[3, 2, 1])/4 - 
   (11*f[1, 1, 1]*f[3, 2, 2])/4 - (21*f[1, 1, 2]*f[3, 2, 2])/4 - 
   2*f[1, 1, 3]*f[3, 2, 2] + (19*f[1, 1, 4]*f[3, 2, 2])/4 + 
   (9*f[1, 1, 5]*f[3, 2, 2])/2 - (15*f[1, 1, 1]*f[3, 2, 3])/4 - 
   (3*f[1, 1, 2]*f[3, 2, 3])/4 + (f[1, 1, 3]*f[3, 2, 3])/2 - 
   f[1, 1, 4]*f[3, 2, 3] + f[1, 1, 5]*f[3, 2, 3] - 
   (3*f[1, 1, 1]*f[3, 2, 4])/2 + (f[1, 1, 2]*f[3, 2, 4])/4 + 
   (15*f[1, 1, 3]*f[3, 2, 4])/4 + 3*f[1, 1, 4]*f[3, 2, 4] + 
   (f[1, 1, 1]*f[3, 2, 5])/2 - (27*f[1, 1, 2]*f[3, 2, 5])/4 - 
   (31*f[1, 1, 3]*f[3, 2, 5])/4 + (f[1, 1, 4]*f[3, 2, 5])/2 + 
   (41*f[1, 1, 5]*f[3, 2, 5])/4 - (f[1, 1, 1]*f[3, 3, 1])/4 - 
   (3*f[1, 1, 2]*f[3, 3, 1])/4 + (3*f[1, 1, 3]*f[3, 3, 1])/2 - 
   (3*f[1, 1, 5]*f[3, 3, 1])/2 + (f[1, 1, 1]*f[3, 3, 2])/4 - 
   (11*f[1, 1, 2]*f[3, 3, 2])/4 - (9*f[1, 1, 3]*f[3, 3, 2])/4 - 
   (f[1, 1, 4]*f[3, 3, 2])/2 + 2*f[1, 1, 5]*f[3, 3, 2] - 
   (11*f[1, 1, 1]*f[3, 3, 3])/4 - (f[1, 1, 2]*f[3, 3, 3])/4 + 
   (5*f[1, 1, 3]*f[3, 3, 3])/4 + f[1, 1, 4]*f[3, 3, 3] + 
   f[1, 1, 5]*f[3, 3, 3] - (f[1, 1, 1]*f[3, 3, 4])/4 - 
   3*f[1, 1, 2]*f[3, 3, 4] - (3*f[1, 1, 3]*f[3, 3, 4])/2 + 
   (13*f[1, 1, 4]*f[3, 3, 4])/4 + (13*f[1, 1, 5]*f[3, 3, 4])/4 - 
   (5*f[1, 1, 1]*f[3, 3, 5])/4 + (f[1, 1, 2]*f[3, 3, 5])/4 - 
   (f[1, 1, 3]*f[3, 3, 5])/4 - (3*f[1, 1, 5]*f[3, 3, 5])/2 + 8*f[4, 1, 2] - 
   2*f[4, 1, 5] - 2*f[4, 2, 2] + 8*f[4, 2, 5] - 2*f[4, 3, 1] - 
   (27*f[4, 3, 2])/8 - (3*f[4, 3, 3])/4 - (5*f[4, 3, 4])/4 + 
   (29*f[4, 3, 5])/8 + f[4, 4, 1]/24 + (3*f[4, 4, 2])/8 - (7*f[4, 4, 3])/24 - 
   f[4, 4, 4]/2 + f[4, 4, 5]/8 - f[4, 5, 1]/3 + f[4, 5, 2]/3 + f[4, 5, 3]/3 + 
   f[4, 5, 4]/2 + f[4, 5, 5]/6 - f[4, 6, 1]/2 + (2*f[4, 6, 2])/3 - 
   (2*f[4, 6, 3])/3 + f[4, 6, 4]/6 + f[4, 6, 5]/3 - (2*f[4, 7, 4])/3 - 
   (2*f[4, 8, 4])/3 - f[4, 9, 1]/2 - f[4, 9, 3]/2 - f[4, 10, 1]/5 - 
   f[4, 10, 2]/5 - f[4, 10, 3]/5 + (3*f[4, 10, 4])/10 + (3*f[4, 10, 5])/10 - 
   f[4, 11, 1]/2 - f[4, 11, 2]/2 - f[4, 11, 3]/6 - f[4, 11, 4]/3 - 
   f[4, 11, 5]/6 + (17*f[1, 1, 1]*Zeta[3])/4 - 6*f[1, 1, 2]*Zeta[3] + 
   (27*f[1, 1, 3]*Zeta[3])/4 + (7*f[1, 1, 4]*Zeta[3])/2 + 
   (11*f[1, 1, 5]*Zeta[3])/2) + r[2]*(phi1 - Pi^4/90 - f[4, 12]/30 - 
   (f[3, 4]*f[1, 1, 1])/4 - (5*Pi^2*f[1, 1, 1]^2)/24 - f[1, 1, 1]^4/64 - 
   (f[3, 4]*f[1, 1, 2])/4 + (4*Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 - 
   (35*f[1, 1, 1]^3*f[1, 1, 2])/24 + (Pi^2*f[1, 1, 2]^2)/8 - 
   (29*f[1, 1, 1]^2*f[1, 1, 2]^2)/16 + (89*f[1, 1, 2]^4)/64 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/4 - (5*f[1, 1, 1]^3*f[1, 1, 3])/8 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 3])/24 + (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/
    4 - (7*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/8 + 
   (35*f[1, 1, 2]^3*f[1, 1, 3])/24 + (5*Pi^2*f[1, 1, 3]^2)/48 + 
   (f[1, 1, 1]^2*f[1, 1, 3]^2)/16 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/4 + 
   (f[1, 1, 2]^2*f[1, 1, 3]^2)/2 + (3*f[1, 1, 1]*f[1, 1, 3]^3)/4 + 
   (19*f[1, 1, 2]*f[1, 1, 3]^3)/24 - (49*f[1, 1, 3]^4)/96 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 + (25*f[1, 1, 1]^3*f[1, 1, 4])/16 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/2 + (49*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/
    8 + (29*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/8 - 
   (87*f[1, 1, 2]^3*f[1, 1, 4])/16 + (5*Pi^2*f[1, 1, 3]*f[1, 1, 4])/24 - 
   (f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/8 + 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/8 - (13*f[1, 1, 3]^3*f[1, 1, 4])/
    24 - (Pi^2*f[1, 1, 4]^2)/12 - (133*f[1, 1, 1]^2*f[1, 1, 4]^2)/32 - 
   (53*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/8 + 
   (157*f[1, 1, 2]^2*f[1, 1, 4]^2)/32 + 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/8 + (5*f[1, 1, 3]^2*f[1, 1, 4]^2)/
    16 + (193*f[1, 1, 1]*f[1, 1, 4]^3)/48 - (37*f[1, 1, 2]*f[1, 1, 4]^3)/48 - 
   (2*f[1, 1, 3]*f[1, 1, 4]^3)/3 - f[1, 1, 4]^4/3 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/4 + (11*f[1, 1, 1]^3*f[1, 1, 5])/8 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/4 - (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/
    8 + (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 - 
   (19*f[1, 1, 2]^3*f[1, 1, 5])/12 + (Pi^2*f[1, 1, 3]*f[1, 1, 5])/12 - 
   (5*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 - 
   4*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5] - 
   (f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/8 - 
   (21*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/8 + (17*f[1, 1, 3]^3*f[1, 1, 5])/
    24 + (5*Pi^2*f[1, 1, 4]*f[1, 1, 5])/12 - f[1, 1, 1]^2*f[1, 1, 4]*
    f[1, 1, 5] - (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (25*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (7*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/8 + 
   (7*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/8 - 
   (9*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 + 
   (5*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/8 + (5*f[1, 1, 4]^3*f[1, 1, 5])/8 + 
   (5*Pi^2*f[1, 1, 5]^2)/16 - (13*f[1, 1, 1]^2*f[1, 1, 5]^2)/16 - 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/8 + (7*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    8 + f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2 + 
   (21*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - (7*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    4 - (3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + 
   (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + (15*f[1, 1, 4]^2*f[1, 1, 5]^2)/
    16 - (f[1, 1, 1]*f[1, 1, 5]^3)/6 - (7*f[1, 1, 2]*f[1, 1, 5]^3)/8 + 
   (7*f[1, 1, 3]*f[1, 1, 5]^3)/6 - (f[1, 1, 4]*f[1, 1, 5]^3)/12 - 
   (79*f[1, 1, 5]^4)/96 - (13*f[1, 1, 1]^2*f[2, 1, 1])/8 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 + 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/4 - (f[1, 1, 3]^2*f[2, 1, 1])/4 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/4 - 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 - (f[1, 1, 4]^2*f[2, 1, 1])/2 - 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] - (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/
    2 + (15*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] - (f[1, 1, 5]^2*f[2, 1, 1])/8 + 
   (3*f[2, 1, 1]^2)/4 - (Pi^2*f[2, 1, 2])/3 - (f[1, 1, 1]^2*f[2, 1, 2])/2 - 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/4 - (13*f[1, 1, 2]^2*f[2, 1, 2])/4 + 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/4 + (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/
    2 + (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/4 + 
   7*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/
    4 - (31*f[1, 1, 4]^2*f[2, 1, 2])/8 + (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/
    2 + (17*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (9*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 - (3*f[1, 1, 5]^2*f[2, 1, 2])/4 + 
   f[2, 1, 2]^2/4 + (3*f[1, 1, 1]^2*f[2, 1, 3])/4 + 
   f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] - (3*f[1, 1, 2]^2*f[2, 1, 3])/8 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/2 - 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/4 - (f[1, 1, 3]^2*f[2, 1, 3])/4 - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/4 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/
    2 - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/4 + 3*f[1, 1, 2]*f[1, 1, 5]*
    f[2, 1, 3] - 3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] + 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/4 + (11*f[1, 1, 5]^2*f[2, 1, 3])/4 + 
   (Pi^2*f[2, 1, 4])/3 + 3*f[1, 1, 1]^2*f[2, 1, 4] + 
   (9*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/4 + (13*f[1, 1, 2]^2*f[2, 1, 4])/8 - 
   (13*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/4 + 2*f[1, 1, 3]^2*f[2, 1, 4] - 
   5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - (13*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/
    4 + (5*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 + (21*f[1, 1, 4]^2*f[2, 1, 4])/
    8 - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/4 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 + f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] + 
   f[2, 1, 4]^2/4 - (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/2 + 
   (5*f[1, 1, 2]^2*f[2, 1, 5])/8 + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/4 - 
   4*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] - (5*f[1, 1, 3]^2*f[2, 1, 5])/8 - 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/4 + (3*f[1, 1, 4]^2*f[2, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 - (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/
    4 + (15*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/4 + 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 - (3*f[1, 1, 5]^2*f[2, 1, 5])/4 - 
   2*f[2, 1, 2]*f[2, 1, 5] + (3*f[2, 1, 5]^2)/4 + 
   (3*f[1, 1, 1]*f[3, 1, 1])/2 + (5*f[1, 1, 4]*f[3, 1, 1])/4 + 
   (15*f[1, 1, 5]*f[3, 1, 1])/4 + (5*f[1, 1, 1]*f[3, 1, 2])/2 + 
   (27*f[1, 1, 2]*f[3, 1, 2])/4 - (3*f[1, 1, 3]*f[3, 1, 2])/2 - 
   (29*f[1, 1, 4]*f[3, 1, 2])/4 - (19*f[1, 1, 5]*f[3, 1, 2])/4 - 
   (3*f[1, 1, 1]*f[3, 1, 3])/4 + (11*f[1, 1, 2]*f[3, 1, 3])/4 - 
   (f[1, 1, 3]*f[3, 1, 3])/2 + (f[1, 1, 4]*f[3, 1, 3])/2 + 
   (9*f[1, 1, 5]*f[3, 1, 3])/2 + (33*f[1, 1, 1]*f[3, 1, 4])/4 + 
   f[1, 1, 2]*f[3, 1, 4] - (19*f[1, 1, 3]*f[3, 1, 4])/4 - 
   (19*f[1, 1, 4]*f[3, 1, 4])/4 - f[1, 1, 1]*f[3, 1, 5] + 
   (5*f[1, 1, 2]*f[3, 1, 5])/2 - (17*f[1, 1, 3]*f[3, 1, 5])/4 - 
   (3*f[1, 1, 4]*f[3, 1, 5])/4 - f[1, 1, 5]*f[3, 1, 5] + 
   3*f[1, 1, 1]*f[3, 2, 1] - (3*f[1, 1, 3]*f[3, 2, 1])/2 + 
   (f[1, 1, 4]*f[3, 2, 1])/4 + (15*f[1, 1, 5]*f[3, 2, 1])/4 + 
   (f[1, 1, 1]*f[3, 2, 2])/2 + (41*f[1, 1, 2]*f[3, 2, 2])/4 + 
   (f[1, 1, 3]*f[3, 2, 2])/2 - (27*f[1, 1, 4]*f[3, 2, 2])/4 - 
   (31*f[1, 1, 5]*f[3, 2, 2])/4 + (f[1, 1, 1]*f[3, 2, 3])/4 + 
   (11*f[1, 1, 2]*f[3, 2, 3])/4 - (f[1, 1, 3]*f[3, 2, 3])/2 + 
   (f[1, 1, 4]*f[3, 2, 3])/2 + (9*f[1, 1, 5]*f[3, 2, 3])/2 + 
   (19*f[1, 1, 1]*f[3, 2, 4])/4 + (9*f[1, 1, 2]*f[3, 2, 4])/2 - 
   (11*f[1, 1, 3]*f[3, 2, 4])/4 - (21*f[1, 1, 4]*f[3, 2, 4])/4 - 
   2*f[1, 1, 5]*f[3, 2, 4] - f[1, 1, 1]*f[3, 2, 5] + f[1, 1, 2]*f[3, 2, 5] - 
   (15*f[1, 1, 3]*f[3, 2, 5])/4 - (3*f[1, 1, 4]*f[3, 2, 5])/4 + 
   (f[1, 1, 5]*f[3, 2, 5])/2 + (13*f[1, 1, 1]*f[3, 3, 1])/4 + 
   (13*f[1, 1, 2]*f[3, 3, 1])/4 - (f[1, 1, 3]*f[3, 3, 1])/4 - 
   3*f[1, 1, 4]*f[3, 3, 1] - (3*f[1, 1, 5]*f[3, 3, 1])/2 - 
   (3*f[1, 1, 2]*f[3, 3, 2])/2 - (5*f[1, 1, 3]*f[3, 3, 2])/4 + 
   (f[1, 1, 4]*f[3, 3, 2])/4 - (f[1, 1, 5]*f[3, 3, 2])/4 - 
   (3*f[1, 1, 2]*f[3, 3, 3])/2 - (f[1, 1, 3]*f[3, 3, 3])/4 - 
   (3*f[1, 1, 4]*f[3, 3, 3])/4 + (3*f[1, 1, 5]*f[3, 3, 3])/2 - 
   (f[1, 1, 1]*f[3, 3, 4])/2 + 2*f[1, 1, 2]*f[3, 3, 4] + 
   (f[1, 1, 3]*f[3, 3, 4])/4 - (11*f[1, 1, 4]*f[3, 3, 4])/4 - 
   (9*f[1, 1, 5]*f[3, 3, 4])/4 + f[1, 1, 1]*f[3, 3, 5] + 
   f[1, 1, 2]*f[3, 3, 5] - (11*f[1, 1, 3]*f[3, 3, 5])/4 - 
   (f[1, 1, 4]*f[3, 3, 5])/4 + (5*f[1, 1, 5]*f[3, 3, 5])/4 - 2*f[4, 1, 2] + 
   8*f[4, 1, 4] + 8*f[4, 2, 2] - 2*f[4, 2, 4] - (5*f[4, 3, 1])/4 + 
   (29*f[4, 3, 2])/8 - 2*f[4, 3, 3] - (27*f[4, 3, 4])/8 - (3*f[4, 3, 5])/4 - 
   f[4, 4, 1]/2 + f[4, 4, 2]/8 + f[4, 4, 3]/24 + (3*f[4, 4, 4])/8 - 
   (7*f[4, 4, 5])/24 + f[4, 5, 1]/2 + f[4, 5, 2]/6 - f[4, 5, 3]/3 + 
   f[4, 5, 4]/3 + f[4, 5, 5]/3 + f[4, 6, 1]/6 + f[4, 6, 2]/3 - f[4, 6, 3]/2 + 
   (2*f[4, 6, 4])/3 - (2*f[4, 6, 5])/3 - (2*f[4, 7, 1])/3 - 
   (2*f[4, 8, 1])/3 - f[4, 9, 3]/2 - f[4, 9, 5]/2 + (3*f[4, 10, 1])/10 + 
   (3*f[4, 10, 2])/10 - f[4, 10, 3]/5 - f[4, 10, 4]/5 - f[4, 10, 5]/5 - 
   f[4, 11, 1]/3 - f[4, 11, 2]/6 - f[4, 11, 3]/2 - f[4, 11, 4]/2 - 
   f[4, 11, 5]/6 + (7*f[1, 1, 1]*Zeta[3])/2 + (11*f[1, 1, 2]*Zeta[3])/2 + 
   (17*f[1, 1, 3]*Zeta[3])/4 - 6*f[1, 1, 4]*Zeta[3] + 
   (27*f[1, 1, 5]*Zeta[3])/4)


==> anc/constant_values.m <==
{phi0 -> 111.4224808076773457354969223027445420926683118263076416997269443626\
72518718735475882824679451538036617066105983783180406892942945435134056672927\
3694655842310894957071261864445570066901004196780291336814616393081329`200., 
 phi1 -> -21.7332606480389829228000423055165244161388836089088680257377327052\
06750566767717193578512415857612660684542105150485424140083102683641234448643\
5993201919557520083768567886420344333172303793242775013361769082037263`200., 
 d[37, 3] -> -6.0220119324922429496272994724125872220673582676047194071497973\
19019995497894571198225328812211714131673276636966561276091077045027492165852\
65836769242497373839710392669890269547302654349735124889052913990528068376`20\
0.}


==> anc/constants_definitions.m <==
{phi0 -> (1361*Pi^4)/576 - (5*bc4[56, 4])/2 + (10*Pi^2*Log[2]^2)/3 - 
   (10*Log[2]^4)/3 - 80*PolyLog[4, 1/2], 
 phi1 -> (-1679*Pi^4)/1920 + bc4[47, 4]/3 + (5*bc4[56, 4])/4 - 2*bc4[59, 4] - 
   (4*Pi^2*Log[2]^2)/3 + (4*Log[2]^4)/3 + 32*PolyLog[4, 1/2]}


==> anc/def_logarithms_multiregge.m <==
{L -> Log[delta], g[1] -> Log[s1/kappa], g[2] -> Log[s2/kappa], 
 g[3] -> Log[-(z1*z2)], g[4] -> Log[(-1 + z1)*(1 - z2)]}


==> anc/readme.txt <==
======================================================================================================================
D. Chicherin, J.M. Henn, "Pentagon Wilson loop with Lagrangian insertion at two loops in N=4 super Yang-Mills theory"
======================================================================================================================

Notations for the planar pentagon functions are the same way as in arxiv:1807.09812, i.e. f[w,a,i] and f[w,a]. The latter are referred to as p[w,a,i] and p[w,a] in the text of the present paper, see footnote 7

1loop_iter_integrals.m : expression for the one-loop observable (Eq. (3.21) with L=1) in terms of the iterated integrals of the pentagon alphabet. r[0], r[1], r[2], r[3], r[4], r[5] are the five-particle leading singularities Eq. (3.16)

1loop_pent_functions.m : expression for the one-loop observable (Eq. (3.21) with L=1) in terms of the planar pentagon functions of arxiv:1807.09812

2loop_iter_integrals.m : expression for the two-loop observable (Eq. (3.21) with L=2) in terms of the iterated integrals of the pentagon alphabet. These expressions also involve weight-4 transcendental constants phi0, phi1, and the weight-3 transcendental constant d[37, 3]. The latter is introduced in arxiv:1807.09812

2loop_pent_functions.m : expression for the two-loop observable (Eq. (3.21) with L=2) in terms of the planar pentagon functions of arxiv:1807.09812. These expressions also involve weight-4 transcendental constants phi0, phi1

constants_definitions.m : Definitions of the transcendental constants phi0, phi1 in terms of the transcendental constants bc4[47, 4], bc4[56, 4], bc4[59, 4] from arxiv:1807.09812

constant_values.m : Values of the transcendental constants phi0, phi1, and d[37, 3]. The weight-3 transcendental constant d[37, 3] comes in the definition of the weight-3 pentagon function f[3, 4] from arxiv:1807.09812

1loop_multiregge.m : The leading term of the one-loop observable in the multi-Regge limit (Eq. (4.37) with L=1) in the Euclidean region with s1<0, s2<0, kappa<0, z1>1, z2<0

2loop_multiregge.m : The leading term of the two-loop observable in the multi-Regge limit (Eq. (4.37) with L=2) in the Euclidean region

def_logarithms_multiregge.m : Definitions of the logarithmic functions g[1],...,g[4] and L=Log[delta] in the expression of the one-loop and two-loop multi-Regge limit

tables.pdf : the observed sign patterns of the two-loop functions in the Euclidean region with eps5>0, which are discussed in Tab.5 in the text of the present paper

